SMEFT goes dark: Dark Matter models for four-fermion operators

We study ultra-violet completions for d = 6 four-fermion operators in the standard model effective field theory (SMEFT), focusing on models that contain cold dark matter candidates. Via a diagrammatic method, we generate systematically lists of possible UV completions, with the aim of providing sets of models, which are complete under certain, well specified assumptions. Within these lists of models we rediscover many known DM models, as diverse as R-parity conserving supersymmetry or the scotogenic neutrino mass model. Our lists, however, also contain many new constructions, which have not been studied in the literature so far. We also briefly discuss how our DM models could be constrained by reinterpretations of LHC searches and the prospects for HL-LHC and future lepton colliders.

==> anc/all_models/ModelParticlesDMS1212.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    295214,       5413]
NotebookOptionsPosition[    293127,       5380]
NotebookOutlinePosition[    293523,       5396]
CellTagsIndexPosition[    293480,       5393]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oll\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(143/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oll", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(143/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134606357*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"45555492-411b-4d01-ab66-66a3148c6743"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Ole\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(112\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(112\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(132\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(132\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(112\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(132\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Ole", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(112\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(112\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(132\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(132\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(112\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(132\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134615725*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"30673664-5356-4176-83cf-e068b1d9b290"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oee\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(125/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oee", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(125/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.8774291346289797`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"5e881434-4a48-40a5-a87f-52a44fbd3bf9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Olq\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Olq", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134632736*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"e6e0fea3-873d-4d76-907c-56fe22b6e424"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Olu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Olu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134653677*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"f2c769b6-da7f-4c69-bcab-73bd27606e2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Old\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(31 - 4/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(33 - 4/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Old", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134663395*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"e3638d3f-3e9a-4257-93f9-ee9e77a118c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", 
   "\[InvisibleSpace]", "\<\"Olequ\"\>", "\[InvisibleSpace]", "\<\": \\n\"\>",
    "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Olequ", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134673925*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"62041b80-ad3a-42fd-9ec5-a7c2f71af4c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", 
   "\[InvisibleSpace]", "\<\"Oledq\"\>", "\[InvisibleSpace]", "\<\": \\n\"\>",
    "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\
\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\
\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(111\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(131\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(111\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(131\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oledq", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134689465*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"75f40467-536e-4203-a4cb-25bd89aeed8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqe\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqe", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134704166*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"7a7a0942-7526-42a8-a342-33a132e5cab7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oeu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(3213/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(3213/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(3213/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oeu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(3213/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(3213/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(3213/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134715456*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"4cc079e0-d08b-4d27-ab26-63f758ca9cc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oed\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 11/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 11/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(32 - 11/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 \
- 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oed", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 11/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 11/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 11/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.8774291347219563`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"a524d8c6-a465-4417-b0bf-9bf62f81c520"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqq\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(645/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(64 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqq", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(645/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(64 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134728006*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"94b8b4d6-ceea-47b6-b20c-1b721d36a63a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", 
   "\[InvisibleSpace]", "\<\"Oquqd\"\>", "\[InvisibleSpace]", "\<\": \\n\"\>",
    "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - \
1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - \
1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oquqd", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134741994*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"b439deaa-057b-4db4-a927-8230e880cffa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(614/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(634/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(312/3\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(614/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(634/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(614/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(634/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(327/6\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(614/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(634/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(614/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(634/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(614/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(634/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134758122*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"be82e259-48fa-4206-b136-033a0498b456"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqd\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(61 - 2/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(63 - 2/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(61 - 2/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(63 - 2/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(312/3\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(332/3\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(811\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\
\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(831\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\
\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(111\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\
\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(131\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\
\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(831\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(131\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(61 - 2/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(63 - 2/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqd", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(61 - 2/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(63 - 2/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(61 - 2/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(63 - 2/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(61 - 2/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(63 - 2/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134778157*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"3bb798c6-464c-4c10-b6f2-084464fc73d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Ouu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(6211/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 11/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Ouu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(6211/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 11/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134798616*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"9d7a76a7-3091-4396-9dd1-513d47353b30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oud\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(823/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(823/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(123/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(62 - 1/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(321/6\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(823/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oud", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(823/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(823/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(823/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.877429134802911*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"828508d8-c62b-42b2-b168-2fddea951b6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(62 - 7/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(327/6\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - \
5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Odd", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 7/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.87708298209206*^9, 3.8770831135767727`*^9, 3.877423516032398*^9, {
   3.877423851239122*^9, 3.8774238735943813`*^9}, 3.877424143196931*^9, 
   3.877427731151792*^9, 3.877427777724777*^9, 3.877427891247154*^9, 
   3.8774280326101522`*^9, 3.877429054523074*^9, 3.8774291348121853`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"336f4189-c980-4581-8d97-88654938d491"]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{Automatic, 68}, {Automatic, 4}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"45c12321-3eaf-49e8-aa20-9fabc4801c19"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 8603, 163, 326, "Print",ExpressionUUID->"45555492-411b-4d01-ab66-66a3148c6743"],
Cell[9186, 187, 14397, 267, 548, "Print",ExpressionUUID->"30673664-5356-4176-83cf-e068b1d9b290"],
Cell[23586, 456, 3387, 67, 117, "Print",ExpressionUUID->"5e881434-4a48-40a5-a87f-52a44fbd3bf9"],
Cell[26976, 525, 31675, 571, 1194, "Print",ExpressionUUID->"e6e0fea3-873d-4d76-907c-56fe22b6e424"],
Cell[58654, 1098, 14487, 267, 548, "Print",ExpressionUUID->"f2c769b6-da7f-4c69-bcab-73bd27606e2f"],
Cell[73144, 1367, 14617, 267, 548, "Print",ExpressionUUID->"e3638d3f-3e9a-4257-93f9-ee9e77a118c5"],
Cell[87764, 1636, 22653, 412, 854, "Print",ExpressionUUID->"62041b80-ad3a-42fd-9ec5-a7c2f71af4c1"],
Cell[110420, 2050, 22741, 412, 854, "Print",ExpressionUUID->"75f40467-536e-4203-a4cb-25bd89aeed8b"],
Cell[133164, 2464, 15665, 283, 582, "Print",ExpressionUUID->"7a7a0942-7526-42a8-a342-33a132e5cab7"],
Cell[148832, 2749, 8341, 155, 310, "Print",ExpressionUUID->"4cc079e0-d08b-4d27-ab26-63f758ca9cc9"],
Cell[157176, 2906, 8401, 155, 310, "Print",ExpressionUUID->"a524d8c6-a465-4417-b0bf-9bf62f81c520"],
Cell[165580, 3063, 20277, 363, 752, "Print",ExpressionUUID->"94b8b4d6-ceea-47b6-b20c-1b721d36a63a"],
Cell[185860, 3428, 22821, 412, 854, "Print",ExpressionUUID->"b439deaa-057b-4db4-a927-8230e880cffa"],
Cell[208684, 3842, 29993, 539, 1126, "Print",ExpressionUUID->"be82e259-48fa-4206-b136-033a0498b456"],
Cell[238680, 4383, 30189, 539, 1126, "Print",ExpressionUUID->"3bb798c6-464c-4c10-b6f2-084464fc73d5"],
Cell[268872, 4924, 5633, 107, 208, "Print",ExpressionUUID->"9d7a76a7-3091-4396-9dd1-513d47353b30"],
Cell[274508, 5033, 12909, 235, 480, "Print",ExpressionUUID->"828508d8-c62b-42b2-b168-2fddea951b6e"],
Cell[287420, 5270, 5691, 107, 208, "Print",ExpressionUUID->"336f4189-c980-4581-8d97-88654938d491"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/all_models/ModelParticlesDMY0singlets.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    165754,       3131]
NotebookOptionsPosition[    163686,       3098]
NotebookOutlinePosition[    164083,       3114]
CellTagsIndexPosition[    164040,       3111]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oll\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oll", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959764323*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"35c09ab1-2233-470b-8f87-00de37d9e8f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Ole\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Ole", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959768795*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"5b09b55a-e0f1-4c37-a62a-09b9b7792aeb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oee\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(112\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(112\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oee", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(112\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(112\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959773876*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"bd6ddab4-49e8-4147-867c-5de91cd957da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Olq\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Olq", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959776525*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"f0612bbf-15d9-4051-a419-c87551e2f6ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Olu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Olu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959784936*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"c04b962b-173c-4d6e-8275-618a222dd0bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Old\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(110\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\
\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Old", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959789278*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"0211cad3-a1b2-4ce5-8fcb-d10d23342610"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", 
   "\[InvisibleSpace]", "\<\"Olequ\"\>", "\[InvisibleSpace]", "\<\": \\n\"\>",
    "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Olequ", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959793812*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"dd90ef58-dce9-430c-a9a3-7e9727ac1760"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", 
   "\[InvisibleSpace]", "\<\"Oledq\"\>", "\[InvisibleSpace]", "\<\": \\n\"\>",
    "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(111\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\
\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(111\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oledq", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959799981*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"7569a2cd-157b-4a0c-bd4a-6ebc6d6b4c76"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqe\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqe", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959805999*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"9b22f003-394a-400b-ba26-7c0bb5f4827c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oeu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(315/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(315/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oeu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(315/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(315/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959809989*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"ba39cb5d-2469-4fcf-bc51-5293a2ddef04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oed\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oed", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959814131*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"04265c89-81e2-44b8-a814-b5324a2ddc1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqq\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(810\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqq", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(810\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.8968619598182907`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"98a7d4b6-4a65-4f48-9ba1-fcc06215b01c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", 
   "\[InvisibleSpace]", "\<\"Oquqd\"\>", "\[InvisibleSpace]", "\<\": \\n\"\>",
    "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oquqd", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959822806*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"78600484-dc98-43db-81ae-e128090d09c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(321/6\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(312/3\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(321/6\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(810\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(625/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(32 - 5/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(110\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\
\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(810\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(625/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(32 - 5/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.89686195982907*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"5dbce712-8cc1-4f09-ae91-7f0e4a47f429"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqd\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(62 - 1/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(810\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqd", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(62 - 1/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(810\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.8968619598355913`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"619d5d8b-e44a-48f6-99c5-fded6847e600"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Ouu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(614/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 4/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(614/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 4/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(810\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Ouu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(614/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 4/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(614/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 4/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(810\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959841941*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"f87a394a-66e1-421a-9d21-d78c7948d827"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oud\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(611/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(611/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(811\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(811\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(611/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(810\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(811\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(811\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(811\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\
\\), \\(110\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\
\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(111\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\
\\), \\(110\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\
\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oud", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(611/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(611/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(611/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(810\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(811\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(811\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959844685*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"1c04055f-4045-4bbf-8114-0186111ca383"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(61 - 2/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(810\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(61 - 2/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Odd", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(61 - 2/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(810\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(110\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(61 - 2/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8743973538107653`*^9, {3.8770029071734877`*^9, 3.877002918651276*^9}, 
   3.877003038204373*^9, 3.877003320482192*^9, 3.877003641809895*^9, 
   3.8770037530040617`*^9, 3.8770038652580023`*^9, 3.877004319794969*^9, 
   3.877004411609417*^9, 3.8770045926352863`*^9, 3.877004880633212*^9, 
   3.8770055377721148`*^9, 3.8770056828810873`*^9, {3.877078993689883*^9, 
   3.877079001071334*^9}, 3.877423467564687*^9, 3.896860573393659*^9, 
   3.896861662224687*^9, 3.896861959850816*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"6609fb67-dfe6-46a3-8c89-b11bcd0d18a3"]
}, Open  ]]
},
WindowSize->{808, 775},
WindowMargins->{{Automatic, 84}, {Automatic, 36}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a96a43b8-1a03-4ce8-b0ca-79ffb3ab57f6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 4840, 94, 174, "Print",ExpressionUUID->"35c09ab1-2233-470b-8f87-00de37d9e8f9"],
Cell[5423, 118, 7496, 142, 276, "Print",ExpressionUUID->"5b09b55a-e0f1-4c37-a62a-09b9b7792aeb"],
Cell[12922, 262, 3064, 62, 99, "Print",ExpressionUUID->"bd6ddab4-49e8-4147-867c-5de91cd957da"],
Cell[15989, 326, 13820, 254, 514, "Print",ExpressionUUID->"f0612bbf-15d9-4051-a419-c87551e2f6ea"],
Cell[29812, 582, 7526, 142, 276, "Print",ExpressionUUID->"c04b962b-173c-4d6e-8275-618a222dd0bf"],
Cell[37341, 726, 7634, 142, 276, "Print",ExpressionUUID->"0211cad3-a1b2-4ce5-8fcb-d10d23342610"],
Cell[44978, 870, 12012, 223, 446, "Print",ExpressionUUID->"dd90ef58-dce9-430c-a9a3-7e9727ac1760"],
Cell[56993, 1095, 12060, 223, 446, "Print",ExpressionUUID->"7569a2cd-157b-4a0c-bd4a-6ebc6d6b4c76"],
Cell[69056, 1320, 7516, 142, 276, "Print",ExpressionUUID->"9b22f003-394a-400b-ba26-7c0bb5f4827c"],
Cell[76575, 1464, 7520, 142, 276, "Print",ExpressionUUID->"ba39cb5d-2469-4fcf-bc51-5293a2ddef04"],
Cell[84098, 1608, 7596, 142, 276, "Print",ExpressionUUID->"04265c89-81e2-44b8-a814-b5324a2ddc1e"],
Cell[91697, 1752, 8414, 158, 310, "Print",ExpressionUUID->"98a7d4b6-4a65-4f48-9ba1-fcc06215b01c"],
Cell[100114, 1912, 12100, 223, 446, "Print",ExpressionUUID->"78600484-dc98-43db-81ae-e128090d09c6"],
Cell[112217, 2137, 13763, 254, 514, "Print",ExpressionUUID->"5dbce712-8cc1-4f09-ae91-7f0e4a47f429"],
Cell[125983, 2393, 13958, 254, 514, "Print",ExpressionUUID->"619d5d8b-e44a-48f6-99c5-fded6847e600"],
Cell[139944, 2649, 4872, 94, 174, "Print",ExpressionUUID->"f87a394a-66e1-421a-9d21-d78c7948d827"],
Cell[144819, 2745, 13880, 254, 514, "Print",ExpressionUUID->"1c04055f-4045-4bbf-8114-0186111ca383"],
Cell[158702, 3001, 4968, 94, 174, "Print",ExpressionUUID->"6609fb67-dfe6-46a3-8c89-b11bcd0d18a3"]
}, Open  ]]
}
]
*)



==> anc/all_models/ModelParticlesDMY0triplets.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    281279,       5221]
NotebookOptionsPosition[    279194,       5188]
NotebookOutlinePosition[    279592,       5204]
CellTagsIndexPosition[    279549,       5201]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oll\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(111\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(151\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(151\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(150\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(150\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oll", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(111\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(151\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(151\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(150\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(150\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.8774234843062363`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b62407e9-6bab-4040-9a20-1980fa8e0506"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Ole\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(143/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(143/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(143/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(143/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(123/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(123/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(143/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(143/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Ole", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(143/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(143/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(143/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(143/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(123/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(123/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(143/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(143/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484313026*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"8e5c3ff6-198c-4a7e-a8b5-ba54b8ba764d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oee\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(132\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(132\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oee", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(132\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(132\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484322962*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"67dfa58c-2e92-415b-ba69-6a57073dee35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Olq\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(35 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(35 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(35 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(150\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(352/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(35 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(35 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(35 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(352/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(352/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(352/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(312/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(312/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(352/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(150\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(352/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Olq", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(35 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(35 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(35 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(150\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(352/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(35 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(35 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(35 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(352/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(352/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(352/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(312/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(312/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(352/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(150\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(352/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.87742348433823*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"bcf700da-56d5-4af0-a3ef-446543ea0355"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Olu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Olu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484361239*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"0910398d-59d5-4ecf-a3b4-ca1ca1e1d654"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Old\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(121/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(141/2\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(130\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\
\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(130\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\
\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Old", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484370263*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"9d22ae4d-6169-4b90-a273-b00c07b94727"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", 
   "\[InvisibleSpace]", "\<\"Olequ\"\>", "\[InvisibleSpace]", "\<\": \\n\"\>",
    "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Olequ", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.8774234843797503`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"207f2b28-44d3-435f-8135-7707bdbf3ab6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", 
   "\[InvisibleSpace]", "\<\"Oledq\"\>", "\[InvisibleSpace]", "\<\": \\n\"\>",
    "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(131\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\
\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(131\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(131\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(341/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\
\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(131\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oledq", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484395203*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"176388f7-5df5-447d-803d-9d5318699fb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqe\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(327/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(347/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqe", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(327/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(347/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484410041*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b437c457-6c50-459d-8bad-ea496a6c7b22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oeu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(335/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(335/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oeu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(335/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(335/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484419632*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"905a8ec7-b5dc-447f-ab6f-488475f2de9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oed\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oed", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.8774234844248257`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"46917e94-1876-4bef-b1f8-0cab29b670e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqq\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(611/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(31 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(651/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(35 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(850\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(150\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(651/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(35 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(110\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(810\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(850\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(150\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqq", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(611/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(31 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(651/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(35 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(850\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(150\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(651/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(35 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(110\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(810\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(850\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(150\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484430367*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"42ef2b8e-2b27-41cf-bdae-eddcc8538b8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", 
   "\[InvisibleSpace]", "\<\"Oquqd\"\>", "\[InvisibleSpace]", "\<\": \\n\"\>",
    "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oquqd", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.87742348444305*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"29c22c0a-e11c-4c7b-b4ff-75fc637c2c4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(645/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(645/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(645/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(321/6\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(332/3\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(321/6\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(F\\), \\(341/6\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(645/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(332/3\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(341/6\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \
\\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(625/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(645/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(625/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(645/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(32 - 5/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(130\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\
\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(34 - 5/6\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(130\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\
\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(645/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(645/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(645/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(645/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(625/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(645/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(625/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(645/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(32 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(34 - 5/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.8774234844582233`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"2bd51ac0-c850-4431-9364-af8483e7b8dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oqd\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(62 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(64 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(64 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(64 - 1/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(64 - 1/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(321/6\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\
\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\
\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(62 - 1/6\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(64 - 1/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(62 - 1/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(64 - 1/6\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(321/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(341/6\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(341/6\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(821/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(841/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(121/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(141/2\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oqd", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(62 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(64 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(64 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(64 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(64 - 1/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(62 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(64 - 1/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(62 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(64 - 1/6\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(321/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(341/6\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(341/6\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(821/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(841/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(121/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(141/2\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.87742348447447*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"1c24f535-4a44-4447-a9f9-e2bbb51f8aca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Ouu\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(634/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 4/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(634/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 4/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Ouu", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(634/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 4/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(634/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 4/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484491777*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"990dedcc-551e-41b0-8cb0-3ebb7c4880b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Oud\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(831\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(831\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(831\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(831\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(131\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(631/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", "\<\"\\!\
\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(831\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\
\\), \\(130\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\
\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)\"\>", "\<\"\\!\\(\
\\*SubscriptBox[\\(S\\), \\(131\\)]\\)*\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(S\
\\), \\(130\\)]\\)\"\>", "\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\
\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Oud", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(831\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(131\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(631/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(831\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}, {
     "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(131\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484495289*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"be0c1905-487c-4fe1-b69f-9485c8b0afb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Models for operator \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\": \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(63 - 2/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(830\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(130\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(63 - 2/3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"},
       {"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(332/3\\)]\\)*\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(130\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(F\\), \\(33 - 1/3\\)]\\)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Models for operator ", "Odd", ": \n", 
   MatrixForm[{{
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(63 - 2/3\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(830\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(F\), \(130\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(63 - 2/3\)]\)", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}, {
     "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(332/3\)]\)*", 
      "\!\(\*SubscriptBox[\(S\), \(130\)]\)", 
      "\!\(\*SubscriptBox[\(F\), \(33 - 1/3\)]\)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.872315593351372*^9, 3.872333575114386*^9, 
  3.872651082637301*^9, 3.873199100895002*^9, 3.873515646360445*^9, 
  3.8743973859953814`*^9, 3.877078523333664*^9, 3.877079024926306*^9, 
  3.877080258248303*^9, 3.877080481637412*^9, 3.877081556513761*^9, 
  3.877423484504406*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"3b69832e-087e-4fef-a92a-73f2f383ad0d"]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{Automatic, 122}, {Automatic, 18}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"510e52e9-b67f-4ea1-bb12-c104fb099d52"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 9889, 187, 378, "Print",ExpressionUUID->"b62407e9-6bab-4040-9a20-1980fa8e0506"],
Cell[10472, 211, 13445, 251, 514, "Print",ExpressionUUID->"8e5c3ff6-198c-4a7e-a8b5-ba54b8ba764d"],
Cell[23920, 464, 2857, 59, 99, "Print",ExpressionUUID->"67dfa58c-2e92-415b-ba69-6a57073dee35"],
Cell[26780, 525, 35000, 635, 1330, "Print",ExpressionUUID->"bcf700da-56d5-4af0-a3ef-446543ea0355"],
Cell[61783, 1162, 13505, 251, 514, "Print",ExpressionUUID->"0910398d-59d5-4ecf-a3b4-ca1ca1e1d654"],
Cell[75291, 1415, 13725, 251, 514, "Print",ExpressionUUID->"9d22ae4d-6169-4b90-a273-b00c07b94727"],
Cell[89019, 1668, 22463, 412, 854, "Print",ExpressionUUID->"207f2b28-44d3-435f-8135-7707bdbf3ab6"],
Cell[111485, 2082, 22575, 412, 854, "Print",ExpressionUUID->"176388f7-5df5-447d-803d-9d5318699fb2"],
Cell[134063, 2496, 13487, 251, 514, "Print",ExpressionUUID->"b437c457-6c50-459d-8bad-ea496a6c7b22"],
Cell[147553, 2749, 7313, 139, 276, "Print",ExpressionUUID->"905a8ec7-b5dc-447f-ab6f-488475f2de9d"],
Cell[154869, 2890, 7391, 139, 276, "Print",ExpressionUUID->"46917e94-1876-4bef-b1f8-0cab29b670e5"],
Cell[162263, 3031, 18813, 347, 718, "Print",ExpressionUUID->"42ef2b8e-2b27-41cf-bdae-eddcc8538b8d"],
Cell[181079, 3380, 22640, 412, 854, "Print",ExpressionUUID->"29c22c0a-e11c-4c7b-b4ff-75fc637c2c4d"],
Cell[203722, 3794, 25985, 475, 990, "Print",ExpressionUUID->"2bd51ac0-c850-4431-9364-af8483e7b8dc"],
Cell[229710, 4271, 26360, 475, 990, "Print",ExpressionUUID->"1c24f535-4a44-4447-a9f9-e2bbb51f8aca"],
Cell[256073, 4748, 4665, 91, 174, "Print",ExpressionUUID->"990dedcc-551e-41b0-8cb0-3ebb7c4880b5"],
Cell[260741, 4841, 13673, 251, 514, "Print",ExpressionUUID->"be0c1905-487c-4fe1-b69f-9485c8b0afb1"],
Cell[274417, 5094, 4761, 91, 174, "Print",ExpressionUUID->"3b69832e-087e-4fef-a92a-73f2f383ad0d"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/example_models/Coloured/CM1/F110S3216.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "F110S3216";

M$Information = {
  Authors      -> {"M. Hirsch"}, 
  Version      -> "1.0",
  Date         -> "19. 10. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"mahirsch@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> F110,
    SelfConjugate    -> True,
    Mass             -> mF,
    FullName         -> "heavy",
    Width            -> 0
  },

  S[105] == {
    ClassName      -> SQ,
    Indices        -> {Index[SU2D], Index[Colour]},
    SelfConjugate  -> False,
    Mass           -> mSQ,
    FullName       -> "heavy",
    QuantumNumbers -> {Y -> 1/6}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

  (* Internal Parameters *)

 YQ1 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

  mF == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mSQ == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  }


};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LF := Block[{mu}, 
   I*(F110bar.Ga[mu].DC[F110, mu])-mF*F110bar.F110/2
]/.gotoBFM;

LS := Block[{ii,jj,cc1,cc2,mu},
  DC[SQbar[ii,cc1],mu] DC[SQ[ii,cc1],mu] - mSQ^2 SQbar[ii,cc1] SQ[ii,cc1]
  - lam2 SQbar[ii,cc1] SQ[ii,cc1] SQbar[jj,cc2] SQ[jj,cc2]]/.gotoBFM;

LS1 := Block[{ii,jj,cc},
  - lam3 Phibar[ii] Phi[ii] SQbar[jj,cc] SQ[jj,cc]
  ];


LYuk := Block[{sp1,ii,cc,ff1,ff2,ff3,yuk},
   yuk = -YQ1[ff1] QL[sp1,ii,ff1,cc].CC[F110bar][sp1] SQbar[ii,cc];
  yuk+HC[yuk]
 ];


LNP := LF + LS + LS1 + LYuk;

Ltot := LSM + LNP;






==> anc/example_models/Coloured/CM1/F110S3216_Dirac.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "F110S3216_Dirac";

M$Information = {
  Authors      -> {"M. Hirsch"}, 
  Version      -> "1.0",
  Date         -> "19. 10. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"mahirsch@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> F110,
    SelfConjugate    -> False,
    Mass             -> mF,
    FullName         -> "heavy",
    Width            -> 0
  },

  S[105] == {
    ClassName      -> SQ,
    Indices        -> {Index[SU2D], Index[Colour]},
    SelfConjugate  -> False,
    Mass           -> mSQ,
    FullName       -> "heavy",
    QuantumNumbers -> {Y -> 1/6}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

  (* Internal Parameters *)

 YQ1 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

  mF == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mSQ == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  }


};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LF := Block[{mu}, 
   I*(F110bar.Ga[mu].DC[F110, mu])-mF*F110bar.F110/2
]/.gotoBFM;

LS := Block[{ii,jj,cc1,cc2,mu},
  DC[SQbar[ii,cc1],mu] DC[SQ[ii,cc1],mu] - mSQ^2 SQbar[ii,cc1] SQ[ii,cc1]
  - lam2 SQbar[ii,cc1] SQ[ii,cc1] SQbar[jj,cc2] SQ[jj,cc2]]/.gotoBFM;

LS1 := Block[{ii,jj,cc},
  - lam3 Phibar[ii] Phi[ii] SQbar[jj,cc] SQ[jj,cc]
  ];


LYuk := Block[{sp1,ii,cc,ff1,ff2,ff3,yuk},
   yuk = -YQ1[ff1] QL[sp1,ii,ff1,cc].CC[F110bar][sp1] SQbar[ii,cc];
  yuk+HC[yuk]
 ];


LNP := LF + LS + LS1 + LYuk;

Ltot := LSM + LNP;






==> anc/example_models/Coloured/CM1/F110S3216_Dirac_MM/MatchingProblems.dat <==
problist = {}


==> anc/example_models/Coloured/CM1/F110S3216_Dirac_MM/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (g1^2*invepsilonbar)/(288*Pi^2) - 
          (g1^2*Log[mSQ^2/\[Mu]^2])/(288*Pi^2), alphaKG -> 
         (g3^2*invepsilonbar)/(48*Pi^2) - (g3^2*Log[mSQ^2/\[Mu]^2])/
           (48*Pi^2), alphaKH -> 0, alphaKW -> 
         (g2^2*invepsilonbar)/(32*Pi^2) - (g2^2*Log[mSQ^2/\[Mu]^2])/
           (32*Pi^2), alphaO3G -> g3^3/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
        alphaO3W -> g2^3/(1920*mSQ^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(16*mSQ^2*Pi^2), alphaOHB -> 
         (g1^2*lam3)/(1152*mSQ^2*Pi^2), alphaOHBox -> 
         -lam3^2/(32*mSQ^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> (g3^2*lam3)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(128*mSQ^2*Pi^2), alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (-3*invepsilonbar*lam3^2)/(16*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/
           (16*Pi^2), alphaOmuH2 -> (-3*lam3*mSQ^2)/(8*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2)/(8*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2])/(8*Pi^2), 
        alphaR2B -> g1^2/(2880*mSQ^2*Pi^2), alphaR2G -> 
         g3^2/(480*mSQ^2*Pi^2), alphaR2W -> g2^2/(320*mSQ^2*Pi^2), 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> (3*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^4*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*
            Pi^2) - (mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)*Pi^2) - 
          (invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)*
            Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)*Pi^2), alphaKqbar[fl99_, fl97_] -> 
         (3*mF^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (invepsilonbar*mF^4*YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*
            Pi^2) - (3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*
            Pi^2) - (invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)*Pi^2) - 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)*Pi^2), alphaKu[fl99_, fl97_] -> 0, 
        alphaKubar[fl99_, fl97_] -> 0, alphaOdB[fl97_, fl99_] -> 0, 
        alphaOdBbar[fl97_, fl99_] -> 0, alphaOdd[fl93_, fl95_, fl99_, 
          fl97_] -> 0, alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 0, 
        alphaOlambdaebar[fl97_, fl99_] -> 0, alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> (-11*g1*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (3456*(mF^2 - mSQ^2)^4*Pi^2) - (g1*invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*g1*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(3456*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g1*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ1[fl97]*
            YQ1bar[fl99])/(576*(mF^2 - mSQ^2)*Pi^2) + 
          (g1*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)*
            Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-11*g1*mF^6*YQ1[fl99]*YQ1bar[fl97])/(3456*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (11*g1*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (3456*(mF^2 - mSQ^2)^4*Pi^2) + (g1*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g1*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(128*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g1*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) + (g1*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)*
            Pi^2) + (g1*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)*
            Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 
         (-11*g3*mF^6*YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF^6*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*g3*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ1[fl97]*
            YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g3*invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (g3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (g3*invepsilonbar*mSQ^2*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)*
            Pi^2) + (g3*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)*
            Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (-11*g3*mF^6*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*g3*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g3*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (g3*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (g3*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)*
            Pi^2) + (g3*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)*
            Pi^2), alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 
         (3*lam3*mF^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*lam3*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*lam3*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
          (lam3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*lam3*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)*Pi^2) - 
          (lam3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
          (lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (lam3*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)*Pi^2), 
        alphaRHq1pbar[fl99_, fl97_] -> (3*lam3*mF^4*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*lam3*mF^4*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
          (3*lam3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (invepsilonbar*lam3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (lam3*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*lam3*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*lam3*YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)*
            Pi^2) - (lam3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
          (lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (lam3*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)*Pi^2), 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> (-11*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^4*
            Pi^2) + (3*mF^4*YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*
            Pi^2) + (invepsilonbar*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(8*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*Pi^2) + 
          (invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) - (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(8*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         (-11*mF^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (invepsilonbar*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) + (3*mF^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^4*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(8*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^2*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*
            Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*Pi^2) - 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) - (mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (8*(mF^2 - mSQ^2)^3*Pi^2) - (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (-11*g2*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (1152*(mF^2 - mSQ^2)^4*Pi^2) - (g2*invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*g2*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g2*invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) + (3*g2*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (g2*invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g2*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)*Pi^2) + 
          (g2*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) - (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)*
            Pi^2), alphaRWqbar[fl99_, fl97_] -> 
         (-11*g2*mF^6*YQ1[fl99]*YQ1bar[fl97])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) + (11*g2*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (1152*(mF^2 - mSQ^2)^4*Pi^2) + (g2*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g2*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(128*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) + (g2*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)*
            Pi^2) + (g2*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) - (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)*
            Pi^2), alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}}, 
     {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
        alphaO3G -> g3^3/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
        alphaO3W -> g2^3/(1920*mSQ^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(16*mSQ^2*Pi^2), alphaOHB -> 
         (g1^2*lam3)/(1152*mSQ^2*Pi^2), alphaOHBox -> 
         -lam3^2/(32*mSQ^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> (g3^2*lam3)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(128*mSQ^2*Pi^2), alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (-3*invepsilonbar*lam3^2)/(16*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/
           (16*Pi^2), alphaOmuH2 -> (-3*lam3*mSQ^2)/(8*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2)/(8*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2])/(8*Pi^2), 
        alphaR2B -> g1^2/(2880*mSQ^2*Pi^2), alphaR2G -> 
         g3^2/(480*mSQ^2*Pi^2), alphaR2W -> g2^2/(320*mSQ^2*Pi^2), 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 
         -(yd[MIF1, fl99]*((3*mF^4*YQ1[MIF1]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^
                2*Pi^2) + (invepsilonbar*mF^4*YQ1[MIF1]*YQ1bar[fl97])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) - (3*mSQ^4*YQ1[MIF1]*YQ1bar[fl97])/
              (64*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*mSQ^4*YQ1[MIF1]*
               YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
             (mSQ^2*YQ1[MIF1]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)*Pi^2) - 
             (invepsilonbar*mSQ^2*YQ1[MIF1]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)*
               Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[fl97])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[
                MIF1]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
             (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[fl97])/
              (16*(mF^2 - mSQ^2)*Pi^2)))/2, alphaOlambdadbar[fl97_, fl99_] -> 
         -(ydbar[MIF1, fl99]*((3*mF^4*YQ1[fl97]*YQ1bar[MIF1])/
              (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^4*YQ1[fl97]*
               YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
             (3*mSQ^4*YQ1[fl97]*YQ1bar[MIF1])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
             (invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^
                2*Pi^2) - (mSQ^2*YQ1[fl97]*YQ1bar[MIF1])/(16*(mF^2 - mSQ^2)*
               Pi^2) - (invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[MIF1])/
              (16*(mF^2 - mSQ^2)*Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*
               YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
             (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[MIF1])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[
                fl97]*YQ1bar[MIF1])/(16*(mF^2 - mSQ^2)*Pi^2)))/2, 
        alphaOlambdae[fl97_, fl99_] -> 0, alphaOlambdaebar[fl97_, fl99_] -> 
         0, alphaOlambdau[fl97_, fl99_] -> 
         -(((3*mF^4*YQ1[MIF1]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
             (invepsilonbar*mF^4*YQ1[MIF1]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^
                2*Pi^2) - (3*mSQ^4*YQ1[MIF1]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^
                2*Pi^2) - (invepsilonbar*mSQ^4*YQ1[MIF1]*YQ1bar[fl97])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ1[MIF1]*YQ1bar[fl97])/
              (16*(mF^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ1[MIF1]*
               YQ1bar[fl97])/(16*(mF^2 - mSQ^2)*Pi^2) - 
             (mF^4*Log[mF^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[fl97])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[
                MIF1]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
             (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[fl97])/
              (16*(mF^2 - mSQ^2)*Pi^2))*yu[MIF1, fl99])/2, 
        alphaOlambdaubar[fl97_, fl99_] -> 
         -(((3*mF^4*YQ1[fl97]*YQ1bar[MIF1])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
             (invepsilonbar*mF^4*YQ1[fl97]*YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^
                2*Pi^2) - (3*mSQ^4*YQ1[fl97]*YQ1bar[MIF1])/(64*(mF^2 - mSQ^2)^
                2*Pi^2) - (invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[MIF1])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ1[fl97]*YQ1bar[MIF1])/
              (16*(mF^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ1[fl97]*
               YQ1bar[MIF1])/(16*(mF^2 - mSQ^2)*Pi^2) - 
             (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[MIF1])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[
                fl97]*YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
             (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[MIF1])/
              (16*(mF^2 - mSQ^2)*Pi^2))*yubar[MIF1, fl99])/2, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> (-11*g1*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (3456*(mF^2 - mSQ^2)^4*Pi^2) - (g1*invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*g1*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(3456*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g1*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ1[fl97]*
            YQ1bar[fl99])/(576*(mF^2 - mSQ^2)*Pi^2) + 
          (g1*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)*
            Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-11*g1*mF^6*YQ1[fl99]*YQ1bar[fl97])/(3456*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (11*g1*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (3456*(mF^2 - mSQ^2)^4*Pi^2) + (g1*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g1*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(128*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g1*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) + (g1*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)*
            Pi^2) + (g1*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)*
            Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 
         (-11*g3*mF^6*YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF^6*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*g3*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ1[fl97]*
            YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g3*invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (g3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (g3*invepsilonbar*mSQ^2*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)*
            Pi^2) + (g3*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)*
            Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (-11*g3*mF^6*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*g3*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g3*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (g3*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (g3*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)*
            Pi^2) + (g3*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)*
            Pi^2), alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 
         (3*lam3*mF^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*lam3*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*lam3*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
          (lam3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*lam3*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)*Pi^2) - 
          (lam3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
          (lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (lam3*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)*Pi^2), 
        alphaRHq1pbar[fl99_, fl97_] -> (3*lam3*mF^4*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*lam3*mF^4*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
          (3*lam3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (invepsilonbar*lam3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (lam3*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*lam3*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*lam3*YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)*
            Pi^2) - (lam3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
          (lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (lam3*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)*Pi^2), 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> (-11*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^4*
            Pi^2) + (3*mF^4*YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*
            Pi^2) + (invepsilonbar*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(8*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*Pi^2) + 
          (invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) - (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(8*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         (-11*mF^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (invepsilonbar*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) + (3*mF^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^4*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(8*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^2*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*
            Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*Pi^2) - 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) - (mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (8*(mF^2 - mSQ^2)^3*Pi^2) - (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (-11*g2*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (1152*(mF^2 - mSQ^2)^4*Pi^2) - (g2*invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*g2*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g2*invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) + (3*g2*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (g2*invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g2*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)*Pi^2) + 
          (g2*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) - (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)*
            Pi^2), alphaRWqbar[fl99_, fl97_] -> 
         (-11*g2*mF^6*YQ1[fl99]*YQ1bar[fl97])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) + (11*g2*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (1152*(mF^2 - mSQ^2)^4*Pi^2) + (g2*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g2*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(128*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) + (g2*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)*
            Pi^2) + (g2*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) - (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)*
            Pi^2), alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}}, 
     {alphaKB -> 1, alphaKW -> 1, alphaKG -> 1, alphaKq[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKl[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKu[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKd[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKe[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaOmuH2 -> 
       muH^2 - (3*onelooporder*(lam3*mSQ^2 + invepsilonbar*lam3*mSQ^2 - 
           lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]))/(8*Pi^2), alphaKH -> 1, 
      alphaOlambda -> lam + (onelooporder*(-120*invepsilonbar*lam3^2*mSQ^2 + 
           g2^4*muH^2 + 120*lam3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]))/
         (640*mSQ^2*Pi^2), alphaOlambdad[mif1_, mif2_] -> 
       yd[mif1, mif2] + (onelooporder*(-3*mF^4*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] - 2*invepsilonbar*mF^4*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] + 4*mF^2*mSQ^2*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] + 4*invepsilonbar*mF^2*mSQ^2*yd[MIF1, mif2]*
            YQ1[MIF1]*YQ1bar[mif1] - mSQ^4*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] - 2*invepsilonbar*mSQ^4*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] + 2*mF^4*Log[mF^2/\[Mu]^2]*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] - 4*mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[MIF1, mif2]*
            YQ1[MIF1]*YQ1bar[mif1] + 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            yd[MIF1, mif2]*YQ1[MIF1]*YQ1bar[mif1]))/(128*(mF^2 - mSQ^2)^2*
          Pi^2), alphaOlambdae[mif1_, mif2_] -> yl[mif1, mif2], 
      alphaOlambdau[mif1_, mif2_] -> yu[mif1, mif2] + 
        (onelooporder*(-3*mF^4*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] - 
           2*invepsilonbar*mF^4*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] + 
           4*mF^2*mSQ^2*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] + 
           4*invepsilonbar*mF^2*mSQ^2*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] - 
           mSQ^4*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] - 2*invepsilonbar*
            mSQ^4*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] + 
           2*mF^4*Log[mF^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] - 
           4*mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[mif1]*
            yu[MIF1, mif2] + 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[MIF1]*
            YQ1bar[mif1]*yu[MIF1, mif2]))/(128*(mF^2 - mSQ^2)^2*Pi^2), 
      alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKlbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKebar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2] + 
        (onelooporder*(-3*mF^4*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] - 
           2*invepsilonbar*mF^4*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] + 
           4*mF^2*mSQ^2*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] + 
           4*invepsilonbar*mF^2*mSQ^2*ydbar[MIF1, mif2]*YQ1[mif1]*
            YQ1bar[MIF1] - mSQ^4*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] - 
           2*invepsilonbar*mSQ^4*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] + 
           2*mF^4*Log[mF^2/\[Mu]^2]*ydbar[MIF1, mif2]*YQ1[mif1]*
            YQ1bar[MIF1] - 4*mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[MIF1, mif2]*
            YQ1[mif1]*YQ1bar[MIF1] + 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1]))/(128*(mF^2 - mSQ^2)^2*
          Pi^2), alphaOlambdaebar[mif1_, mif2_] -> ylbar[mif1, mif2], 
      alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2] + 
        (onelooporder*(-3*mF^4*YQ1[mif1]*YQ1bar[MIF1]*yubar[MIF1, mif2] - 
           2*invepsilonbar*mF^4*YQ1[mif1]*YQ1bar[MIF1]*yubar[MIF1, mif2] + 
           4*mF^2*mSQ^2*YQ1[mif1]*YQ1bar[MIF1]*yubar[MIF1, mif2] + 
           4*invepsilonbar*mF^2*mSQ^2*YQ1[mif1]*YQ1bar[MIF1]*
            yubar[MIF1, mif2] - mSQ^4*YQ1[mif1]*YQ1bar[MIF1]*
            yubar[MIF1, mif2] - 2*invepsilonbar*mSQ^4*YQ1[mif1]*YQ1bar[MIF1]*
            yubar[MIF1, mif2] + 2*mF^4*Log[mF^2/\[Mu]^2]*YQ1[mif1]*
            YQ1bar[MIF1]*yubar[MIF1, mif2] - 4*mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[mif1]*YQ1bar[MIF1]*yubar[MIF1, mif2] + 
           2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[MIF1]*
            yubar[MIF1, mif2]))/(128*(mF^2 - mSQ^2)^2*Pi^2), 
      alphaO3G -> (g3^3*onelooporder)/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
      alphaO3W -> (g2^3*onelooporder)/(1920*mSQ^2*Pi^2), alphaO3Wt -> 0, 
      alphaOHG -> (g3^2*lam3*onelooporder)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
      alphaOHW -> (g2^2*lam3*onelooporder)/(128*mSQ^2*Pi^2), alphaOHWt -> 0, 
      alphaOHB -> (g1^2*lam3*onelooporder)/(1152*mSQ^2*Pi^2), alphaOHBt -> 0, 
      alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHBox -> 
       ((-g1^4 - 27*g2^4 - 720*lam3^2)*onelooporder)/(23040*mSQ^2*Pi^2), 
      alphaOHD -> -(g1^4*onelooporder)/(5760*mSQ^2*Pi^2), 
      alphaOH -> ((-(g2^4*lam) - 20*lam3^3)*onelooporder)/(320*mSQ^2*Pi^2), 
      alphaOuG[mif1_, mif2_] -> (onelooporder*(-2*g3*mF^6*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 3*g3*mF^4*mSQ^2*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 6*g3*mF^2*mSQ^4*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - g3*mSQ^6*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] + 6*g3*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 6*g3*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2]))/(384*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOuW[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF^6*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] - 
          3*g2*mF^4*mSQ^2*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] + 
          6*g2*mF^2*mSQ^4*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] - 
          g2*mSQ^6*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] + 
          6*g2*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] - 6*g2*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2]))/(768*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOuB[mif1_, mif2_] -> (onelooporder*(-2*g1*mF^6*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 3*g1*mF^4*mSQ^2*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 6*g1*mF^2*mSQ^4*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - g1*mSQ^6*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] + 6*g1*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 6*g1*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2]))/(2304*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOdG[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          3*g3*mF^4*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          6*g3*mF^2*mSQ^4*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          g3*mSQ^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          6*g3*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - 6*g3*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1]))/(384*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOdW[mif1_, mif2_] -> (onelooporder*(-2*g2*mF^6*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1] - 3*g2*mF^4*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] + 6*g2*mF^2*mSQ^4*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - g2*mSQ^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          6*g2*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - 6*g2*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1]))/(768*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOdB[mif1_, mif2_] -> (onelooporder*(-2*g1*mF^6*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1] - 3*g1*mF^4*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] + 6*g1*mF^2*mSQ^4*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - g1*mSQ^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          6*g1*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - 6*g1*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1]))/(2304*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOeW[mif1_, mif2_] -> 0, alphaOeB[mif1_, mif2_] -> 0, 
      alphaOHq1[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] + 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] - g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] - 55*g1^2*mF^6*mSQ^2*YQ1[mif2]*YQ1bar[mif1] + 
          90*g1^2*mF^4*mSQ^4*YQ1[mif2]*YQ1bar[mif1] - 45*g1^2*mF^2*mSQ^6*
           YQ1[mif2]*YQ1bar[mif1] + 10*g1^2*mSQ^8*YQ1[mif2]*YQ1bar[mif1] + 
          30*g1^2*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 
          30*g1^2*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1]))/
        (34560*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHq3[mif1_, mif2_] -> 
       (onelooporder*(-9*g2^4*mF^8*KroneckerDelta[mif1, mif2] + 
          36*g2^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          36*g2^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          9*g2^4*mSQ^8*KroneckerDelta[mif1, mif2] - 55*g2^2*mF^6*mSQ^2*
           YQ1[mif2]*YQ1bar[mif1] + 90*g2^2*mF^4*mSQ^4*YQ1[mif2]*
           YQ1bar[mif1] - 45*g2^2*mF^2*mSQ^6*YQ1[mif2]*YQ1bar[mif1] + 
          10*g2^2*mSQ^8*YQ1[mif2]*YQ1bar[mif1] + 30*g2^2*mF^6*mSQ^2*
           Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 30*g2^2*mF^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1]))/
        (11520*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHu[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] + 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] - g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] - 90*mF^6*mSQ^2*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif2]*
           yubar[mif4, mif1] - 135*mF^4*mSQ^4*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif2]*yubar[mif4, mif1] + 270*mF^2*mSQ^6*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif2]*yubar[mif4, mif1] - 
          45*mSQ^8*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif2]*yubar[mif4, mif1] + 
          270*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif2]*yubar[mif4, mif1] - 270*mF^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif2]*
           yubar[mif4, mif1]))/(8640*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOHd[mif1_, mif2_] -> (onelooporder*
         (g1^4*mF^8*KroneckerDelta[mif1, mif2] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2] + 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] - 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] + g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] + 180*mF^6*mSQ^2*yd[mif3, mif2]*ydbar[mif4, mif1]*YQ1[mif3]*
           YQ1bar[mif4] + 270*mF^4*mSQ^4*yd[mif3, mif2]*ydbar[mif4, mif1]*
           YQ1[mif3]*YQ1bar[mif4] - 540*mF^2*mSQ^6*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ1[mif3]*YQ1bar[mif4] + 90*mSQ^8*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ1[mif3]*YQ1bar[mif4] - 540*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*ydbar[mif4, mif1]*YQ1[mif3]*
           YQ1bar[mif4] + 540*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ1[mif3]*YQ1bar[mif4]))/
        (17280*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHud[mif1_, mif2_] -> 
       (onelooporder*(2*mF^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif4]*
           yubar[mif4, mif1] + 3*mF^4*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif4]*yubar[mif4, mif1] - 6*mF^2*mSQ^4*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif4]*yubar[mif4, mif1] + mSQ^6*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif4]*yubar[mif4, mif1] - 6*mF^4*mSQ^2*
           Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif4]*
           yubar[mif4, mif1] + 6*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif4]*yubar[mif4, mif1]))/(96*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOHl1[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mSQ^2*Pi^2), 
      alphaOHl3[mif1_, mif2_] -> -(g2^4*onelooporder*KroneckerDelta[mif1, 
           mif2])/(1280*mSQ^2*Pi^2), alphaOHe[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(5760*mSQ^2*Pi^2), 
      alphaOuH[mif1_, mif2_] -> (onelooporder*(-3*g2^4*mF^8*yu[mif1, mif2] + 
          12*g2^4*mF^6*mSQ^2*yu[mif1, mif2] - 18*g2^4*mF^4*mSQ^4*
           yu[mif1, mif2] + 12*g2^4*mF^2*mSQ^6*yu[mif1, mif2] - 
          3*g2^4*mSQ^8*yu[mif1, mif2] + 180*lam3*mF^6*mSQ^2*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 420*lam3*mF^4*mSQ^4*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 300*lam3*mF^2*mSQ^6*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 60*lam3*mSQ^8*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] - 120*lam3*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 120*lam3*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] + 
          120*lam3*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] - 120*lam3*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 20*mF^6*mSQ^2*YQ1[mif4]*YQ1bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          30*mF^4*mSQ^4*YQ1[mif4]*YQ1bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif5, mif3] - 60*mF^2*mSQ^6*YQ1[mif4]*YQ1bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          10*mSQ^8*YQ1[mif4]*YQ1bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif5, mif3] - 60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          20*mF^6*mSQ^2*YQ1[mif3]*YQ1bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif5, mif4] + 30*mF^4*mSQ^4*YQ1[mif3]*YQ1bar[mif5]*
           yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4] - 
          60*mF^2*mSQ^6*YQ1[mif3]*YQ1bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif5, mif4] + 10*mSQ^8*YQ1[mif3]*YQ1bar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif5, mif4] - 60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif5, mif4] + 60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4]))/
        (3840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOdH[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF^8*yd[mif1, mif2] + 12*g2^4*mF^6*mSQ^2*
           yd[mif1, mif2] - 18*g2^4*mF^4*mSQ^4*yd[mif1, mif2] + 
          12*g2^4*mF^2*mSQ^6*yd[mif1, mif2] - 3*g2^4*mSQ^8*yd[mif1, mif2] + 
          180*lam3*mF^6*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          420*lam3*mF^4*mSQ^4*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          300*lam3*mF^2*mSQ^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          60*lam3*mSQ^8*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          120*lam3*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] + 120*lam3*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 120*lam3*mF^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          120*lam3*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] + 20*mF^6*mSQ^2*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ1[mif3]*YQ1bar[mif5] + 30*mF^4*mSQ^4*
           yd[mif1, mif4]*yd[mif3, mif2]*ydbar[mif5, mif4]*YQ1[mif3]*
           YQ1bar[mif5] - 60*mF^2*mSQ^6*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ1[mif3]*YQ1bar[mif5] + 10*mSQ^8*yd[mif1, mif4]*
           yd[mif3, mif2]*ydbar[mif5, mif4]*YQ1[mif3]*YQ1bar[mif5] - 
          60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ1[mif3]*YQ1bar[mif5] + 60*mF^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*yd[mif1, mif4]*yd[mif3, mif2]*ydbar[mif5, mif4]*
           YQ1[mif3]*YQ1bar[mif5] + 20*mF^6*mSQ^2*yd[mif1, mif3]*
           yd[mif4, mif2]*ydbar[mif5, mif3]*YQ1[mif4]*YQ1bar[mif5] + 
          30*mF^4*mSQ^4*yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*
           YQ1[mif4]*YQ1bar[mif5] - 60*mF^2*mSQ^6*yd[mif1, mif3]*
           yd[mif4, mif2]*ydbar[mif5, mif3]*YQ1[mif4]*YQ1bar[mif5] + 
          10*mSQ^8*yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*YQ1[mif4]*
           YQ1bar[mif5] - 60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*yd[mif1, mif3]*
           yd[mif4, mif2]*ydbar[mif5, mif3]*YQ1[mif4]*YQ1bar[mif5] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif1, mif3]*yd[mif4, mif2]*
           ydbar[mif5, mif3]*YQ1[mif4]*YQ1bar[mif5]))/
        (3840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOeH[mif1_, mif2_] -> 
       -(g2^4*onelooporder*yl[mif1, mif2])/(1280*mSQ^2*Pi^2), 
      alphaOuGbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          3*g3*mF^4*mSQ^2*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g3*mF^2*mSQ^4*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          g3*mSQ^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g3*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 6*g3*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif3]*yubar[mif3, mif2]))/(384*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOuWbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          3*g2*mF^4*mSQ^2*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g2*mF^2*mSQ^4*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          g2*mSQ^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g2*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 6*g2*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif3]*yubar[mif3, mif2]))/(768*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOuBbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          3*g1*mF^4*mSQ^2*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g1*mF^2*mSQ^4*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          g1*mSQ^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g1*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 6*g1*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif3]*yubar[mif3, mif2]))/(2304*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOdGbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          3*g3*mF^4*mSQ^2*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g3*mF^2*mSQ^4*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          g3*mSQ^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g3*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 6*g3*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3]))/(384*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOdWbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          3*g2*mF^4*mSQ^2*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g2*mF^2*mSQ^4*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          g2*mSQ^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g2*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 6*g2*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3]))/(768*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOdBbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          3*g1*mF^4*mSQ^2*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g1*mF^2*mSQ^4*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          g1*mSQ^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g1*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 6*g1*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3]))/(2304*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOeWbar[mif1_, mif2_] -> 0, alphaOeBbar[mif1_, mif2_] -> 
       0, alphaOHq1bar[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] + 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] - g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] - 55*g1^2*mF^6*mSQ^2*YQ1[mif1]*YQ1bar[mif2] + 
          90*g1^2*mF^4*mSQ^4*YQ1[mif1]*YQ1bar[mif2] - 45*g1^2*mF^2*mSQ^6*
           YQ1[mif1]*YQ1bar[mif2] + 10*g1^2*mSQ^8*YQ1[mif1]*YQ1bar[mif2] + 
          30*g1^2*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 
          30*g1^2*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2]))/
        (34560*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHq3bar[mif1_, mif2_] -> 
       (onelooporder*(-9*g2^4*mF^8*KroneckerDelta[mif1, mif2] + 
          36*g2^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          36*g2^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          9*g2^4*mSQ^8*KroneckerDelta[mif1, mif2] - 55*g2^2*mF^6*mSQ^2*
           YQ1[mif1]*YQ1bar[mif2] + 90*g2^2*mF^4*mSQ^4*YQ1[mif1]*
           YQ1bar[mif2] - 45*g2^2*mF^2*mSQ^6*YQ1[mif1]*YQ1bar[mif2] + 
          10*g2^2*mSQ^8*YQ1[mif1]*YQ1bar[mif2] + 30*g2^2*mF^6*mSQ^2*
           Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 30*g2^2*mF^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2]))/
        (11520*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHubar[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] + 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] - g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] - 90*mF^6*mSQ^2*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*
           yubar[mif4, mif2] - 135*mF^4*mSQ^4*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif1]*yubar[mif4, mif2] + 270*mF^2*mSQ^6*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif4, mif2] - 
          45*mSQ^8*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif4, mif2] + 
          270*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif1]*yubar[mif4, mif2] - 270*mF^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*
           yubar[mif4, mif2]))/(8640*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] + 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] - 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] + g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] + 180*mF^6*mSQ^2*yd[mif3, mif1]*ydbar[mif4, mif2]*YQ1[mif3]*
           YQ1bar[mif4] + 270*mF^4*mSQ^4*yd[mif3, mif1]*ydbar[mif4, mif2]*
           YQ1[mif3]*YQ1bar[mif4] - 540*mF^2*mSQ^6*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ1[mif3]*YQ1bar[mif4] + 90*mSQ^8*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ1[mif3]*YQ1bar[mif4] - 540*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*yd[mif3, mif1]*ydbar[mif4, mif2]*YQ1[mif3]*
           YQ1bar[mif4] + 540*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ1[mif3]*YQ1bar[mif4]))/
        (17280*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHudbar[mif1_, mif2_] -> 
       (onelooporder*(2*mF^6*ydbar[mif3, mif2]*YQ1[mif4]*YQ1bar[mif3]*
           yu[mif4, mif1] + 3*mF^4*mSQ^2*ydbar[mif3, mif2]*YQ1[mif4]*
           YQ1bar[mif3]*yu[mif4, mif1] - 6*mF^2*mSQ^4*ydbar[mif3, mif2]*
           YQ1[mif4]*YQ1bar[mif3]*yu[mif4, mif1] + mSQ^6*ydbar[mif3, mif2]*
           YQ1[mif4]*YQ1bar[mif3]*yu[mif4, mif1] - 6*mF^4*mSQ^2*
           Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif4]*YQ1bar[mif3]*
           yu[mif4, mif1] + 6*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*
           YQ1[mif4]*YQ1bar[mif3]*yu[mif4, mif1]))/(96*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOHl1bar[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mSQ^2*Pi^2), 
      alphaOHl3bar[mif1_, mif2_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2])/(1280*mSQ^2*Pi^2), 
      alphaOHebar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mSQ^2*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF^8*yubar[mif1, mif2] + 12*g2^4*mF^6*mSQ^2*
           yubar[mif1, mif2] - 18*g2^4*mF^4*mSQ^4*yubar[mif1, mif2] + 
          12*g2^4*mF^2*mSQ^6*yubar[mif1, mif2] - 3*g2^4*mSQ^8*
           yubar[mif1, mif2] + 180*lam3*mF^6*mSQ^2*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 420*lam3*mF^4*mSQ^4*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] + 300*lam3*mF^2*mSQ^6*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 60*lam3*mSQ^8*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 120*lam3*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 120*lam3*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          120*lam3*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 120*lam3*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 20*mF^6*mSQ^2*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          30*mF^4*mSQ^4*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] - 60*mF^2*mSQ^6*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          10*mSQ^8*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*
           yubar[mif4, mif2] - 60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] - 
          20*mF^6*mSQ^2*YQ1[mif1]*YQ1bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] - 30*mF^4*mSQ^4*YQ1[mif1]*
           YQ1bar[mif4]*yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] + 
          60*mF^2*mSQ^6*YQ1[mif1]*YQ1bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] - 10*mSQ^8*YQ1[mif1]*
           YQ1bar[mif4]*yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] + 
          60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif4]*
           yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] - 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif4]*
           yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] + 
          20*mF^6*mSQ^2*YQ1[mif3]*YQ1bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] + 30*mF^4*mSQ^4*YQ1[mif3]*
           YQ1bar[mif5]*yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] - 
          60*mF^2*mSQ^6*YQ1[mif3]*YQ1bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] + 10*mSQ^8*YQ1[mif3]*
           YQ1bar[mif5]*yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] - 
          60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif5]*
           yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif5]*
           yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] + 
          20*mF^6*mSQ^2*YQ1[mif1]*YQ1bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] + 30*mF^4*mSQ^4*YQ1[mif1]*
           YQ1bar[mif5]*yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] - 
          60*mF^2*mSQ^6*YQ1[mif1]*YQ1bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] + 10*mSQ^8*YQ1[mif1]*
           YQ1bar[mif5]*yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] - 
          60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif5]*
           yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif5]*
           yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4]))/
        (3840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF^8*ydbar[mif1, mif2] + 12*g2^4*mF^6*mSQ^2*
           ydbar[mif1, mif2] - 18*g2^4*mF^4*mSQ^4*ydbar[mif1, mif2] + 
          12*g2^4*mF^2*mSQ^6*ydbar[mif1, mif2] - 3*g2^4*mSQ^8*
           ydbar[mif1, mif2] + 180*lam3*mF^6*mSQ^2*ydbar[mif3, mif2]*
           YQ1[mif1]*YQ1bar[mif3] - 420*lam3*mF^4*mSQ^4*ydbar[mif3, mif2]*
           YQ1[mif1]*YQ1bar[mif3] + 300*lam3*mF^2*mSQ^6*ydbar[mif3, mif2]*
           YQ1[mif1]*YQ1bar[mif3] - 60*lam3*mSQ^8*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 120*lam3*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 120*lam3*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          120*lam3*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 120*lam3*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 40*mF^6*mSQ^2*
           yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ1[mif3]*
           YQ1bar[mif5] + 60*mF^4*mSQ^4*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ1[mif3]*YQ1bar[mif5] - 120*mF^2*mSQ^6*
           yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ1[mif3]*
           YQ1bar[mif5] + 20*mSQ^8*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ1[mif3]*YQ1bar[mif5] - 120*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ1[mif3]*YQ1bar[mif5] + 120*mF^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ1[mif3]*YQ1bar[mif5]))/
        (3840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOeHbar[mif1_, mif2_] -> 
       -(g2^4*onelooporder*ylbar[mif1, mif2])/(1280*mSQ^2*Pi^2), 
      alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mSQ^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(207360*mSQ^2*Pi^2) + 
         (g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (5760*mSQ^2*Pi^2) - (11*g1^2*mF^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1])/(41472*(mF^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF^6*KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (1152*(mF^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1])/(41472*(mF^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (1152*(mF^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1])/(1536*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (2304*(mF^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (384*(mF^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1])/(2304*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (384*(mF^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (2304*(mF^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (384*(mF^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (1152*(mF^2 - mSQ^2)*Pi^2) + (g1^2*mF^6*KroneckerDelta[mif3, mif4]*
           Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1])/(6912*(mF^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF^6*KroneckerDelta[mif3, mif4]*Log[mF^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(2304*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(2304*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(6912*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(1152*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF^6*KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1])/
          (4608*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1])/
          (768*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ1[mif4]*YQ1bar[mif1])/(4608*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)^4*Pi^2) + 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1])/
          (512*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ1[mif4]*YQ1bar[mif1])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ1[mif4]*
           YQ1bar[mif1])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF^6*KroneckerDelta[mif2, mif3]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(256*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(256*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF^6*KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3])/
          (4608*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3])/
          (768*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ1[mif2]*YQ1bar[mif3])/(4608*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)^4*Pi^2) + 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3])/
          (512*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ1[mif2]*YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF^6*KroneckerDelta[mif1, mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g1^2*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3])/
          (41472*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mF^6*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
         (11*g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3])/
          (41472*(mF^2 - mSQ^2)^4*Pi^2) - (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3])/
          (1536*(mF^2 - mSQ^2)^3*Pi^2) - (g3^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(2304*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3])/
          (2304*(mF^2 - mSQ^2)^2*Pi^2) - (g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(2304*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)*Pi^2) - 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)*Pi^2) + 
         (g1^2*mF^6*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mF^6*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(2304*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(2304*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)*Pi^2) - 
         (3*mF^4*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/
          (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[mif2]*
           YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
         (3*mSQ^4*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/
          (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[mif2]*
           YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
         (mF^2*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/
          (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[mif2]*
           YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
         (mSQ^2*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/
          (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[mif2]*
           YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
         (mF^4*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mF^2*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
         (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^2*Pi^2)), 
      alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif4]*KroneckerDelta[mif2, mif3] - 9*g2^4*mF^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g2^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 36*g2^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          9*g2^4*mSQ^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 55*g2^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] + 90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 45*g2^2*mF^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1] + 10*g2^2*mSQ^8*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1] + 30*g2^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1] - 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif2, mif3]*YQ1[mif4]*
           YQ1bar[mif1] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif2, mif3]*
           YQ1[mif4]*YQ1bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif2, mif3]*
           YQ1[mif4]*YQ1bar[mif1] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif2, 
            mif3]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif1] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif4]*YQ1bar[mif1] - 55*g3^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ1[mif2]*YQ1bar[mif3] + 90*g3^2*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3] - 
          45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3] + 10*g3^2*mSQ^8*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif4]*
           Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif3] - 30*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3] - 55*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] + 90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3] - 45*g2^2*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3] + 
          10*g2^2*mSQ^8*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3] + 
          30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*
           YQ1[mif4]*YQ1bar[mif3] - 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif3]))/
        (23040*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 4*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(12960*mSQ^2*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
       -(g3^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(480*mSQ^2*Pi^2), alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] + 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] - 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(25920*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(2880*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(51840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(2880*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-18*g2^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(23040*mSQ^2*Pi^2), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] - 10*g1^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif3] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif4]*YQ1bar[mif3]))/(34560*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-9*g2^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 36*g2^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 36*g2^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 9*g2^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g2^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3] + 
          90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3] - 45*g2^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] + 10*g2^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] + 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif3] - 
          30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif4]*YQ1bar[mif3]))/(11520*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mSQ^2*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mSQ^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(17280*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(8640*mSQ^2*Pi^2), alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(17280*mSQ^2*Pi^2), alphaOledq[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
             mif3])/(3840*mSQ^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(207360*mSQ^2*Pi^2) + 
         (g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (5760*mSQ^2*Pi^2) - (11*g1^2*mF^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2])/(41472*(mF^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF^6*KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (1152*(mF^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2])/(41472*(mF^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (1152*(mF^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2])/(1536*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (2304*(mF^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (384*(mF^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2])/(2304*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (384*(mF^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (2304*(mF^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (384*(mF^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (1152*(mF^2 - mSQ^2)*Pi^2) + (g1^2*mF^6*KroneckerDelta[mif3, mif4]*
           Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2])/(6912*(mF^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF^6*KroneckerDelta[mif3, mif4]*Log[mF^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(2304*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(2304*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(6912*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(1152*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF^6*KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2])/
          (4608*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2])/
          (768*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ1[mif3]*YQ1bar[mif2])/(4608*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)^4*Pi^2) + 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2])/
          (512*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ1[mif3]*YQ1bar[mif2])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ1[mif3]*
           YQ1bar[mif2])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF^6*KroneckerDelta[mif1, mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(256*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(256*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF^6*KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4])/
          (4608*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4])/
          (768*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ1[mif1]*YQ1bar[mif4])/(4608*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)^4*Pi^2) + 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4])/
          (512*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ1[mif1]*YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF^6*KroneckerDelta[mif2, mif3]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g1^2*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4])/
          (41472*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mF^6*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
         (11*g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4])/
          (41472*(mF^2 - mSQ^2)^4*Pi^2) - (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4])/
          (1536*(mF^2 - mSQ^2)^3*Pi^2) - (g3^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(2304*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4])/
          (2304*(mF^2 - mSQ^2)^2*Pi^2) - (g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(2304*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)*Pi^2) - 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)*Pi^2) + 
         (g1^2*mF^6*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mF^6*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(2304*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(2304*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)*Pi^2) - 
         (3*mF^4*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/
          (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[mif1]*
           YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
         (3*mSQ^4*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/
          (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[mif1]*
           YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
         (mF^2*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/
          (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[mif1]*
           YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
         (mSQ^2*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/
          (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[mif1]*
           YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
         (mF^4*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mF^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
         (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^2*Pi^2)), 
      alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif4]*KroneckerDelta[mif2, mif3] - 9*g2^4*mF^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g2^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 36*g2^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          9*g2^4*mSQ^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 55*g2^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] + 90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 45*g2^2*mF^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2] + 10*g2^2*mSQ^8*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2] + 30*g2^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2] - 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif4]*YQ1[mif3]*
           YQ1bar[mif2] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif4]*
           YQ1[mif3]*YQ1bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif1, mif4]*
           YQ1[mif3]*YQ1bar[mif2] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif2] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif2] - 55*g3^2*mF^6*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ1[mif1]*YQ1bar[mif4] + 90*g3^2*mF^4*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4] - 
          45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4] + 10*g3^2*mSQ^8*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif2, mif3]*
           Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif4] - 30*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4] - 55*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] + 90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4] - 45*g2^2*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4] + 
          10*g2^2*mSQ^8*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4] + 
          30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif4] - 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]))/
        (23040*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 4*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(12960*mSQ^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g3^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(480*mSQ^2*Pi^2), 
      alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] + 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] - 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(25920*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqu8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(2880*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(51840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(2880*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-18*g2^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(23040*mSQ^2*Pi^2), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOlebar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(5760*mSQ^2*Pi^2), 
      alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] - 10*g1^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif4]))/(34560*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-9*g2^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 36*g2^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 36*g2^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 9*g2^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g2^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4] + 
          90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4] - 45*g2^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] + 10*g2^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] + 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4] - 
          30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif4]))/(11520*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mSQ^2*Pi^2), alphaOedbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(8640*mSQ^2*Pi^2), 
      alphaOqebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(17280*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(8640*mSQ^2*Pi^2), alphaOldbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mSQ^2*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 0, alphaWeinbergbar[mif1_, mif2_] -> 0}, 
     {g1 -> g1*(1 + (onelooporder*((g1^2*invepsilonbar)/(288*Pi^2) - 
            (g1^2*Log[mSQ^2/\[Mu]^2])/(288*Pi^2)))/2), 
      g2 -> g2*(1 + (onelooporder*((g2^2*invepsilonbar)/(32*Pi^2) - 
            (g2^2*Log[mSQ^2/\[Mu]^2])/(32*Pi^2)))/2), 
      g3 -> g3*(1 + (onelooporder*((g3^2*invepsilonbar)/(48*Pi^2) - 
            (g3^2*Log[mSQ^2/\[Mu]^2])/(48*Pi^2)))/2)}}


==> anc/example_models/Coloured/CM1/F110S3216_MM/MatchingProblems.dat <==
problist = {}


==> anc/example_models/Coloured/CM1/F110S3216_MM/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (g1^2*invepsilonbar)/(288*Pi^2) - 
          (g1^2*Log[mSQ^2/\[Mu]^2])/(288*Pi^2), alphaKG -> 
         (g3^2*invepsilonbar)/(48*Pi^2) - (g3^2*Log[mSQ^2/\[Mu]^2])/
           (48*Pi^2), alphaKH -> 0, alphaKW -> 
         (g2^2*invepsilonbar)/(32*Pi^2) - (g2^2*Log[mSQ^2/\[Mu]^2])/
           (32*Pi^2), alphaO3G -> g3^3/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
        alphaO3W -> g2^3/(1920*mSQ^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(16*mSQ^2*Pi^2), alphaOHB -> 
         (g1^2*lam3)/(1152*mSQ^2*Pi^2), alphaOHBox -> 
         -lam3^2/(32*mSQ^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> (g3^2*lam3)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(128*mSQ^2*Pi^2), alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (-3*invepsilonbar*lam3^2)/(16*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/
           (16*Pi^2), alphaOmuH2 -> (-3*lam3*mSQ^2)/(8*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2)/(8*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2])/(8*Pi^2), 
        alphaR2B -> g1^2/(2880*mSQ^2*Pi^2), alphaR2G -> 
         g3^2/(480*mSQ^2*Pi^2), alphaR2W -> g2^2/(320*mSQ^2*Pi^2), 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^2*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^2*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> (3*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^4*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*
            Pi^2) - (mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)*Pi^2) - 
          (invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)*
            Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)*Pi^2), alphaKqbar[fl99_, fl97_] -> 
         (3*mF^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (invepsilonbar*mF^4*YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*
            Pi^2) - (3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*
            Pi^2) - (invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)*Pi^2) - 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)*Pi^2), alphaKu[fl99_, fl97_] -> 0, 
        alphaKubar[fl99_, fl97_] -> 0, alphaOdB[fl97_, fl99_] -> 0, 
        alphaOdBbar[fl97_, fl99_] -> 0, alphaOdd[fl93_, fl95_, fl99_, 
          fl97_] -> 0, alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 0, 
        alphaOlambdaebar[fl97_, fl99_] -> 0, alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> (-11*g1*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (3456*(mF^2 - mSQ^2)^4*Pi^2) - (g1*invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*g1*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(3456*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g1*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ1[fl97]*
            YQ1bar[fl99])/(576*(mF^2 - mSQ^2)*Pi^2) + 
          (g1*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)*
            Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-11*g1*mF^6*YQ1[fl99]*YQ1bar[fl97])/(3456*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (11*g1*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (3456*(mF^2 - mSQ^2)^4*Pi^2) + (g1*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g1*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(128*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g1*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) + (g1*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)*
            Pi^2) + (g1*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)*
            Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 
         (-11*g3*mF^6*YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF^6*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*g3*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ1[fl97]*
            YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g3*invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (g3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (g3*invepsilonbar*mSQ^2*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)*
            Pi^2) + (g3*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)*
            Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (-11*g3*mF^6*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*g3*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g3*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (g3*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (g3*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)*
            Pi^2) + (g3*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)*
            Pi^2), alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 
         (3*lam3*mF^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*lam3*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*lam3*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
          (lam3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*lam3*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)*Pi^2) - 
          (lam3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
          (lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (lam3*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)*Pi^2), 
        alphaRHq1pbar[fl99_, fl97_] -> (3*lam3*mF^4*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*lam3*mF^4*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
          (3*lam3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (invepsilonbar*lam3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (lam3*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*lam3*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*lam3*YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)*
            Pi^2) - (lam3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
          (lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (lam3*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)*Pi^2), 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> (-11*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^4*
            Pi^2) + (3*mF^4*YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*
            Pi^2) + (invepsilonbar*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(8*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*Pi^2) + 
          (invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) - (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(8*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         (-11*mF^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (invepsilonbar*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) + (3*mF^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^4*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(8*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^2*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*
            Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*Pi^2) - 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) - (mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (8*(mF^2 - mSQ^2)^3*Pi^2) - (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (-11*g2*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (1152*(mF^2 - mSQ^2)^4*Pi^2) - (g2*invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*g2*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g2*invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) + (3*g2*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (g2*invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g2*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)*Pi^2) + 
          (g2*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) - (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)*
            Pi^2), alphaRWqbar[fl99_, fl97_] -> 
         (-11*g2*mF^6*YQ1[fl99]*YQ1bar[fl97])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) + (11*g2*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (1152*(mF^2 - mSQ^2)^4*Pi^2) + (g2*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g2*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(128*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) + (g2*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)*
            Pi^2) + (g2*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) - (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)*
            Pi^2), alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}}, 
     {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
        alphaO3G -> g3^3/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
        alphaO3W -> g2^3/(1920*mSQ^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(16*mSQ^2*Pi^2), alphaOHB -> 
         (g1^2*lam3)/(1152*mSQ^2*Pi^2), alphaOHBox -> 
         -lam3^2/(32*mSQ^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> (g3^2*lam3)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(128*mSQ^2*Pi^2), alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (-3*invepsilonbar*lam3^2)/(16*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/
           (16*Pi^2), alphaOmuH2 -> (-3*lam3*mSQ^2)/(8*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2)/(8*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2])/(8*Pi^2), 
        alphaR2B -> g1^2/(2880*mSQ^2*Pi^2), alphaR2G -> 
         g3^2/(480*mSQ^2*Pi^2), alphaR2W -> g2^2/(320*mSQ^2*Pi^2), 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^2*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^2*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 
         -(yd[MIF1, fl99]*((3*mF^4*YQ1[MIF1]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^
                2*Pi^2) + (invepsilonbar*mF^4*YQ1[MIF1]*YQ1bar[fl97])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) - (3*mSQ^4*YQ1[MIF1]*YQ1bar[fl97])/
              (64*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*mSQ^4*YQ1[MIF1]*
               YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
             (mSQ^2*YQ1[MIF1]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)*Pi^2) - 
             (invepsilonbar*mSQ^2*YQ1[MIF1]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)*
               Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[fl97])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[
                MIF1]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
             (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[fl97])/
              (16*(mF^2 - mSQ^2)*Pi^2)))/2, alphaOlambdadbar[fl97_, fl99_] -> 
         -(ydbar[MIF1, fl99]*((3*mF^4*YQ1[fl97]*YQ1bar[MIF1])/
              (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^4*YQ1[fl97]*
               YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
             (3*mSQ^4*YQ1[fl97]*YQ1bar[MIF1])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
             (invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^
                2*Pi^2) - (mSQ^2*YQ1[fl97]*YQ1bar[MIF1])/(16*(mF^2 - mSQ^2)*
               Pi^2) - (invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[MIF1])/
              (16*(mF^2 - mSQ^2)*Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*
               YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
             (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[MIF1])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[
                fl97]*YQ1bar[MIF1])/(16*(mF^2 - mSQ^2)*Pi^2)))/2, 
        alphaOlambdae[fl97_, fl99_] -> 0, alphaOlambdaebar[fl97_, fl99_] -> 
         0, alphaOlambdau[fl97_, fl99_] -> 
         -(((3*mF^4*YQ1[MIF1]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
             (invepsilonbar*mF^4*YQ1[MIF1]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^
                2*Pi^2) - (3*mSQ^4*YQ1[MIF1]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^
                2*Pi^2) - (invepsilonbar*mSQ^4*YQ1[MIF1]*YQ1bar[fl97])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ1[MIF1]*YQ1bar[fl97])/
              (16*(mF^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ1[MIF1]*
               YQ1bar[fl97])/(16*(mF^2 - mSQ^2)*Pi^2) - 
             (mF^4*Log[mF^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[fl97])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[
                MIF1]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
             (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[fl97])/
              (16*(mF^2 - mSQ^2)*Pi^2))*yu[MIF1, fl99])/2, 
        alphaOlambdaubar[fl97_, fl99_] -> 
         -(((3*mF^4*YQ1[fl97]*YQ1bar[MIF1])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
             (invepsilonbar*mF^4*YQ1[fl97]*YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^
                2*Pi^2) - (3*mSQ^4*YQ1[fl97]*YQ1bar[MIF1])/(64*(mF^2 - mSQ^2)^
                2*Pi^2) - (invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[MIF1])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ1[fl97]*YQ1bar[MIF1])/
              (16*(mF^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ1[fl97]*
               YQ1bar[MIF1])/(16*(mF^2 - mSQ^2)*Pi^2) - 
             (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[MIF1])/
              (32*(mF^2 - mSQ^2)^2*Pi^2) + (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[
                fl97]*YQ1bar[MIF1])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
             (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[MIF1])/
              (16*(mF^2 - mSQ^2)*Pi^2))*yubar[MIF1, fl99])/2, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl95]*
            YQ1[fl97]*YQ1bar[fl93]*YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl95]*YQ1[fl97]*YQ1bar[fl93]*
            YQ1bar[fl99])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (256*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*
            Pi^2) + (mF^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/
           (384*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl93]*
            YQ1[fl99]*YQ1bar[fl95]*YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mF^2*Log[mF^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl93]*YQ1[fl99]*YQ1bar[fl95]*
            YQ1bar[fl97])/(384*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> (-11*g1*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (3456*(mF^2 - mSQ^2)^4*Pi^2) - (g1*invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*g1*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(3456*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g1*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ1[fl97]*
            YQ1bar[fl99])/(576*(mF^2 - mSQ^2)*Pi^2) + 
          (g1*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)*
            Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-11*g1*mF^6*YQ1[fl99]*YQ1bar[fl97])/(3456*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (11*g1*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (3456*(mF^2 - mSQ^2)^4*Pi^2) + (g1*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g1*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(128*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g1*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) + (g1*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)*
            Pi^2) + (g1*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)*
            Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 
         (-11*g3*mF^6*YQ1[fl97]*YQ1bar[fl99])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF^6*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*g3*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ1[fl97]*
            YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g3*invepsilonbar*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (g3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (g3*invepsilonbar*mSQ^2*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)*
            Pi^2) + (g3*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)*
            Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (-11*g3*mF^6*YQ1[fl99]*YQ1bar[fl97])/(576*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*g3*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (576*(mF^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g3*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (g3*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^2*Pi^2) + (g3*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)*
            Pi^2) + (g3*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)*
            Pi^2), alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 
         (3*lam3*mF^4*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*lam3*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*lam3*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
          (lam3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*lam3*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)*Pi^2) - 
          (lam3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
          (lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (lam3*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(32*(mF^2 - mSQ^2)*Pi^2), 
        alphaRHq1pbar[fl99_, fl97_] -> (3*lam3*mF^4*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*lam3*mF^4*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
          (3*lam3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
          (invepsilonbar*lam3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) - (lam3*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*lam3*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*Pi^2) - 
          (invepsilonbar*lam3*YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)*
            Pi^2) - (lam3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
          (lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (lam3*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(32*(mF^2 - mSQ^2)*Pi^2), 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> (-11*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (96*(mF^2 - mSQ^2)^4*Pi^2) - (invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(96*(mF^2 - mSQ^2)^4*Pi^2) + 
          (invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^4*
            Pi^2) + (3*mF^4*YQ1[fl97]*YQ1bar[fl99])/(32*(mF^2 - mSQ^2)^3*
            Pi^2) + (invepsilonbar*mF^4*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (3*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(8*(mF^2 - mSQ^2)^3*Pi^2) + 
          (mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*Pi^2) + 
          (invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^2*
            Pi^2) + (mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) - (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(16*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) - (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*
            YQ1bar[fl99])/(8*(mF^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (16*(mF^2 - mSQ^2)^2*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         (-11*mF^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*Pi^2) - 
          (invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*
            Pi^2) + (11*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/(96*(mF^2 - mSQ^2)^4*
            Pi^2) + (invepsilonbar*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^4*Pi^2) + (3*mF^4*YQ1[fl99]*YQ1bar[fl97])/
           (32*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^4*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^3*Pi^2) + 
          (invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(8*(mF^2 - mSQ^2)^3*
            Pi^2) + (mSQ^2*YQ1[fl99]*YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*
            Pi^2) + (invepsilonbar*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^2*Pi^2) + (mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*Pi^2) - 
          (mF^4*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (16*(mF^2 - mSQ^2)^3*Pi^2) - (mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^4*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (8*(mF^2 - mSQ^2)^3*Pi^2) - (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*
            YQ1bar[fl97])/(16*(mF^2 - mSQ^2)^2*Pi^2), 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (-11*g2*mF^6*YQ1[fl97]*YQ1bar[fl99])/
           (1152*(mF^2 - mSQ^2)^4*Pi^2) - (g2*invepsilonbar*mF^6*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^4*Pi^2) + 
          (11*g2*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
          (g2*invepsilonbar*mSQ^6*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) + (3*g2*mSQ^4*YQ1[fl97]*YQ1bar[fl99])/
           (128*(mF^2 - mSQ^2)^3*Pi^2) + (g2*invepsilonbar*mSQ^4*YQ1[fl97]*
            YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g2*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*YQ1[fl97]*
            YQ1bar[fl99])/(192*(mF^2 - mSQ^2)*Pi^2) + 
          (g2*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) - (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl97]*YQ1bar[fl99])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mSQ^2/\[Mu]^2]*YQ1[fl97]*YQ1bar[fl99])/(192*(mF^2 - mSQ^2)*
            Pi^2), alphaRWqbar[fl99_, fl97_] -> 
         (-11*g2*mF^6*YQ1[fl99]*YQ1bar[fl97])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*invepsilonbar*mF^6*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) + (11*g2*mSQ^6*YQ1[fl99]*YQ1bar[fl97])/
           (1152*(mF^2 - mSQ^2)^4*Pi^2) + (g2*invepsilonbar*mSQ^6*YQ1[fl99]*
            YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^4*Pi^2) + 
          (3*g2*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/(128*(mF^2 - mSQ^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSQ^4*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) + (g2*mSQ^2*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ1[fl99]*
            YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)*
            Pi^2) + (g2*mF^6*Log[mF^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (192*(mF^2 - mSQ^2)^4*Pi^2) - (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)^4*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/
           (64*(mF^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[fl99]*YQ1bar[fl97])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mSQ^2/\[Mu]^2]*YQ1[fl99]*YQ1bar[fl97])/(192*(mF^2 - mSQ^2)*
            Pi^2), alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}}, 
     {alphaKB -> 1, alphaKW -> 1, alphaKG -> 1, alphaKq[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKl[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKu[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKd[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKe[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaOmuH2 -> 
       muH^2 - (3*onelooporder*(lam3*mSQ^2 + invepsilonbar*lam3*mSQ^2 - 
           lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]))/(8*Pi^2), alphaKH -> 1, 
      alphaOlambda -> lam + (onelooporder*(-120*invepsilonbar*lam3^2*mSQ^2 + 
           g2^4*muH^2 + 120*lam3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]))/
         (640*mSQ^2*Pi^2), alphaOlambdad[mif1_, mif2_] -> 
       yd[mif1, mif2] + (onelooporder*(-3*mF^4*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] - 2*invepsilonbar*mF^4*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] + 4*mF^2*mSQ^2*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] + 4*invepsilonbar*mF^2*mSQ^2*yd[MIF1, mif2]*
            YQ1[MIF1]*YQ1bar[mif1] - mSQ^4*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] - 2*invepsilonbar*mSQ^4*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] + 2*mF^4*Log[mF^2/\[Mu]^2]*yd[MIF1, mif2]*YQ1[MIF1]*
            YQ1bar[mif1] - 4*mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[MIF1, mif2]*
            YQ1[MIF1]*YQ1bar[mif1] + 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            yd[MIF1, mif2]*YQ1[MIF1]*YQ1bar[mif1]))/(128*(mF^2 - mSQ^2)^2*
          Pi^2), alphaOlambdae[mif1_, mif2_] -> yl[mif1, mif2], 
      alphaOlambdau[mif1_, mif2_] -> yu[mif1, mif2] + 
        (onelooporder*(-3*mF^4*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] - 
           2*invepsilonbar*mF^4*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] + 
           4*mF^2*mSQ^2*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] + 
           4*invepsilonbar*mF^2*mSQ^2*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] - 
           mSQ^4*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] - 2*invepsilonbar*
            mSQ^4*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] + 
           2*mF^4*Log[mF^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[mif1]*yu[MIF1, mif2] - 
           4*mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[MIF1]*YQ1bar[mif1]*
            yu[MIF1, mif2] + 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[MIF1]*
            YQ1bar[mif1]*yu[MIF1, mif2]))/(128*(mF^2 - mSQ^2)^2*Pi^2), 
      alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKlbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKebar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2] + 
        (onelooporder*(-3*mF^4*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] - 
           2*invepsilonbar*mF^4*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] + 
           4*mF^2*mSQ^2*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] + 
           4*invepsilonbar*mF^2*mSQ^2*ydbar[MIF1, mif2]*YQ1[mif1]*
            YQ1bar[MIF1] - mSQ^4*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] - 
           2*invepsilonbar*mSQ^4*ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1] + 
           2*mF^4*Log[mF^2/\[Mu]^2]*ydbar[MIF1, mif2]*YQ1[mif1]*
            YQ1bar[MIF1] - 4*mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[MIF1, mif2]*
            YQ1[mif1]*YQ1bar[MIF1] + 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            ydbar[MIF1, mif2]*YQ1[mif1]*YQ1bar[MIF1]))/(128*(mF^2 - mSQ^2)^2*
          Pi^2), alphaOlambdaebar[mif1_, mif2_] -> ylbar[mif1, mif2], 
      alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2] + 
        (onelooporder*(-3*mF^4*YQ1[mif1]*YQ1bar[MIF1]*yubar[MIF1, mif2] - 
           2*invepsilonbar*mF^4*YQ1[mif1]*YQ1bar[MIF1]*yubar[MIF1, mif2] + 
           4*mF^2*mSQ^2*YQ1[mif1]*YQ1bar[MIF1]*yubar[MIF1, mif2] + 
           4*invepsilonbar*mF^2*mSQ^2*YQ1[mif1]*YQ1bar[MIF1]*
            yubar[MIF1, mif2] - mSQ^4*YQ1[mif1]*YQ1bar[MIF1]*
            yubar[MIF1, mif2] - 2*invepsilonbar*mSQ^4*YQ1[mif1]*YQ1bar[MIF1]*
            yubar[MIF1, mif2] + 2*mF^4*Log[mF^2/\[Mu]^2]*YQ1[mif1]*
            YQ1bar[MIF1]*yubar[MIF1, mif2] - 4*mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ1[mif1]*YQ1bar[MIF1]*yubar[MIF1, mif2] + 
           2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[MIF1]*
            yubar[MIF1, mif2]))/(128*(mF^2 - mSQ^2)^2*Pi^2), 
      alphaO3G -> (g3^3*onelooporder)/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
      alphaO3W -> (g2^3*onelooporder)/(1920*mSQ^2*Pi^2), alphaO3Wt -> 0, 
      alphaOHG -> (g3^2*lam3*onelooporder)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
      alphaOHW -> (g2^2*lam3*onelooporder)/(128*mSQ^2*Pi^2), alphaOHWt -> 0, 
      alphaOHB -> (g1^2*lam3*onelooporder)/(1152*mSQ^2*Pi^2), alphaOHBt -> 0, 
      alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHBox -> 
       ((-g1^4 - 27*g2^4 - 720*lam3^2)*onelooporder)/(23040*mSQ^2*Pi^2), 
      alphaOHD -> -(g1^4*onelooporder)/(5760*mSQ^2*Pi^2), 
      alphaOH -> ((-(g2^4*lam) - 20*lam3^3)*onelooporder)/(320*mSQ^2*Pi^2), 
      alphaOuG[mif1_, mif2_] -> (onelooporder*(-2*g3*mF^6*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 3*g3*mF^4*mSQ^2*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 6*g3*mF^2*mSQ^4*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - g3*mSQ^6*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] + 6*g3*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 6*g3*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2]))/(384*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOuW[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF^6*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] - 
          3*g2*mF^4*mSQ^2*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] + 
          6*g2*mF^2*mSQ^4*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] - 
          g2*mSQ^6*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] + 
          6*g2*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] - 6*g2*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2]))/(768*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOuB[mif1_, mif2_] -> (onelooporder*(-2*g1*mF^6*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 3*g1*mF^4*mSQ^2*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 6*g1*mF^2*mSQ^4*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - g1*mSQ^6*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] + 6*g1*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 6*g1*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2]))/(2304*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOdG[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          3*g3*mF^4*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          6*g3*mF^2*mSQ^4*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          g3*mSQ^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          6*g3*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - 6*g3*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1]))/(384*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOdW[mif1_, mif2_] -> (onelooporder*(-2*g2*mF^6*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1] - 3*g2*mF^4*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] + 6*g2*mF^2*mSQ^4*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - g2*mSQ^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          6*g2*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - 6*g2*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1]))/(768*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOdB[mif1_, mif2_] -> (onelooporder*(-2*g1*mF^6*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1] - 3*g1*mF^4*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] + 6*g1*mF^2*mSQ^4*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - g1*mSQ^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          6*g1*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] - 6*g1*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif1]))/(2304*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOeW[mif1_, mif2_] -> 0, alphaOeB[mif1_, mif2_] -> 0, 
      alphaOHq1[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] + 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] - g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] - 55*g1^2*mF^6*mSQ^2*YQ1[mif2]*YQ1bar[mif1] + 
          90*g1^2*mF^4*mSQ^4*YQ1[mif2]*YQ1bar[mif1] - 45*g1^2*mF^2*mSQ^6*
           YQ1[mif2]*YQ1bar[mif1] + 10*g1^2*mSQ^8*YQ1[mif2]*YQ1bar[mif1] + 
          30*g1^2*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 
          30*g1^2*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1]))/
        (34560*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHq3[mif1_, mif2_] -> 
       (onelooporder*(-9*g2^4*mF^8*KroneckerDelta[mif1, mif2] + 
          36*g2^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          36*g2^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          9*g2^4*mSQ^8*KroneckerDelta[mif1, mif2] - 55*g2^2*mF^6*mSQ^2*
           YQ1[mif2]*YQ1bar[mif1] + 90*g2^2*mF^4*mSQ^4*YQ1[mif2]*
           YQ1bar[mif1] - 45*g2^2*mF^2*mSQ^6*YQ1[mif2]*YQ1bar[mif1] + 
          10*g2^2*mSQ^8*YQ1[mif2]*YQ1bar[mif1] + 30*g2^2*mF^6*mSQ^2*
           Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 30*g2^2*mF^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1]))/
        (11520*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHu[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] + 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] - g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] - 90*mF^6*mSQ^2*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif2]*
           yubar[mif4, mif1] - 135*mF^4*mSQ^4*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif2]*yubar[mif4, mif1] + 270*mF^2*mSQ^6*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif2]*yubar[mif4, mif1] - 
          45*mSQ^8*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif2]*yubar[mif4, mif1] + 
          270*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif2]*yubar[mif4, mif1] - 270*mF^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif2]*
           yubar[mif4, mif1]))/(8640*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOHd[mif1_, mif2_] -> (onelooporder*
         (g1^4*mF^8*KroneckerDelta[mif1, mif2] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2] + 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] - 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] + g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] + 180*mF^6*mSQ^2*yd[mif3, mif2]*ydbar[mif4, mif1]*YQ1[mif3]*
           YQ1bar[mif4] + 270*mF^4*mSQ^4*yd[mif3, mif2]*ydbar[mif4, mif1]*
           YQ1[mif3]*YQ1bar[mif4] - 540*mF^2*mSQ^6*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ1[mif3]*YQ1bar[mif4] + 90*mSQ^8*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ1[mif3]*YQ1bar[mif4] - 540*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*ydbar[mif4, mif1]*YQ1[mif3]*
           YQ1bar[mif4] + 540*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ1[mif3]*YQ1bar[mif4]))/
        (17280*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHud[mif1_, mif2_] -> 
       (onelooporder*(2*mF^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif4]*
           yubar[mif4, mif1] + 3*mF^4*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif4]*yubar[mif4, mif1] - 6*mF^2*mSQ^4*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif4]*yubar[mif4, mif1] + mSQ^6*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif4]*yubar[mif4, mif1] - 6*mF^4*mSQ^2*
           Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif4]*
           yubar[mif4, mif1] + 6*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ1[mif3]*YQ1bar[mif4]*yubar[mif4, mif1]))/(96*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOHl1[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mSQ^2*Pi^2), 
      alphaOHl3[mif1_, mif2_] -> -(g2^4*onelooporder*KroneckerDelta[mif1, 
           mif2])/(1280*mSQ^2*Pi^2), alphaOHe[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(5760*mSQ^2*Pi^2), 
      alphaOuH[mif1_, mif2_] -> (onelooporder*(-3*g2^4*mF^8*yu[mif1, mif2] + 
          12*g2^4*mF^6*mSQ^2*yu[mif1, mif2] - 18*g2^4*mF^4*mSQ^4*
           yu[mif1, mif2] + 12*g2^4*mF^2*mSQ^6*yu[mif1, mif2] - 
          3*g2^4*mSQ^8*yu[mif1, mif2] + 180*lam3*mF^6*mSQ^2*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 420*lam3*mF^4*mSQ^4*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 300*lam3*mF^2*mSQ^6*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] - 60*lam3*mSQ^8*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] - 120*lam3*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 120*lam3*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif1]*yu[mif3, mif2] + 
          120*lam3*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif1]*
           yu[mif3, mif2] - 120*lam3*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif1]*yu[mif3, mif2] + 20*mF^6*mSQ^2*YQ1[mif4]*YQ1bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          30*mF^4*mSQ^4*YQ1[mif4]*YQ1bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif5, mif3] - 60*mF^2*mSQ^6*YQ1[mif4]*YQ1bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          10*mSQ^8*YQ1[mif4]*YQ1bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif5, mif3] - 60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          20*mF^6*mSQ^2*YQ1[mif3]*YQ1bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif5, mif4] + 30*mF^4*mSQ^4*YQ1[mif3]*YQ1bar[mif5]*
           yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4] - 
          60*mF^2*mSQ^6*YQ1[mif3]*YQ1bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif5, mif4] + 10*mSQ^8*YQ1[mif3]*YQ1bar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif5, mif4] - 60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif5, mif4] + 60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4]))/
        (3840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOdH[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF^8*yd[mif1, mif2] + 12*g2^4*mF^6*mSQ^2*
           yd[mif1, mif2] - 18*g2^4*mF^4*mSQ^4*yd[mif1, mif2] + 
          12*g2^4*mF^2*mSQ^6*yd[mif1, mif2] - 3*g2^4*mSQ^8*yd[mif1, mif2] + 
          180*lam3*mF^6*mSQ^2*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          420*lam3*mF^4*mSQ^4*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 
          300*lam3*mF^2*mSQ^6*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          60*lam3*mSQ^8*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          120*lam3*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] + 120*lam3*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] + 120*lam3*mF^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*YQ1bar[mif1] - 
          120*lam3*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ1[mif3]*
           YQ1bar[mif1] + 20*mF^6*mSQ^2*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ1[mif3]*YQ1bar[mif5] + 30*mF^4*mSQ^4*
           yd[mif1, mif4]*yd[mif3, mif2]*ydbar[mif5, mif4]*YQ1[mif3]*
           YQ1bar[mif5] - 60*mF^2*mSQ^6*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ1[mif3]*YQ1bar[mif5] + 10*mSQ^8*yd[mif1, mif4]*
           yd[mif3, mif2]*ydbar[mif5, mif4]*YQ1[mif3]*YQ1bar[mif5] - 
          60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ1[mif3]*YQ1bar[mif5] + 60*mF^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*yd[mif1, mif4]*yd[mif3, mif2]*ydbar[mif5, mif4]*
           YQ1[mif3]*YQ1bar[mif5] + 20*mF^6*mSQ^2*yd[mif1, mif3]*
           yd[mif4, mif2]*ydbar[mif5, mif3]*YQ1[mif4]*YQ1bar[mif5] + 
          30*mF^4*mSQ^4*yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*
           YQ1[mif4]*YQ1bar[mif5] - 60*mF^2*mSQ^6*yd[mif1, mif3]*
           yd[mif4, mif2]*ydbar[mif5, mif3]*YQ1[mif4]*YQ1bar[mif5] + 
          10*mSQ^8*yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*YQ1[mif4]*
           YQ1bar[mif5] - 60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*yd[mif1, mif3]*
           yd[mif4, mif2]*ydbar[mif5, mif3]*YQ1[mif4]*YQ1bar[mif5] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif1, mif3]*yd[mif4, mif2]*
           ydbar[mif5, mif3]*YQ1[mif4]*YQ1bar[mif5]))/
        (3840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOeH[mif1_, mif2_] -> 
       -(g2^4*onelooporder*yl[mif1, mif2])/(1280*mSQ^2*Pi^2), 
      alphaOuGbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          3*g3*mF^4*mSQ^2*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g3*mF^2*mSQ^4*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          g3*mSQ^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g3*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 6*g3*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif3]*yubar[mif3, mif2]))/(384*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOuWbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          3*g2*mF^4*mSQ^2*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g2*mF^2*mSQ^4*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          g2*mSQ^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g2*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 6*g2*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif3]*yubar[mif3, mif2]))/(768*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOuBbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          3*g1*mF^4*mSQ^2*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g1*mF^2*mSQ^4*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] - 
          g1*mSQ^6*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          6*g1*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 6*g1*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif3]*yubar[mif3, mif2]))/(2304*(mF^2 - mSQ^2)^4*Pi^2), 
      alphaOdGbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          3*g3*mF^4*mSQ^2*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g3*mF^2*mSQ^4*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          g3*mSQ^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g3*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 6*g3*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3]))/(384*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOdWbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          3*g2*mF^4*mSQ^2*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g2*mF^2*mSQ^4*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          g2*mSQ^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g2*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 6*g2*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3]))/(768*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOdBbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          3*g1*mF^4*mSQ^2*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g1*mF^2*mSQ^4*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] - 
          g1*mSQ^6*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          6*g1*mF^4*mSQ^2*Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 6*g1*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3]))/(2304*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOeWbar[mif1_, mif2_] -> 0, alphaOeBbar[mif1_, mif2_] -> 
       0, alphaOHq1bar[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] + 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] - g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] - 55*g1^2*mF^6*mSQ^2*YQ1[mif1]*YQ1bar[mif2] + 
          90*g1^2*mF^4*mSQ^4*YQ1[mif1]*YQ1bar[mif2] - 45*g1^2*mF^2*mSQ^6*
           YQ1[mif1]*YQ1bar[mif2] + 10*g1^2*mSQ^8*YQ1[mif1]*YQ1bar[mif2] + 
          30*g1^2*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 
          30*g1^2*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2]))/
        (34560*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHq3bar[mif1_, mif2_] -> 
       (onelooporder*(-9*g2^4*mF^8*KroneckerDelta[mif1, mif2] + 
          36*g2^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          36*g2^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          9*g2^4*mSQ^8*KroneckerDelta[mif1, mif2] - 55*g2^2*mF^6*mSQ^2*
           YQ1[mif1]*YQ1bar[mif2] + 90*g2^2*mF^4*mSQ^4*YQ1[mif1]*
           YQ1bar[mif2] - 45*g2^2*mF^2*mSQ^6*YQ1[mif1]*YQ1bar[mif2] + 
          10*g2^2*mSQ^8*YQ1[mif1]*YQ1bar[mif2] + 30*g2^2*mF^6*mSQ^2*
           Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 30*g2^2*mF^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2]))/
        (11520*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHubar[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] - 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] + 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] - g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] - 90*mF^6*mSQ^2*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*
           yubar[mif4, mif2] - 135*mF^4*mSQ^4*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif1]*yubar[mif4, mif2] + 270*mF^2*mSQ^6*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif4, mif2] - 
          45*mSQ^8*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif4, mif2] + 
          270*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif1]*yubar[mif4, mif2] - 270*mF^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*
           yubar[mif4, mif2]))/(8640*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2] + 6*g1^4*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif2] - 4*g1^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2] + g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] + 180*mF^6*mSQ^2*yd[mif3, mif1]*ydbar[mif4, mif2]*YQ1[mif3]*
           YQ1bar[mif4] + 270*mF^4*mSQ^4*yd[mif3, mif1]*ydbar[mif4, mif2]*
           YQ1[mif3]*YQ1bar[mif4] - 540*mF^2*mSQ^6*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ1[mif3]*YQ1bar[mif4] + 90*mSQ^8*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ1[mif3]*YQ1bar[mif4] - 540*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*yd[mif3, mif1]*ydbar[mif4, mif2]*YQ1[mif3]*
           YQ1bar[mif4] + 540*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ1[mif3]*YQ1bar[mif4]))/
        (17280*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOHudbar[mif1_, mif2_] -> 
       (onelooporder*(2*mF^6*ydbar[mif3, mif2]*YQ1[mif4]*YQ1bar[mif3]*
           yu[mif4, mif1] + 3*mF^4*mSQ^2*ydbar[mif3, mif2]*YQ1[mif4]*
           YQ1bar[mif3]*yu[mif4, mif1] - 6*mF^2*mSQ^4*ydbar[mif3, mif2]*
           YQ1[mif4]*YQ1bar[mif3]*yu[mif4, mif1] + mSQ^6*ydbar[mif3, mif2]*
           YQ1[mif4]*YQ1bar[mif3]*yu[mif4, mif1] - 6*mF^4*mSQ^2*
           Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif4]*YQ1bar[mif3]*
           yu[mif4, mif1] + 6*mF^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*
           YQ1[mif4]*YQ1bar[mif3]*yu[mif4, mif1]))/(96*(mF^2 - mSQ^2)^4*
         Pi^2), alphaOHl1bar[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mSQ^2*Pi^2), 
      alphaOHl3bar[mif1_, mif2_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2])/(1280*mSQ^2*Pi^2), 
      alphaOHebar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mSQ^2*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF^8*yubar[mif1, mif2] + 12*g2^4*mF^6*mSQ^2*
           yubar[mif1, mif2] - 18*g2^4*mF^4*mSQ^4*yubar[mif1, mif2] + 
          12*g2^4*mF^2*mSQ^6*yubar[mif1, mif2] - 3*g2^4*mSQ^8*
           yubar[mif1, mif2] + 180*lam3*mF^6*mSQ^2*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 420*lam3*mF^4*mSQ^4*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] + 300*lam3*mF^2*mSQ^6*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 60*lam3*mSQ^8*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 120*lam3*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 120*lam3*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 
          120*lam3*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif3]*
           yubar[mif3, mif2] - 120*lam3*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif3]*yubar[mif3, mif2] + 20*mF^6*mSQ^2*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          30*mF^4*mSQ^4*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] - 60*mF^2*mSQ^6*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          10*mSQ^8*YQ1[mif3]*YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*
           yubar[mif4, mif2] - 60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]*
           yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] - 
          20*mF^6*mSQ^2*YQ1[mif1]*YQ1bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] - 30*mF^4*mSQ^4*YQ1[mif1]*
           YQ1bar[mif4]*yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] + 
          60*mF^2*mSQ^6*YQ1[mif1]*YQ1bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] - 10*mSQ^8*YQ1[mif1]*
           YQ1bar[mif4]*yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] + 
          60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif4]*
           yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] - 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif4]*
           yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] + 
          20*mF^6*mSQ^2*YQ1[mif3]*YQ1bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] + 30*mF^4*mSQ^4*YQ1[mif3]*
           YQ1bar[mif5]*yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] - 
          60*mF^2*mSQ^6*YQ1[mif3]*YQ1bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] + 10*mSQ^8*YQ1[mif3]*
           YQ1bar[mif5]*yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] - 
          60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif5]*
           yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif5]*
           yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] + 
          20*mF^6*mSQ^2*YQ1[mif1]*YQ1bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] + 30*mF^4*mSQ^4*YQ1[mif1]*
           YQ1bar[mif5]*yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] - 
          60*mF^2*mSQ^6*YQ1[mif1]*YQ1bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] + 10*mSQ^8*YQ1[mif1]*
           YQ1bar[mif5]*yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] - 
          60*mF^4*mSQ^4*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif5]*
           yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] + 
          60*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif5]*
           yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4]))/
        (3840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF^8*ydbar[mif1, mif2] + 12*g2^4*mF^6*mSQ^2*
           ydbar[mif1, mif2] - 18*g2^4*mF^4*mSQ^4*ydbar[mif1, mif2] + 
          12*g2^4*mF^2*mSQ^6*ydbar[mif1, mif2] - 3*g2^4*mSQ^8*
           ydbar[mif1, mif2] + 180*lam3*mF^6*mSQ^2*ydbar[mif3, mif2]*
           YQ1[mif1]*YQ1bar[mif3] - 420*lam3*mF^4*mSQ^4*ydbar[mif3, mif2]*
           YQ1[mif1]*YQ1bar[mif3] + 300*lam3*mF^2*mSQ^6*ydbar[mif3, mif2]*
           YQ1[mif1]*YQ1bar[mif3] - 60*lam3*mSQ^8*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 120*lam3*mF^6*mSQ^2*Log[mF^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 120*lam3*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 
          120*lam3*mF^6*mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ1[mif1]*
           YQ1bar[mif3] - 120*lam3*mF^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ1[mif1]*YQ1bar[mif3] + 40*mF^6*mSQ^2*
           yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ1[mif3]*
           YQ1bar[mif5] + 60*mF^4*mSQ^4*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ1[mif3]*YQ1bar[mif5] - 120*mF^2*mSQ^6*
           yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ1[mif3]*
           YQ1bar[mif5] + 20*mSQ^8*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ1[mif3]*YQ1bar[mif5] - 120*mF^4*mSQ^4*
           Log[mF^2/\[Mu]^2]*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ1[mif3]*YQ1bar[mif5] + 120*mF^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ1[mif3]*YQ1bar[mif5]))/
        (3840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), alphaOeHbar[mif1_, mif2_] -> 
       -(g2^4*onelooporder*ylbar[mif1, mif2])/(1280*mSQ^2*Pi^2), 
      alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mSQ^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(207360*mSQ^2*Pi^2) + 
         (g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (5760*mSQ^2*Pi^2) - (11*g1^2*mF^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1])/(41472*(mF^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF^6*KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (1152*(mF^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1])/(41472*(mF^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (1152*(mF^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1])/(1536*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (2304*(mF^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (384*(mF^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1])/(2304*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (384*(mF^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (2304*(mF^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (384*(mF^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (6912*(mF^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1])/
          (1152*(mF^2 - mSQ^2)*Pi^2) + (g1^2*mF^6*KroneckerDelta[mif3, mif4]*
           Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1])/(6912*(mF^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF^6*KroneckerDelta[mif3, mif4]*Log[mF^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(2304*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(2304*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(6912*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1])/(1152*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF^6*KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1])/
          (4608*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1])/
          (768*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ1[mif4]*YQ1bar[mif1])/(4608*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)^4*Pi^2) + 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1])/
          (512*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ1[mif4]*YQ1bar[mif1])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ1[mif4]*
           YQ1bar[mif1])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF^6*KroneckerDelta[mif2, mif3]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(256*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(256*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif1])/(768*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF^6*KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3])/
          (4608*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3])/
          (768*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ1[mif2]*YQ1bar[mif3])/(4608*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)^4*Pi^2) + 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3])/
          (512*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ1[mif2]*YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF^6*KroneckerDelta[mif1, mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3])/(768*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g1^2*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3])/
          (41472*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mF^6*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
         (11*g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3])/
          (41472*(mF^2 - mSQ^2)^4*Pi^2) - (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3])/
          (1536*(mF^2 - mSQ^2)^3*Pi^2) - (g3^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3])/(256*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(2304*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3])/
          (2304*(mF^2 - mSQ^2)^2*Pi^2) - (g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(2304*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)*Pi^2) - 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)*Pi^2) + 
         (g1^2*mF^6*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mF^6*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(2304*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(2304*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(6912*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*
           YQ1bar[mif3])/(1152*(mF^2 - mSQ^2)*Pi^2) - 
         (7*mF^4*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/
          (128*(mF^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF^4*YQ1[mif2]*
           YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
         (mF^2*mSQ^2*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/
          (32*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^2*mSQ^2*YQ1[mif2]*
           YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
         (3*mSQ^4*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/
          (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[mif2]*
           YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
         (mF^2*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/
          (64*(mF^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF^2*YQ1[mif2]*
           YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
         (mSQ^2*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/
          (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[mif2]*
           YQ1[mif4]*YQ1bar[mif1]*YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
         (3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mF^2*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
         (mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mF^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
         (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1[mif4]*YQ1bar[mif1]*
           YQ1bar[mif3])/(64*(mF^2 - mSQ^2)^2*Pi^2)), 
      alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif4]*KroneckerDelta[mif2, mif3] - 9*g2^4*mF^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g2^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 36*g2^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          9*g2^4*mSQ^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 55*g2^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] + 90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 45*g2^2*mF^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1] + 10*g2^2*mSQ^8*KroneckerDelta[mif3, 
            mif4]*YQ1[mif2]*YQ1bar[mif1] + 30*g2^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif1] - 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif2, mif3]*YQ1[mif4]*YQ1bar[mif1] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif2, mif3]*YQ1[mif4]*
           YQ1bar[mif1] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif2, mif3]*
           YQ1[mif4]*YQ1bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif2, mif3]*
           YQ1[mif4]*YQ1bar[mif1] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif2, 
            mif3]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif1] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif4]*YQ1bar[mif1] - 55*g3^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ1[mif2]*YQ1bar[mif3] + 90*g3^2*mF^4*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ1[mif2]*YQ1bar[mif3] - 
          45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3] + 10*g3^2*mSQ^8*KroneckerDelta[mif1, mif4]*YQ1[mif2]*
           YQ1bar[mif3] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif4]*
           Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif3] - 30*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif2]*
           YQ1bar[mif3] - 55*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] + 90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ1[mif4]*YQ1bar[mif3] - 45*g2^2*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3] + 
          10*g2^2*mSQ^8*KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3] + 
          30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*
           YQ1[mif4]*YQ1bar[mif3] - 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif3]))/
        (23040*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 4*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(12960*mSQ^2*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
       -(g3^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(480*mSQ^2*Pi^2), alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] + 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] - 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(25920*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(2880*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(51840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(2880*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-18*g2^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(23040*mSQ^2*Pi^2), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] - 10*g1^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif3] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif4]*YQ1bar[mif3]))/(34560*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-9*g2^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 36*g2^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 36*g2^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 9*g2^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g2^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ1[mif4]*YQ1bar[mif3] + 
          90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif4]*
           YQ1bar[mif3] - 45*g2^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] + 10*g2^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ1[mif4]*YQ1bar[mif3] + 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif4]*YQ1bar[mif3] - 
          30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif4]*YQ1bar[mif3]))/(11520*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mSQ^2*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mSQ^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif2]*YQ1bar[mif1] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif2]*
           YQ1bar[mif1] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif2]*YQ1bar[mif1] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif2]*YQ1bar[mif1] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif2]*YQ1bar[mif1]))/(17280*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(8640*mSQ^2*Pi^2), alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(17280*mSQ^2*Pi^2), alphaOledq[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
             mif3])/(3840*mSQ^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(207360*mSQ^2*Pi^2) + 
         (g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (5760*mSQ^2*Pi^2) - (11*g1^2*mF^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2])/(41472*(mF^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF^6*KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (1152*(mF^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2])/(41472*(mF^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (1152*(mF^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2])/(1536*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (2304*(mF^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (384*(mF^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2])/(2304*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (384*(mF^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (2304*(mF^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (384*(mF^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (6912*(mF^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2])/
          (1152*(mF^2 - mSQ^2)*Pi^2) + (g1^2*mF^6*KroneckerDelta[mif3, mif4]*
           Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2])/(6912*(mF^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF^6*KroneckerDelta[mif3, mif4]*Log[mF^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(2304*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(2304*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(6912*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2])/(1152*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF^6*KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2])/
          (4608*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2])/
          (768*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ1[mif3]*YQ1bar[mif2])/(4608*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)^4*Pi^2) + 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2])/
          (512*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ1[mif3]*YQ1bar[mif2])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ1[mif3]*
           YQ1bar[mif2])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF^6*KroneckerDelta[mif1, mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(256*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(256*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif2])/(768*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF^6*KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4])/
          (4608*(mF^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF^6*
           KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4])/
          (768*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ1[mif1]*YQ1bar[mif4])/(4608*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)^4*Pi^2) + 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4])/
          (512*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4])/
          (256*(mF^2 - mSQ^2)^3*Pi^2) + (g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ1[mif1]*YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF^6*KroneckerDelta[mif2, mif3]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4])/(768*(mF^2 - mSQ^2)*Pi^2) - 
         (11*g1^2*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4])/
          (41472*(mF^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mF^6*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mF^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
         (11*g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4])/
          (41472*(mF^2 - mSQ^2)^4*Pi^2) - (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4])/
          (1536*(mF^2 - mSQ^2)^3*Pi^2) - (g3^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4])/(256*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(2304*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4])/
          (2304*(mF^2 - mSQ^2)^2*Pi^2) - (g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(2304*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)*Pi^2) - 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)*Pi^2) + 
         (g1^2*mF^6*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mF^6*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(2304*(mF^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(2304*(mF^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(384*(mF^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(6912*(mF^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*
           YQ1bar[mif4])/(1152*(mF^2 - mSQ^2)*Pi^2) - 
         (7*mF^4*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/
          (128*(mF^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF^4*YQ1[mif1]*
           YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
         (mF^2*mSQ^2*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/
          (32*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF^2*mSQ^2*YQ1[mif1]*
           YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/(32*(mF^2 - mSQ^2)^3*Pi^2) + 
         (3*mSQ^4*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/
          (128*(mF^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ1[mif1]*
           YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^3*Pi^2) + 
         (mF^2*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/
          (64*(mF^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF^2*YQ1[mif1]*
           YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
         (mSQ^2*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/
          (64*(mF^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ1[mif1]*
           YQ1[mif3]*YQ1bar[mif2]*YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^2*Pi^2) + 
         (3*mF^4*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mF^2*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(32*(mF^2 - mSQ^2)^2*Pi^2) - 
         (mF^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(32*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^3*Pi^2) - 
         (mF^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^2*Pi^2) - 
         (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1[mif3]*YQ1bar[mif2]*
           YQ1bar[mif4])/(64*(mF^2 - mSQ^2)^2*Pi^2)), 
      alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif4]*KroneckerDelta[mif2, mif3] - 9*g2^4*mF^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g2^4*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 36*g2^4*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          9*g2^4*mSQ^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 55*g2^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] + 90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 45*g2^2*mF^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2] + 10*g2^2*mSQ^8*KroneckerDelta[mif3, 
            mif4]*YQ1[mif1]*YQ1bar[mif2] + 30*g2^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif2] - 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*
           Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif4]*YQ1[mif3]*YQ1bar[mif2] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif4]*YQ1[mif3]*
           YQ1bar[mif2] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif4]*
           YQ1[mif3]*YQ1bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif1, mif4]*
           YQ1[mif3]*YQ1bar[mif2] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif2] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif2] - 55*g3^2*mF^6*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ1[mif1]*YQ1bar[mif4] + 90*g3^2*mF^4*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ1[mif1]*YQ1bar[mif4] - 
          45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4] + 10*g3^2*mSQ^8*KroneckerDelta[mif2, mif3]*YQ1[mif1]*
           YQ1bar[mif4] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif2, mif3]*
           Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif4] - 30*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ1[mif1]*
           YQ1bar[mif4] - 55*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] + 90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ1[mif3]*YQ1bar[mif4] - 45*g2^2*mF^2*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4] + 
          10*g2^2*mSQ^8*KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4] + 
          30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mF^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif4] - 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mSQ^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4]))/
        (23040*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 4*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(12960*mSQ^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g3^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(480*mSQ^2*Pi^2), 
      alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] + 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] - 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(25920*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqu8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(2880*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(51840*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g3^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g3^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g3^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g3^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] + 
          90*g3^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] - 45*g3^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] + 30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] - 
          30*g3^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(2880*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-18*g2^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(23040*mSQ^2*Pi^2), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOlebar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(5760*mSQ^2*Pi^2), 
      alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] - 10*g1^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif4]))/(34560*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-9*g2^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 36*g2^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          54*g2^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 36*g2^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 9*g2^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g2^2*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ1[mif3]*YQ1bar[mif4] + 
          90*g2^2*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ1[mif3]*
           YQ1bar[mif4] - 45*g2^2*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] + 10*g2^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ1[mif3]*YQ1bar[mif4] + 30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF^2/\[Mu]^2]*YQ1[mif3]*YQ1bar[mif4] - 
          30*g2^2*mF^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif3]*YQ1bar[mif4]))/(11520*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mSQ^2*Pi^2), alphaOedbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(8640*mSQ^2*Pi^2), 
      alphaOqebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mF^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ1[mif1]*YQ1bar[mif2] - 
          90*g1^2*mF^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ1[mif1]*
           YQ1bar[mif2] + 45*g1^2*mF^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 10*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ1[mif1]*YQ1bar[mif2] - 30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF^2/\[Mu]^2]*YQ1[mif1]*YQ1bar[mif2] + 
          30*g1^2*mF^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ1[mif1]*YQ1bar[mif2]))/(17280*mSQ^2*(-mF^2 + mSQ^2)^4*Pi^2), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(8640*mSQ^2*Pi^2), alphaOldbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mSQ^2*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 0, alphaWeinbergbar[mif1_, mif2_] -> 0}, 
     {g1 -> g1*(1 + (onelooporder*((g1^2*invepsilonbar)/(288*Pi^2) - 
            (g1^2*Log[mSQ^2/\[Mu]^2])/(288*Pi^2)))/2), 
      g2 -> g2*(1 + (onelooporder*((g2^2*invepsilonbar)/(32*Pi^2) - 
            (g2^2*Log[mSQ^2/\[Mu]^2])/(32*Pi^2)))/2), 
      g3 -> g3*(1 + (onelooporder*((g3^2*invepsilonbar)/(48*Pi^2) - 
            (g3^2*Log[mSQ^2/\[Mu]^2])/(48*Pi^2)))/2)}}


==> anc/example_models/Coloured/CM2/F110S3216F1212.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "F110S3216F1212";

M$Information = {
  Authors      -> {"M. Hirsch"}, 
  Version      -> "1.0",
  Date         -> "19. 10. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"mahirsch@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> F110,
    SelfConjugate    -> True,
    Mass             -> mF,
    FullName         -> "heavy",
    Width            -> 0
  },

  F[38] == {
    ClassName        -> F1212,
    Indices        -> {Index[SU2D]},
    SelfConjugate    -> False,
    Mass             -> mF2,
    FullName         -> "heavy",
    QuantumNumbers -> {Y -> 1/2}
  },

  S[105] == {
    ClassName      -> SQ,
    Indices        -> {Index[SU2D], Index[Colour]},
    SelfConjugate  -> False,
    Mass           -> mSQ,
    FullName       -> "heavy",
    QuantumNumbers -> {Y -> 1/6}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

  (* Internal Parameters *)

 YQ1 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

 YuF == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },
  
 YdF == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

 yHH == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> True
  },

  mF == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mF2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mSQ == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  }


};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LF := Block[{mu}, 
   I*(F110bar.Ga[mu].DC[F110, mu])-mF*F110bar.F110/2 +
   I*(F1212bar.Ga[mu].DC[F1212, mu])-mF2*F1212bar.F1212
]/.gotoBFM;

LS := Block[{ii,jj,cc1,cc2,mu},
  DC[SQbar[ii,cc1],mu] DC[SQ[ii,cc1],mu] - mSQ^2 SQbar[ii,cc1] SQ[ii,cc1]
  - lam2 SQbar[ii,cc1] SQ[ii,cc1] SQbar[jj,cc2] SQ[jj,cc2]]/.gotoBFM;

LS1 := Block[{ii,jj,cc},
  - lam3 Phibar[ii] Phi[ii] SQbar[jj,cc] SQ[jj,cc]
  ];


LYuk := Block[{sp1,ii,jj,cc,ff1,yuk},
   yuk = -YQ1[ff1] QL[sp1,ii,ff1,cc].CC[F110bar][sp1] SQbar[ii,cc]
         -YuF[ff1] URbar[sp1, ff1, cc].F1212[sp1,ii] Eps[ii,jj] SQ[jj,cc]
	 -YdF[ff1] CC[F1212bar][sp1,ii].DR[sp1, ff1, cc] SQbar[ii,cc]
	 -yHH F1212bar[sp1,ii].F110[sp1] Phi[ii];
  yuk+HC[yuk]
 ];


LNP := LF + LS + LS1 + LYuk;

Ltot := LSM + LNP;






==> anc/example_models/Coloured/CM2/F110S3216F1212_Dirac.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "F110S3216F1212";

M$Information = {
  Authors      -> {"M. Hirsch"}, 
  Version      -> "1.0",
  Date         -> "19. 10. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"mahirsch@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> F110,
    SelfConjugate    -> False,
    Mass             -> mF,
    FullName         -> "heavy",
    Width            -> 0
  },

  F[38] == {
    ClassName        -> F1212,
    Indices        -> {Index[SU2D]},
    SelfConjugate    -> False,
    Mass             -> mF2,
    FullName         -> "heavy",
    QuantumNumbers -> {Y -> 1/2}
  },

  S[105] == {
    ClassName      -> SQ,
    Indices        -> {Index[SU2D], Index[Colour]},
    SelfConjugate  -> False,
    Mass           -> mSQ,
    FullName       -> "heavy",
    QuantumNumbers -> {Y -> 1/6}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

  (* Internal Parameters *)

 YQ1 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

 YuF == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },
  
 YdF == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

 yHH == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> True
  },

  mF == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mF2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mSQ == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  }


};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LF := Block[{mu}, 
   I*(F110bar.Ga[mu].DC[F110, mu])-mF*F110bar.F110/2 +
   I*(F1212bar.Ga[mu].DC[F1212, mu])-mF2*F1212bar.F1212
]/.gotoBFM;

LS := Block[{ii,jj,cc1,cc2,mu},
  DC[SQbar[ii,cc1],mu] DC[SQ[ii,cc1],mu] - mSQ^2 SQbar[ii,cc1] SQ[ii,cc1]
  - lam2 SQbar[ii,cc1] SQ[ii,cc1] SQbar[jj,cc2] SQ[jj,cc2]]/.gotoBFM;

LS1 := Block[{ii,jj,cc},
  - lam3 Phibar[ii] Phi[ii] SQbar[jj,cc] SQ[jj,cc]
  ];


LYuk := Block[{sp1,ii,jj,cc,ff1,yuk},
   yuk = -YQ1[ff1] QL[sp1,ii,ff1,cc].CC[F110bar][sp1] SQbar[ii,cc]
         -YuF[ff1] URbar[sp1, ff1, cc].F1212[sp1,ii] Eps[ii,jj] SQ[jj,cc]
	 -YdF[ff1] CC[F1212bar][sp1,ii].DR[sp1, ff1, cc] SQbar[ii,cc]
	 -yHH F1212bar[sp1,ii].F110[sp1] Phi[ii];
  yuk+HC[yuk]
 ];


LNP := LF + LS + LS1 + LYuk;

Ltot := LSM + LNP;






==> anc/example_models/Coloured/CM2/F110S3216F1212_Dirac_MM/MatchingProblems.dat <==
problist = {}


==> anc/example_models/Coloured/CM2/F110S3216F1212_MM/MatchingProblems.dat <==
problist = {}
problist = {}


==> anc/example_models/Coloured/CM3/F130S3216.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "F110S3216";

M$Information = {
  Authors      -> {"M. Hirsch"}, 
  Version      -> "1.0",
  Date         -> "19. 10. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"mahirsch@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> F130,
    Indices        -> {Index[SU2W]},
    SelfConjugate    -> True,
    Mass             -> mF3,
    FullName         -> "heavy",
    Width            -> 0
  },

  S[105] == {
    ClassName      -> SQ,
    Indices        -> {Index[SU2D], Index[Colour]},
    SelfConjugate  -> False,
    Mass           -> mSQ,
    FullName       -> "heavy",
    QuantumNumbers -> {Y -> 1/6}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

C223 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[SU2D],Index[SU2D],Index[SU2W]},
    ComplexParameter  -> True
  },


  
  (* Internal Parameters *)

 YQ3 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

  mF3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mSQ == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  }


};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LF := Block[{mu}, 
   I*(F130bar.Ga[mu].DC[F130, mu])-mF3*F130bar.F130/2
]/.gotoBFM;

LS := Block[{ii,jj,cc1,cc2,mu},
  DC[SQbar[ii,cc1],mu] DC[SQ[ii,cc1],mu] - mSQ^2 SQbar[ii,cc1] SQ[ii,cc1]
  - lam2 SQbar[ii,cc1] SQ[ii,cc1] SQbar[jj,cc2] SQ[jj,cc2]]/.gotoBFM;

LS1 := Block[{ii,jj,cc},
  - lam3 Phibar[ii] Phi[ii] SQbar[jj,cc] SQ[jj,cc]
  ];

(* The factor 2 comes from the fact that C223 propto sig/2 *)
LYuk := Block[{sp1,ii,jj,kk,nn,cc,ff1,yuk},
   yuk = -2 * YQ3[ff1] * C223[ii,jj,nn] * 
         QL[sp1,ii,ff1,cc].CC[F130bar][sp1,nn] Eps[jj,kk] SQbar[kk,cc];
  yuk+HC[yuk]
 ];


LNP := LF + LS + LS1 + LYuk;

Ltot := LSM + LNP;




==> anc/example_models/Coloured/CM3/F130S3216.gauge <==
(*
We will include the relevant data (structure constants,generators
and clebsch-gordan) for the following representations:

SU(2):
structure constants=fsu2 (real)
representations:Ta=2,Tq=4 For the quartet representation with hypercharge 3/2 we follow 1711.10391
For the triplet we use C223[i,j,n]=PauliMatrix[n][[i,j]]/2 as in 1412.1837
OmegaS3={{0,0,1},{0,-1,0},{1,0,0}} matrix needed to get a singlet out of two 3bars of su(2) -or two 3s of su(2) 

SU(3):
structure constants=fsu3
representations:T=3=(1,0)
representations:antiT=3bar=(0,1)
representations:FSU3C=8=(1,1)

*)


replacegaugedata = {
       fsu2 -> SparseArray[Automatic, {3, 3, 3}, 0, 
       {1, {{0, 2, 4, 6}, {{2, 3}, {3, 2}, {1, 3}, {3, 1}, {1, 2}, {2, 1}}}, 
        {1, -1, -1, 1, 1, -1}}],
	Ta -> SparseArray[Automatic, {3, 2, 2}, 0, 
       {1, {{0, 2, 4, 6}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, {1, 1}, {2, 2}}}, 
        {1/2, 1/2, -I/2, I/2, 1/2, -1/2}}], 
	Tabar -> SparseArray[Automatic, {3, 2, 2}, 0, 
       {1, {{0, 2, 4, 6}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, {1, 1}, {2, 2}}}, 
        {1/2, 1/2, I/2, -I/2, 1/2, -1/2}}], 
     Ta4 -> SparseArray[Automatic, {3, 4, 4}, 0, 
       {1, {{0, 6, 12, 16}, {{1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, 
         {1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, {1, 1}, {2, 2}, {3, 
         3}, {4, 4}}}, {Sqrt[3]/2, Sqrt[3]/2, 1, 1, Sqrt[3]/2, Sqrt[3]/2, 
         (-I/2)*Sqrt[3], (I/2)*Sqrt[3], -I, I, (-I/2)*Sqrt[3], (I/2)*Sqrt[3], 
         3/2, 1/2, -1/2, -3/2}}],
     Ta4bar -> SparseArray[Automatic, {3, 4, 4}, 0, 
       {1, {{0, 6, 12, 16}, {{1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, 
         {1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, {1, 1}, {2, 2}, {3, 
         3}, {4, 4}}}, {Sqrt[3]/2, Sqrt[3]/2, 1, 1, Sqrt[3]/2, Sqrt[3]/2, 
         (I/2)*Sqrt[3], (-I/2)*Sqrt[3], I, -I, (I/2)*Sqrt[3], (-I/2)*Sqrt[3], 
         3/2, 1/2, -1/2, -3/2}}],
	 C2224 -> SparseArray[Automatic, {2, 2, 2, 
       4}, 0, {1, {{0, 4, 8}, {{1, 1, 3}, {1, 2, 2}, {2, 1, 2}, {2, 2, 1}, 
         {1, 1, 4}, {1, 2, 3}, {2, 1, 3}, {2, 2, 2}}}, 
        {1/Sqrt[6], -(1/Sqrt[6]), -(1/Sqrt[6]), 1/Sqrt[2], 1/Sqrt[2], 
         -(1/Sqrt[6]), -(1/Sqrt[6]), 1/Sqrt[6]}}], 
     C2224bar -> SparseArray[Automatic, {2, 2, 2, 4}, 0, 
       {1, {{0, 4, 8}, {{1, 1, 3}, {1, 2, 2}, {2, 1, 2}, {2, 2, 1}, {1, 1, 
         4}, {1, 2, 3}, {2, 1, 3}, {2, 2, 2}}}, {1/Sqrt[6], -(1/Sqrt[6]), 
         -(1/Sqrt[6]), 1/Sqrt[2], 1/Sqrt[2], -(1/Sqrt[6]), -(1/Sqrt[6]), 
         1/Sqrt[6]}}],
	 C223 -> SparseArray[Automatic, {2, 2, 3}, 0, 
       {1, {{0, 3, 6}, {{1, 3}, {2, 1}, {2, 2}, {1, 1}, {1, 2}, {2, 3}}}, 
        {1/2, 1/2, -I/2, 1/2, I/2, -1/2}}],
	 C223bar -> SparseArray[Automatic, {2, 2, 3}, 0, 
       {1, {{0, 3, 6}, {{1, 3}, {2, 1}, {2, 2}, {1, 1}, {1, 2}, {2, 3}}}, 
        {1/2, 1/2, I/2, 1/2, -I/2, -1/2}}],
	OmegaS3 -> SparseArray[Automatic, {3, 3}, 0,
	{1, {{0, 1, 2, 3}, {{3}, {2}, {1}}}, {1, -1, 1}}],
     fsu3 -> SparseArray[Automatic, {8, 8, 8}, 0, 
       {1, {{0, 6, 12, 18, 26, 34, 42, 50, 54}, {{2, 3}, {3, 2}, {4, 7}, {5, 
         6}, {6, 5}, {7, 4}, {1, 3}, {3, 1}, {4, 6}, {5, 7}, {6, 4}, {7, 5}, 
         {1, 2}, {2, 1}, {4, 5}, {5, 4}, {6, 7}, {7, 6}, {1, 7}, {2, 6}, {3, 
         5}, {5, 3}, {5, 8}, {6, 2}, {7, 1}, {8, 5}, {1, 6}, {2, 7}, {3, 4}, 
         {4, 3}, {4, 8}, {6, 1}, {7, 2}, {8, 4}, {1, 5}, {2, 4}, {3, 7}, {4, 
         2}, {5, 1}, {7, 3}, {7, 8}, {8, 7}, {1, 4}, {2, 5}, {3, 6}, {4, 1}, 
         {5, 2}, {6, 3}, {6, 8}, {8, 6}, {4, 5}, {5, 4}, {6, 7}, {7, 6}}}, 
        {1, -1, 1/2, -1/2, 1/2, -1/2, -1, 1, 1/2, 1/2, -1/2, -1/2, 1, -1, 
         1/2, -1/2, -1/2, 1/2, -1/2, -1/2, -1/2, 1/2, Sqrt[3]/2, 1/2, 1/2, 
         -Sqrt[3]/2, 1/2, -1/2, 1/2, -1/2, -Sqrt[3]/2, -1/2, 1/2, Sqrt[3]/2, 
         -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, Sqrt[3]/2, -Sqrt[3]/2, 1/2, 1/2, 
         -1/2, -1/2, -1/2, 1/2, -Sqrt[3]/2, Sqrt[3]/2, Sqrt[3]/2, -Sqrt[3]/2, 
         Sqrt[3]/2, -Sqrt[3]/2}}],
	 T -> SparseArray[Automatic, {8, 3, 3}, 0, 
       {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, 
         {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, {3, 2}, {2, 
         3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, {1/2, 1/2, -I/2, I/2, 1/2, 
         -1/2, 1/2, 1/2, -I/2, I/2, 1/2, 1/2, -I/2, I/2, 1/(2*Sqrt[3]), 
         1/(2*Sqrt[3]), -(1/Sqrt[3])}}],
	 Tbar -> SparseArray[Automatic, {8, 3, 3}, 0, 
       {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, 
         {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, {3, 2}, {2, 
         3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, {1/2, 1/2, I/2, -I/2, 1/2, 
         -1/2, 1/2, 1/2, I/2, -I/2, 1/2, 1/2, I/2, -I/2, 1/(2*Sqrt[3]), 
         1/(2*Sqrt[3]), -(1/Sqrt[3])}}],
	 antiT -> SparseArray[Automatic, {8, 
       3, 3}, 0, {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 
         2}, {2, 1}, {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, 
         {3, 2}, {2, 3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, 
        {-1/2, -1/2, -I/2, I/2, -1/2, 1/2, -1/2, -1/2, -I/2, I/2, -1/2, -1/2, 
         -I/2, I/2, -1/(2*Sqrt[3]), -1/(2*Sqrt[3]), 1/Sqrt[3]}}],
	 antiT -> SparseArray[Automatic, {8, 
       3, 3}, 0, {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 
         2}, {2, 1}, {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, 
         {3, 2}, {2, 3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, 
        {-1/2, -1/2, I/2, -I/2, -1/2, 1/2, -1/2, -1/2, I/2, -I/2, -1/2, -1/2, 
         I/2, -I/2, -1/(2*Sqrt[3]), -1/(2*Sqrt[3]), 1/Sqrt[3]}}]
	 }


==> anc/example_models/Coloured/CM3/F130S3216_Dirac.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "F110S3216";

M$Information = {
  Authors      -> {"M. Hirsch"}, 
  Version      -> "1.0",
  Date         -> "19. 10. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"mahirsch@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> F130,
    Indices        -> {Index[SU2W]},
    SelfConjugate    -> False,
    Mass             -> mF3,
    FullName         -> "heavy",
    Width            -> 0
  },

  S[105] == {
    ClassName      -> SQ,
    Indices        -> {Index[SU2D], Index[Colour]},
    SelfConjugate  -> False,
    Mass           -> mSQ,
    FullName       -> "heavy",
    QuantumNumbers -> {Y -> 1/6}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

C223 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[SU2D],Index[SU2D],Index[SU2W]},
    ComplexParameter  -> True
  },


  
  (* Internal Parameters *)

 YQ3 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

  mF3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mSQ == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  }


};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LF := Block[{mu}, 
   I*(F130bar.Ga[mu].DC[F130, mu])-mF3*F130bar.F130/2
]/.gotoBFM;

LS := Block[{ii,jj,cc1,cc2,mu},
  DC[SQbar[ii,cc1],mu] DC[SQ[ii,cc1],mu] - mSQ^2 SQbar[ii,cc1] SQ[ii,cc1]
  - lam2 SQbar[ii,cc1] SQ[ii,cc1] SQbar[jj,cc2] SQ[jj,cc2]]/.gotoBFM;

LS1 := Block[{ii,jj,cc},
  - lam3 Phibar[ii] Phi[ii] SQbar[jj,cc] SQ[jj,cc]
  ];

(* The factor 2 comes from the fact that C223 propto sig/2 *)
LYuk := Block[{sp1,ii,jj,kk,nn,cc,ff1,yuk},
   yuk = -2 * YQ3[ff1] * C223[ii,jj,nn] * 
         QL[sp1,ii,ff1,cc].CC[F130bar][sp1,nn] Eps[jj,kk] SQbar[kk,cc];
  yuk+HC[yuk]
 ];


LNP := LF + LS + LS1 + LYuk;

Ltot := LSM + LNP;




==> anc/example_models/Coloured/CM3/F130S3216_Dirac_MM/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (g1^2*invepsilonbar)/(288*Pi^2) - 
          (g1^2*Log[mSQ^2/\[Mu]^2])/(288*Pi^2), alphaKG -> 
         (g3^2*invepsilonbar)/(48*Pi^2) - (g3^2*Log[mSQ^2/\[Mu]^2])/
           (48*Pi^2), alphaKH -> 0, alphaKW -> (19*g2^2*invepsilonbar)/
           (96*Pi^2) - (g2^2*Log[mF3^2/\[Mu]^2])/(6*Pi^2) - 
          (g2^2*Log[mSQ^2/\[Mu]^2])/(32*Pi^2), alphaO3G -> 
         g3^3/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, alphaO3W -> 
         -g2^3/(720*mF3^2*Pi^2) + g2^3/(1920*mSQ^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(16*mSQ^2*Pi^2), alphaOHB -> 
         (g1^2*lam3)/(1152*mSQ^2*Pi^2), alphaOHBox -> 
         -lam3^2/(32*mSQ^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> (g3^2*lam3)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(128*mSQ^2*Pi^2), alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (-3*invepsilonbar*lam3^2)/(16*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/
           (16*Pi^2), alphaOmuH2 -> (-3*lam3*mSQ^2)/(8*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2)/(8*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2])/(8*Pi^2), 
        alphaR2B -> g1^2/(2880*mSQ^2*Pi^2), alphaR2G -> 
         g3^2/(480*mSQ^2*Pi^2), alphaR2W -> g2^2/(30*mF3^2*Pi^2) + 
          g2^2/(320*mSQ^2*Pi^2), alphaRBDH -> 0, alphaRDH -> 0, 
        alphaRHDp -> 0, alphaRHDpp -> 0, alphaRWDH -> 0, 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (9*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (27*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (9*invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (9*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (27*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (9*invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> (-3*g2*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*invepsilonbar*mF3^4*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g2*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (g2*mF3^2*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mF3^2*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mF3^4*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2), alphaEWqpbar[fl99_, fl97_] -> 
         (-3*g2*mF3^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*invepsilonbar*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) + (g2*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g2*mF3^2*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mF3^2*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 0, 
        alphaOlambdaebar[fl97_, fl99_] -> 0, alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> (-11*g1*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (1152*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (11*g1*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) + (g1*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g1*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2) + 
          (g1*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*
            Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-11*g1*mF3^6*YQ3[fl99]*YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) - (g1*invepsilonbar*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1*mSQ^6*YQ3[fl99]*
            YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g1*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2) + 
          (g1*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*
            Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 
         (-11*g3*mF3^6*YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*g3*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g3*invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*
            Pi^2) + (g3*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*
            Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (-11*g3*mF3^6*YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*g3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g3*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*
            Pi^2) + (g3*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*
            Pi^2), alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 
         (9*lam3*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (9*lam3*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*lam3*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*lam3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*lam3*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRHq1pbar[fl99_, fl97_] -> (9*lam3*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*lam3*mF3^4*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*lam3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*lam3*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*lam3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*lam3*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (11*g2*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (11*g2*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g2*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) - (9*g2*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g2*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mF3^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*invepsilonbar*mF3^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*g2*invepsilonbar*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)*
            Pi^2) - (g2*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(24*(mF3^2 - mSQ^2)*
            Pi^2) + (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRWqbar[fl99_, fl97_] -> (11*g2*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (11*g2*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g2*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) - (9*g2*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g2*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mF3^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*invepsilonbar*mF3^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*g2*invepsilonbar*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)*
            Pi^2) - (g2*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(24*(mF3^2 - mSQ^2)*
            Pi^2) + (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0, alphaKq[fl99_, fl97_] -> 
         (-3*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*YQ3[fl97]*
           YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaKqbar[fl99_, fl97_] -> 
         (-3*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*YQ3[fl99]*
           YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> -((2*mF3^6 + 3*mF3^4*mSQ^2 - 
             6*mF3^2*mSQ^4 + mSQ^6 - 6*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2] + 
             6*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2])*YQ3[fl97]*YQ3bar[fl99])/
          (32*(mF3^2 - mSQ^2)^4*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         -((2*mF3^6 + 3*mF3^4*mSQ^2 - 6*mF3^2*mSQ^4 + mSQ^6 - 
             6*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2] + 6*mF3^4*mSQ^2*
              Log[mSQ^2/\[Mu]^2])*YQ3[fl99]*YQ3bar[fl97])/
          (32*(mF3^2 - mSQ^2)^4*Pi^2)}, {alphaKq[fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mF3^2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (4*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (7*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (5*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2) + 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (5*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2), alphaKq[fl99_, fl97_] -> 
         (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*
            Pi^2) - (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)*Pi^2), alphaKqbar[fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mF3^2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (4*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (7*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (5*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2) + 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (5*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2), 
        alphaKqbar[fl99_, fl97_] -> (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (3*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2), alphaRqD[fl99_, fl97_] -> 
         (-11*mF3^6*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*invepsilonbar*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) + (11*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (3*invepsilonbar*mSQ^6*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> (11*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (3*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (11*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) - (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) - (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) - (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) + (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqDbar[fl99_, fl97_] -> (-11*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (3*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (11*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) + (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqDbar[fl99_, fl97_] -> (11*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (3*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (11*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) - (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) - (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) - (3*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) + (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2)}}}, 
     {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
        alphaO3G -> g3^3/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
        alphaO3W -> -g2^3/(720*mF3^2*Pi^2) + g2^3/(1920*mSQ^2*Pi^2), 
        alphaO3Wt -> 0, alphaOH -> -lam3^3/(16*mSQ^2*Pi^2), 
        alphaOHB -> (g1^2*lam3)/(1152*mSQ^2*Pi^2), alphaOHBox -> 
         -lam3^2/(32*mSQ^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> (g3^2*lam3)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(128*mSQ^2*Pi^2), alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (-3*invepsilonbar*lam3^2)/(16*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/
           (16*Pi^2), alphaOmuH2 -> (-3*lam3*mSQ^2)/(8*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2)/(8*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2])/(8*Pi^2), 
        alphaR2B -> g1^2/(2880*mSQ^2*Pi^2), alphaR2G -> 
         g3^2/(480*mSQ^2*Pi^2), alphaR2W -> g2^2/(30*mF3^2*Pi^2) + 
          g2^2/(320*mSQ^2*Pi^2), alphaRBDH -> 0, alphaRDH -> 0, 
        alphaRHDp -> 0, alphaRHDpp -> 0, alphaRWDH -> 0, 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (9*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (27*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (9*invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (9*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (27*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (9*invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> (-3*g2*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*invepsilonbar*mF3^4*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g2*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (g2*mF3^2*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mF3^2*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mF3^4*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2), alphaEWqpbar[fl99_, fl97_] -> 
         (-3*g2*mF3^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*invepsilonbar*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) + (g2*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g2*mF3^2*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mF3^2*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 
         (3*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*yd[MIF1, fl99]*
           YQ3[MIF1]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOlambdadbar[fl97_, fl99_] -> 
         (3*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*ydbar[MIF1, fl99]*
           YQ3[fl97]*YQ3bar[MIF1])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOlambdae[fl97_, fl99_] -> 0, alphaOlambdaebar[fl97_, fl99_] -> 
         0, alphaOlambdau[fl97_, fl99_] -> 
         (3*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*YQ3[MIF1]*
           YQ3bar[fl97]*yu[MIF1, fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOlambdaubar[fl97_, fl99_] -> 
         (3*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*YQ3[fl97]*
           YQ3bar[MIF1]*yubar[MIF1, fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> (-11*g1*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (1152*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (11*g1*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) + (g1*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g1*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2) + 
          (g1*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*
            Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-11*g1*mF3^6*YQ3[fl99]*YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) - (g1*invepsilonbar*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1*mSQ^6*YQ3[fl99]*
            YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g1*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2) + 
          (g1*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*
            Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 
         (-11*g3*mF3^6*YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*g3*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g3*invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*
            Pi^2) + (g3*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*
            Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (-11*g3*mF3^6*YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*g3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g3*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*
            Pi^2) + (g3*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*
            Pi^2), alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 
         (9*lam3*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (9*lam3*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*lam3*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*lam3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*lam3*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRHq1pbar[fl99_, fl97_] -> (9*lam3*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*lam3*mF3^4*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*lam3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*lam3*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*lam3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*lam3*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (11*g2*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (11*g2*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g2*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) - (9*g2*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g2*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mF3^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*invepsilonbar*mF3^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*g2*invepsilonbar*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)*
            Pi^2) - (g2*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(24*(mF3^2 - mSQ^2)*
            Pi^2) + (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRWqbar[fl99_, fl97_] -> (11*g2*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (11*g2*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g2*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) - (9*g2*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g2*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mF3^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*invepsilonbar*mF3^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*g2*invepsilonbar*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)*
            Pi^2) - (g2*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(24*(mF3^2 - mSQ^2)*
            Pi^2) + (g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0, alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> -((2*mF3^6 + 3*mF3^4*mSQ^2 - 
             6*mF3^2*mSQ^4 + mSQ^6 - 6*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2] + 
             6*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2])*YQ3[fl97]*YQ3bar[fl99])/
          (32*(mF3^2 - mSQ^2)^4*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         -((2*mF3^6 + 3*mF3^4*mSQ^2 - 6*mF3^2*mSQ^4 + mSQ^6 - 
             6*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2] + 6*mF3^4*mSQ^2*
              Log[mSQ^2/\[Mu]^2])*YQ3[fl99]*YQ3bar[fl97])/
          (32*(mF3^2 - mSQ^2)^4*Pi^2)}, {alphaKq[fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mF3^2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (4*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (7*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (5*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2) + 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (5*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2), alphaKq[fl99_, fl97_] -> 
         (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*
            Pi^2) - (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)*Pi^2), alphaKqbar[fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mF3^2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (4*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (7*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (5*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2) + 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (5*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2), 
        alphaKqbar[fl99_, fl97_] -> (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (3*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2), alphaRqD[fl99_, fl97_] -> 
         (-11*mF3^6*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*invepsilonbar*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) + (11*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (3*invepsilonbar*mSQ^6*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> (11*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (3*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (11*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) - (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) - (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) - (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) + (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqDbar[fl99_, fl97_] -> (-11*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (3*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (11*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) + (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqDbar[fl99_, fl97_] -> (11*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (3*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (11*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) - (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) - (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) - (3*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) + (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2)}}}, 
     {alphaKB -> 1, alphaKW -> 1, alphaKG -> 1, alphaKq[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKl[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKu[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKd[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKe[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaOmuH2 -> 
       muH^2 - (3*onelooporder*(lam3*mSQ^2 + invepsilonbar*lam3*mSQ^2 - 
           lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]))/(8*Pi^2), alphaKH -> 1, 
      alphaOlambda -> lam + onelooporder*((-3*invepsilonbar*lam3^2)/
           (16*Pi^2) + (g2^4*muH^2)/(60*mF3^2*Pi^2) + (g2^4*muH^2)/
           (640*mSQ^2*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/(16*Pi^2)), 
      alphaOlambdad[mif1_, mif2_] -> yd[mif1, mif2] + 
        (3*onelooporder*(3*mF3^4*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] + 
           2*invepsilonbar*mF3^4*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] - 
           4*mF3^2*mSQ^2*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] - 
           4*invepsilonbar*mF3^2*mSQ^2*yd[MIF1, mif2]*YQ3[MIF1]*
            YQ3bar[mif1] + mSQ^4*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] + 
           2*invepsilonbar*mSQ^4*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] - 
           2*mF3^4*Log[mF3^2/\[Mu]^2]*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] + 
           4*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[MIF1, mif2]*YQ3[MIF1]*
            YQ3bar[mif1] - 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[MIF1, mif2]*
            YQ3[MIF1]*YQ3bar[mif1]))/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
      alphaOlambdae[mif1_, mif2_] -> yl[mif1, mif2], 
      alphaOlambdau[mif1_, mif2_] -> yu[mif1, mif2] + 
        (3*onelooporder*(3*mF3^4*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] + 
           2*invepsilonbar*mF3^4*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] - 
           4*mF3^2*mSQ^2*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] - 
           4*invepsilonbar*mF3^2*mSQ^2*YQ3[MIF1]*YQ3bar[mif1]*
            yu[MIF1, mif2] + mSQ^4*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] + 
           2*invepsilonbar*mSQ^4*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] - 
           2*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] + 
           4*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[MIF1]*YQ3bar[mif1]*
            yu[MIF1, mif2] - 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[MIF1]*
            YQ3bar[mif1]*yu[MIF1, mif2]))/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
      alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKlbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKebar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2] + 
        (3*onelooporder*(3*mF3^4*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] + 
           2*invepsilonbar*mF3^4*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] - 
           4*mF3^2*mSQ^2*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] - 
           4*invepsilonbar*mF3^2*mSQ^2*ydbar[MIF1, mif2]*YQ3[mif1]*
            YQ3bar[MIF1] + mSQ^4*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] + 
           2*invepsilonbar*mSQ^4*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] - 
           2*mF3^4*Log[mF3^2/\[Mu]^2]*ydbar[MIF1, mif2]*YQ3[mif1]*
            YQ3bar[MIF1] + 4*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[MIF1, mif2]*
            YQ3[mif1]*YQ3bar[MIF1] - 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1]))/(128*(mF3^2 - mSQ^2)^2*
          Pi^2), alphaOlambdaebar[mif1_, mif2_] -> ylbar[mif1, mif2], 
      alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2] + 
        (3*onelooporder*(3*mF3^4*YQ3[mif1]*YQ3bar[MIF1]*yubar[MIF1, mif2] + 
           2*invepsilonbar*mF3^4*YQ3[mif1]*YQ3bar[MIF1]*yubar[MIF1, mif2] - 
           4*mF3^2*mSQ^2*YQ3[mif1]*YQ3bar[MIF1]*yubar[MIF1, mif2] - 
           4*invepsilonbar*mF3^2*mSQ^2*YQ3[mif1]*YQ3bar[MIF1]*
            yubar[MIF1, mif2] + mSQ^4*YQ3[mif1]*YQ3bar[MIF1]*
            yubar[MIF1, mif2] + 2*invepsilonbar*mSQ^4*YQ3[mif1]*YQ3bar[MIF1]*
            yubar[MIF1, mif2] - 2*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
            YQ3bar[MIF1]*yubar[MIF1, mif2] + 4*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[mif1]*YQ3bar[MIF1]*yubar[MIF1, mif2] - 
           2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[MIF1]*
            yubar[MIF1, mif2]))/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
      alphaO3G -> (g3^3*onelooporder)/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
      alphaO3W -> onelooporder*(-g2^3/(720*mF3^2*Pi^2) + 
         g2^3/(1920*mSQ^2*Pi^2)), alphaO3Wt -> 0, 
      alphaOHG -> (g3^2*lam3*onelooporder)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
      alphaOHW -> (g2^2*lam3*onelooporder)/(128*mSQ^2*Pi^2), alphaOHWt -> 0, 
      alphaOHB -> (g1^2*lam3*onelooporder)/(1152*mSQ^2*Pi^2), alphaOHBt -> 0, 
      alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHBox -> 
       ((-(g1^4*mF3^2) - 27*g2^4*mF3^2 - 720*lam3^2*mF3^2 - 288*g2^4*mSQ^2)*
         onelooporder)/(23040*mF3^2*mSQ^2*Pi^2), 
      alphaOHD -> -(g1^4*onelooporder)/(5760*mSQ^2*Pi^2), 
      alphaOH -> ((-3*g2^4*lam*mF3^2 - 60*lam3^3*mF3^2 - 32*g2^4*lam*mSQ^2)*
         onelooporder)/(960*mF3^2*mSQ^2*Pi^2), alphaOuG[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF3^6*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          3*g3*mF3^4*mSQ^2*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] + 
          6*g3*mF3^2*mSQ^4*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          g3*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] + 
          6*g3*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] - 6*g3*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2]))/(128*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOuW[mif1_, mif2_] -> (onelooporder*(-2*g2*mF3^6*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 4*g2*iCPV^2*mF3^6*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 3*g2*mF3^4*mSQ^2*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 4*g2*iCPV^2*mF3^4*mSQ^2*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 6*g2*mF3^2*mSQ^4*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 4*g2*iCPV^2*mF3^2*mSQ^4*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - g2*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] - 4*g2*iCPV^2*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] + 6*g2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 8*g2*iCPV^2*mF3^4*mSQ^2*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          8*g2*iCPV^2*mF3^2*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] - 6*g2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 8*g2*iCPV^2*mF3^4*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] + 
          8*g2*iCPV^2*mF3^2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2]))/(256*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOuB[mif1_, mif2_] -> (onelooporder*(-2*g1*mF3^6*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 3*g1*mF3^4*mSQ^2*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 6*g1*mF3^2*mSQ^4*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - g1*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] + 6*g1*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 6*g1*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2]))/(768*(mF3^2 - mSQ^2)^4*
         Pi^2), alphaOdG[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF3^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          3*g3*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g3*mF3^2*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          g3*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g3*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] - 6*g3*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif1]))/(128*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOdW[mif1_, mif2_] -> (onelooporder*(-2*g2*mF3^6*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif1] - 4*g2*iCPV^2*mF3^6*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif1] - 3*g2*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 4*g2*iCPV^2*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 6*g2*mF3^2*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 4*g2*iCPV^2*mF3^2*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] - g2*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          4*g2*iCPV^2*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 8*g2*iCPV^2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 8*g2*iCPV^2*mF3^2*mSQ^4*
           Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          6*g2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] - 8*g2*iCPV^2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 8*g2*iCPV^2*mF3^2*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1]))/
        (256*(mF3^2 - mSQ^2)^4*Pi^2), alphaOdB[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF3^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          3*g1*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g1*mF3^2*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          g1*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g1*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] - 6*g1*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif1]))/(768*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOeW[mif1_, mif2_] -> 0, alphaOeB[mif1_, mif2_] -> 0, 
      alphaOHq1[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] - 165*g1^2*mF3^6*mSQ^2*
           YQ3[mif2]*YQ3bar[mif1] + 270*g1^2*mF3^4*mSQ^4*YQ3[mif2]*
           YQ3bar[mif1] - 135*g1^2*mF3^2*mSQ^6*YQ3[mif2]*YQ3bar[mif1] + 
          30*g1^2*mSQ^8*YQ3[mif2]*YQ3bar[mif1] + 90*g1^2*mF3^6*mSQ^2*
           Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 90*g1^2*mF3^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1]))/
        (34560*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), alphaOHq3[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*KroneckerDelta[mif1, mif2] - 
          20*g2^4*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2] + 
          110*g2^4*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2] - 
          180*g2^4*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2] + 
          125*g2^4*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2] - 
          32*g2^4*mSQ^10*KroneckerDelta[mif1, mif2] - 125*g2^2*mF3^8*mSQ^2*
           YQ3[mif2]*YQ3bar[mif1] + 60*g2^2*iCPV^2*mF3^8*mSQ^2*YQ3[mif2]*
           YQ3bar[mif1] + 330*g2^2*mF3^6*mSQ^4*YQ3[mif2]*YQ3bar[mif1] - 
          60*g2^2*iCPV^2*mF3^6*mSQ^4*YQ3[mif2]*YQ3bar[mif1] - 
          255*g2^2*mF3^4*mSQ^6*YQ3[mif2]*YQ3bar[mif1] - 60*g2^2*iCPV^2*mF3^4*
           mSQ^6*YQ3[mif2]*YQ3bar[mif1] + 50*g2^2*mF3^2*mSQ^8*YQ3[mif2]*
           YQ3bar[mif1] + 60*g2^2*iCPV^2*mF3^2*mSQ^8*YQ3[mif2]*YQ3bar[mif1] + 
          10*g2^2*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] + 
          120*g2^2*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 
          120*g2^2*iCPV^2*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1] - 240*g2^2*mF3^4*mSQ^6*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1] + 120*g2^2*iCPV^2*mF3^4*mSQ^6*Log[mF3^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1] + 80*g2^2*mF3^2*mSQ^8*Log[mF3^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1] - 10*g2^2*mF3^8*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1] - 120*g2^2*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1] + 120*g2^2*iCPV^2*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] + 240*g2^2*mF3^4*mSQ^6*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 120*g2^2*iCPV^2*mF3^4*
           mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 
          80*g2^2*mF3^2*mSQ^8*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1]))/
        (3840*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), alphaOHu[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] - 270*mF3^6*mSQ^2*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif2]*yubar[mif4, mif1] - 
          405*mF3^4*mSQ^4*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif2]*
           yubar[mif4, mif1] + 810*mF3^2*mSQ^6*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif2]*yubar[mif4, mif1] - 135*mSQ^8*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif2]*yubar[mif4, mif1] + 
          810*mF3^4*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif2]*yubar[mif4, mif1] - 810*mF3^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif2]*
           yubar[mif4, mif1]))/(8640*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOHd[mif1_, mif2_] -> (onelooporder*
         (g1^4*mF3^8*KroneckerDelta[mif1, mif2] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2] + 6*g1^4*mF3^4*mSQ^4*
           KroneckerDelta[mif1, mif2] - 4*g1^4*mF3^2*mSQ^6*
           KroneckerDelta[mif1, mif2] + g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] + 540*mF3^6*mSQ^2*yd[mif3, mif2]*ydbar[mif4, mif1]*
           YQ3[mif3]*YQ3bar[mif4] + 810*mF3^4*mSQ^4*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ3[mif3]*YQ3bar[mif4] - 1620*mF3^2*mSQ^6*
           yd[mif3, mif2]*ydbar[mif4, mif1]*YQ3[mif3]*YQ3bar[mif4] + 
          270*mSQ^8*yd[mif3, mif2]*ydbar[mif4, mif1]*YQ3[mif3]*YQ3bar[mif4] - 
          1620*mF3^4*mSQ^4*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ3[mif3]*YQ3bar[mif4] + 1620*mF3^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*ydbar[mif4, mif1]*YQ3[mif3]*
           YQ3bar[mif4]))/(17280*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOHud[mif1_, mif2_] -> 
       (onelooporder*(2*mF3^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif4]*
           yubar[mif4, mif1] + 3*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif4]*yubar[mif4, mif1] - 6*mF3^2*mSQ^4*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif4]*yubar[mif4, mif1] + mSQ^6*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif4]*yubar[mif4, mif1] - 6*mF3^4*mSQ^2*
           Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif4]*
           yubar[mif4, mif1] + 6*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif4]*yubar[mif4, mif1]))/
        (32*(mF3^2 - mSQ^2)^4*Pi^2), alphaOHl1[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mSQ^2*Pi^2), 
      alphaOHl3[mif1_, mif2_] -> -(g2^4*(3*mF3^2 + 32*mSQ^2)*onelooporder*
          KroneckerDelta[mif1, mif2])/(3840*mF3^2*mSQ^2*Pi^2), 
      alphaOHe[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mSQ^2*Pi^2), alphaOuH[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*yu[mif1, mif2] - 20*g2^4*mF3^8*mSQ^2*
           yu[mif1, mif2] + 110*g2^4*mF3^6*mSQ^4*yu[mif1, mif2] - 
          180*g2^4*mF3^4*mSQ^6*yu[mif1, mif2] + 125*g2^4*mF3^2*mSQ^8*
           yu[mif1, mif2] - 32*g2^4*mSQ^10*yu[mif1, mif2] + 
          540*lam3*mF3^8*mSQ^2*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          1260*lam3*mF3^6*mSQ^4*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] + 
          900*lam3*mF3^4*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          180*lam3*mF3^2*mSQ^8*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          360*lam3*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] + 360*lam3*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 360*lam3*mF3^8*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          360*lam3*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] + 60*mF3^8*mSQ^2*YQ3[mif4]*YQ3bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          90*mF3^6*mSQ^4*YQ3[mif4]*YQ3bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif5, mif3] - 180*mF3^4*mSQ^6*YQ3[mif4]*YQ3bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          30*mF3^2*mSQ^8*YQ3[mif4]*YQ3bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif5, mif3] - 180*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          180*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          60*mF3^8*mSQ^2*YQ3[mif3]*YQ3bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif5, mif4] + 90*mF3^6*mSQ^4*YQ3[mif3]*YQ3bar[mif5]*
           yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4] - 
          180*mF3^4*mSQ^6*YQ3[mif3]*YQ3bar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif5, mif4] + 30*mF3^2*mSQ^8*YQ3[mif3]*
           YQ3bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4] - 
          180*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif5]*
           yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4] + 
          180*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif5]*
           yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4]))/
        (3840*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), alphaOdH[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*yd[mif1, mif2] - 20*g2^4*mF3^8*mSQ^2*
           yd[mif1, mif2] + 110*g2^4*mF3^6*mSQ^4*yd[mif1, mif2] - 
          180*g2^4*mF3^4*mSQ^6*yd[mif1, mif2] + 125*g2^4*mF3^2*mSQ^8*
           yd[mif1, mif2] - 32*g2^4*mSQ^10*yd[mif1, mif2] + 
          540*lam3*mF3^8*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          1260*lam3*mF3^6*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          900*lam3*mF3^4*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          180*lam3*mF3^2*mSQ^8*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          360*lam3*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 360*lam3*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 360*lam3*mF3^8*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          360*lam3*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 60*mF3^8*mSQ^2*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ3[mif3]*YQ3bar[mif5] + 90*mF3^6*mSQ^4*
           yd[mif1, mif4]*yd[mif3, mif2]*ydbar[mif5, mif4]*YQ3[mif3]*
           YQ3bar[mif5] - 180*mF3^4*mSQ^6*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ3[mif3]*YQ3bar[mif5] + 30*mF3^2*mSQ^8*
           yd[mif1, mif4]*yd[mif3, mif2]*ydbar[mif5, mif4]*YQ3[mif3]*
           YQ3bar[mif5] - 180*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*yd[mif1, mif4]*
           yd[mif3, mif2]*ydbar[mif5, mif4]*YQ3[mif3]*YQ3bar[mif5] + 
          180*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ3[mif3]*YQ3bar[mif5] + 60*mF3^8*mSQ^2*
           yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*YQ3[mif4]*
           YQ3bar[mif5] + 90*mF3^6*mSQ^4*yd[mif1, mif3]*yd[mif4, mif2]*
           ydbar[mif5, mif3]*YQ3[mif4]*YQ3bar[mif5] - 180*mF3^4*mSQ^6*
           yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*YQ3[mif4]*
           YQ3bar[mif5] + 30*mF3^2*mSQ^8*yd[mif1, mif3]*yd[mif4, mif2]*
           ydbar[mif5, mif3]*YQ3[mif4]*YQ3bar[mif5] - 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*
           YQ3[mif4]*YQ3bar[mif5] + 180*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*YQ3[mif4]*
           YQ3bar[mif5]))/(3840*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOeH[mif1_, mif2_] -> -(g2^4*(3*mF3^2 + 32*mSQ^2)*onelooporder*
          yl[mif1, mif2])/(3840*mF3^2*mSQ^2*Pi^2), 
      alphaOuGbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF3^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          3*g3*mF3^4*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g3*mF3^2*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          g3*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g3*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] - 6*g3*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif3]*yubar[mif3, mif2]))/(128*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOuWbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF3^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          4*g2*iCPV^2*mF3^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          3*g2*mF3^4*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          4*g2*iCPV^2*mF3^4*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g2*mF3^2*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          4*g2*iCPV^2*mF3^2*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          g2*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          4*g2*iCPV^2*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] + 8*g2*iCPV^2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 8*g2*iCPV^2*mF3^2*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          6*g2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] - 8*g2*iCPV^2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 8*g2*iCPV^2*mF3^2*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2]))/
        (256*(mF3^2 - mSQ^2)^4*Pi^2), alphaOuBbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF3^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          3*g1*mF3^4*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g1*mF3^2*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          g1*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g1*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] - 6*g1*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif3]*yubar[mif3, mif2]))/(768*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOdGbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF3^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          3*g3*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g3*mF3^2*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          g3*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g3*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] - 6*g3*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3]))/(128*(mF3^2 - mSQ^2)^4*
         Pi^2), alphaOdWbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF3^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          4*g2*iCPV^2*mF3^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          3*g2*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          4*g2*iCPV^2*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g2*mF3^2*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          4*g2*iCPV^2*mF3^2*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          g2*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          4*g2*iCPV^2*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] + 8*g2*iCPV^2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 8*g2*iCPV^2*mF3^2*mSQ^4*
           Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          6*g2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] - 8*g2*iCPV^2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 8*g2*iCPV^2*mF3^2*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3]))/
        (256*(mF3^2 - mSQ^2)^4*Pi^2), alphaOdBbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF3^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          3*g1*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g1*mF3^2*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          g1*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g1*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] - 6*g1*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3]))/(768*(mF3^2 - mSQ^2)^4*
         Pi^2), alphaOeWbar[mif1_, mif2_] -> 0, alphaOeBbar[mif1_, mif2_] -> 
       0, alphaOHq1bar[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] - 165*g1^2*mF3^6*mSQ^2*
           YQ3[mif1]*YQ3bar[mif2] + 270*g1^2*mF3^4*mSQ^4*YQ3[mif1]*
           YQ3bar[mif2] - 135*g1^2*mF3^2*mSQ^6*YQ3[mif1]*YQ3bar[mif2] + 
          30*g1^2*mSQ^8*YQ3[mif1]*YQ3bar[mif2] + 90*g1^2*mF3^6*mSQ^2*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 90*g1^2*mF3^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2]))/
        (34560*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), alphaOHq3bar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*KroneckerDelta[mif1, mif2] - 
          20*g2^4*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2] + 
          110*g2^4*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2] - 
          180*g2^4*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2] + 
          125*g2^4*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2] - 
          32*g2^4*mSQ^10*KroneckerDelta[mif1, mif2] - 125*g2^2*mF3^8*mSQ^2*
           YQ3[mif1]*YQ3bar[mif2] + 60*g2^2*iCPV^2*mF3^8*mSQ^2*YQ3[mif1]*
           YQ3bar[mif2] + 330*g2^2*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif2] - 
          60*g2^2*iCPV^2*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif2] - 
          255*g2^2*mF3^4*mSQ^6*YQ3[mif1]*YQ3bar[mif2] - 60*g2^2*iCPV^2*mF3^4*
           mSQ^6*YQ3[mif1]*YQ3bar[mif2] + 50*g2^2*mF3^2*mSQ^8*YQ3[mif1]*
           YQ3bar[mif2] + 60*g2^2*iCPV^2*mF3^2*mSQ^8*YQ3[mif1]*YQ3bar[mif2] + 
          10*g2^2*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] + 
          120*g2^2*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 
          120*g2^2*iCPV^2*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2] - 240*g2^2*mF3^4*mSQ^6*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2] + 120*g2^2*iCPV^2*mF3^4*mSQ^6*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2] + 80*g2^2*mF3^2*mSQ^8*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2] - 10*g2^2*mF3^8*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2] - 120*g2^2*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2] + 120*g2^2*iCPV^2*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] + 240*g2^2*mF3^4*mSQ^6*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 120*g2^2*iCPV^2*mF3^4*
           mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 
          80*g2^2*mF3^2*mSQ^8*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2]))/
        (3840*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOHubar[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] - 270*mF3^6*mSQ^2*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif1]*yubar[mif4, mif2] - 
          405*mF3^4*mSQ^4*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif4, mif2] + 810*mF3^2*mSQ^6*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif1]*yubar[mif4, mif2] - 135*mSQ^8*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif1]*yubar[mif4, mif2] + 
          810*mF3^4*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif1]*yubar[mif4, mif2] - 810*mF3^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif4, mif2]))/(8640*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] + 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] + 540*mF3^6*mSQ^2*
           yd[mif3, mif1]*ydbar[mif4, mif2]*YQ3[mif3]*YQ3bar[mif4] + 
          810*mF3^4*mSQ^4*yd[mif3, mif1]*ydbar[mif4, mif2]*YQ3[mif3]*
           YQ3bar[mif4] - 1620*mF3^2*mSQ^6*yd[mif3, mif1]*ydbar[mif4, mif2]*
           YQ3[mif3]*YQ3bar[mif4] + 270*mSQ^8*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ3[mif3]*YQ3bar[mif4] - 1620*mF3^4*mSQ^4*
           Log[mF3^2/\[Mu]^2]*yd[mif3, mif1]*ydbar[mif4, mif2]*YQ3[mif3]*
           YQ3bar[mif4] + 1620*mF3^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ3[mif3]*YQ3bar[mif4]))/
        (17280*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), alphaOHudbar[mif1_, mif2_] -> 
       (onelooporder*(2*mF3^6*ydbar[mif3, mif2]*YQ3[mif4]*YQ3bar[mif3]*
           yu[mif4, mif1] + 3*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif4]*
           YQ3bar[mif3]*yu[mif4, mif1] - 6*mF3^2*mSQ^4*ydbar[mif3, mif2]*
           YQ3[mif4]*YQ3bar[mif3]*yu[mif4, mif1] + mSQ^6*ydbar[mif3, mif2]*
           YQ3[mif4]*YQ3bar[mif3]*yu[mif4, mif1] - 6*mF3^4*mSQ^2*
           Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif4]*YQ3bar[mif3]*
           yu[mif4, mif1] + 6*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif4]*YQ3bar[mif3]*yu[mif4, mif1]))/
        (32*(mF3^2 - mSQ^2)^4*Pi^2), alphaOHl1bar[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mSQ^2*Pi^2), 
      alphaOHl3bar[mif1_, mif2_] -> -(g2^4*(3*mF3^2 + 32*mSQ^2)*onelooporder*
          KroneckerDelta[mif1, mif2])/(3840*mF3^2*mSQ^2*Pi^2), 
      alphaOHebar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mSQ^2*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*yubar[mif1, mif2] - 20*g2^4*mF3^8*mSQ^2*
           yubar[mif1, mif2] + 110*g2^4*mF3^6*mSQ^4*yubar[mif1, mif2] - 
          180*g2^4*mF3^4*mSQ^6*yubar[mif1, mif2] + 125*g2^4*mF3^2*mSQ^8*
           yubar[mif1, mif2] - 32*g2^4*mSQ^10*yubar[mif1, mif2] + 
          540*lam3*mF3^8*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          1260*lam3*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          900*lam3*mF3^4*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          180*lam3*mF3^2*mSQ^8*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          360*lam3*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] + 360*lam3*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 360*lam3*mF3^8*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          360*lam3*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] + 60*mF3^8*mSQ^2*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          90*mF3^6*mSQ^4*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] - 180*mF3^4*mSQ^6*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          30*mF3^2*mSQ^8*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] - 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] + 180*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] - 60*mF3^8*mSQ^2*YQ3[mif1]*
           YQ3bar[mif4]*yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] - 
          90*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] + 180*mF3^4*mSQ^6*YQ3[mif1]*
           YQ3bar[mif4]*yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] - 
          30*mF3^2*mSQ^8*YQ3[mif1]*YQ3bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] + 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] - 180*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] + 60*mF3^8*mSQ^2*YQ3[mif3]*
           YQ3bar[mif5]*yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] + 
          90*mF3^6*mSQ^4*YQ3[mif3]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] - 180*mF3^4*mSQ^6*YQ3[mif3]*
           YQ3bar[mif5]*yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] + 
          30*mF3^2*mSQ^8*YQ3[mif3]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] - 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] + 180*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] + 60*mF3^8*mSQ^2*YQ3[mif1]*
           YQ3bar[mif5]*yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] + 
          90*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] - 180*mF3^4*mSQ^6*YQ3[mif1]*
           YQ3bar[mif5]*yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] + 
          30*mF3^2*mSQ^8*YQ3[mif1]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] - 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] + 180*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4]))/(3840*mF3^2*mSQ^2*
         (mF3^2 - mSQ^2)^4*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*ydbar[mif1, mif2] - 20*g2^4*mF3^8*mSQ^2*
           ydbar[mif1, mif2] + 110*g2^4*mF3^6*mSQ^4*ydbar[mif1, mif2] - 
          180*g2^4*mF3^4*mSQ^6*ydbar[mif1, mif2] + 125*g2^4*mF3^2*mSQ^8*
           ydbar[mif1, mif2] - 32*g2^4*mSQ^10*ydbar[mif1, mif2] + 
          540*lam3*mF3^8*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          1260*lam3*mF3^6*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          900*lam3*mF3^4*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          180*lam3*mF3^2*mSQ^8*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          360*lam3*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] + 360*lam3*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 360*lam3*mF3^8*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          360*lam3*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] + 120*mF3^8*mSQ^2*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ3[mif3]*YQ3bar[mif5] + 180*mF3^6*mSQ^4*
           yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ3[mif3]*
           YQ3bar[mif5] - 360*mF3^4*mSQ^6*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ3[mif3]*YQ3bar[mif5] + 60*mF3^2*mSQ^8*
           yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ3[mif3]*
           YQ3bar[mif5] - 360*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*yd[mif3, mif4]*
           ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ3[mif3]*YQ3bar[mif5] + 
          360*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ3[mif3]*YQ3bar[mif5]))/(3840*mF3^2*mSQ^2*
         (mF3^2 - mSQ^2)^4*Pi^2), alphaOeHbar[mif1_, mif2_] -> 
       -(g2^4*(3*mF3^2 + 32*mSQ^2)*onelooporder*ylbar[mif1, mif2])/
        (3840*mF3^2*mSQ^2*Pi^2), alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
             mif3])/(3840*mSQ^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(207360*mSQ^2*Pi^2) + 
         (g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (5760*mSQ^2*Pi^2) - (11*g1^2*mF3^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF3^6*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (768*(mF3^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (768*(mF3^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (384*(mF3^2 - mSQ^2)*Pi^2) + (g1^2*mF3^6*KroneckerDelta[mif3, mif4]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1])/(2304*(mF3^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF3^6*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(2304*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(2304*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(384*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ3[mif4]*YQ3bar[mif1])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif2, mif3]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ3[mif2]*YQ3bar[mif3])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif1, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g1^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (13824*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (768*(mF3^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (768*(mF3^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (384*(mF3^2 - mSQ^2)*Pi^2) + (g1^2*mF3^6*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3])/(2304*(mF3^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF3^6*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(2304*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(2304*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(384*(mF3^2 - mSQ^2)*Pi^2) - 
         (9*mF3^4*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (9*mSQ^4*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*mF3^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*mSQ^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2)), 
      alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mSQ^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(240*mF3^2*Pi^2) - 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (2560*mSQ^2*Pi^2) + (11*g2^2*mF3^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mF3^6*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g2^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g2^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) - (3*g2^2*mF3^4*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(128*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mF3^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mF3^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mF3^4*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*g2^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g2^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*mF3^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mF3^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (5*g2^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (5*g2^2*invepsilonbar*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSQ^2*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (g2^2*mF3^6*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g2^2*mF3^4*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^4*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(96*(mF3^2 - mSQ^2)*Pi^2) + 
         (g2^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (5*g2^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ3[mif4]*YQ3bar[mif1])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif2, mif3]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ3[mif2]*YQ3bar[mif3])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif1, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (11*g2^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) + (g2^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) - (11*g2^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g2^2*mF3^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2^2*iCPV^2*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*invepsilonbar*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (g2^2*iCPV^2*invepsilonbar*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3])/(128*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mF3^2*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (5*g2^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (5*g2^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g2^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)*Pi^2) - (g2^2*mF3^6*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*
           Pi^2) + (g2^2*mF3^4*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^4*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(96*(mF3^2 - mSQ^2)*Pi^2) + 
         (g2^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (5*g2^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)*Pi^2) - 
         (3*mF3^4*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*mSQ^4*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (mF3^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (mSQ^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2)), 
      alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 4*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(12960*mSQ^2*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
       -(g3^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(480*mSQ^2*Pi^2), alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] + 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] - 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(25920*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g3^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 8*g3^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g3^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 8*g3^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] + 
          90*g3^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] - 45*g3^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 
          30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(960*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] - 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(51840*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g3^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 8*g3^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g3^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 8*g3^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] + 
          90*g3^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] - 45*g3^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 
          30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(960*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-18*g2^4*mF3^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 192*g2^4*mSQ^2*KroneckerDelta[mif1, 
            mif4]*KroneckerDelta[mif2, mif3] - g1^4*mF3^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          9*g2^4*mF3^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 96*g2^4*mSQ^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(23040*mF3^2*mSQ^2*Pi^2), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3] - 30*g1^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3]))/(34560*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g2^4*mF3^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 20*g2^4*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          110*g2^4*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 180*g2^4*mF3^4*mSQ^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          125*g2^4*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 32*g2^4*mSQ^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 125*g2^2*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3] + 
          60*g2^2*iCPV^2*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3] + 330*g2^2*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3] - 60*g2^2*iCPV^2*mF3^6*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3] - 
          255*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3] - 60*g2^2*iCPV^2*mF3^4*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3] + 50*g2^2*mF3^2*mSQ^8*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3] + 
          60*g2^2*iCPV^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3] + 10*g2^2*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] + 120*g2^2*mF3^6*mSQ^4*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] - 120*g2^2*iCPV^2*mF3^6*mSQ^4*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] - 
          240*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3] + 120*g2^2*iCPV^2*mF3^4*mSQ^6*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] + 80*g2^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] - 10*g2^2*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] - 120*g2^2*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] + 120*g2^2*iCPV^2*mF3^6*
           mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] + 240*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] - 120*g2^2*iCPV^2*mF3^4*
           mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] - 80*g2^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3]))/
        (3840*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mSQ^2*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mSQ^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] - 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(17280*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(8640*mSQ^2*Pi^2), alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(17280*mSQ^2*Pi^2), alphaOledq[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
             mif3])/(3840*mSQ^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(207360*mSQ^2*Pi^2) + 
         (g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (5760*mSQ^2*Pi^2) - (11*g1^2*mF3^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF3^6*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (768*(mF3^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (768*(mF3^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (384*(mF3^2 - mSQ^2)*Pi^2) + (g1^2*mF3^6*KroneckerDelta[mif3, mif4]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2])/(2304*(mF3^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF3^6*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(2304*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(2304*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(384*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ3[mif3]*YQ3bar[mif2])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif1, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ3[mif1]*YQ3bar[mif4])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif2, mif3]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g1^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (13824*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (768*(mF3^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (768*(mF3^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (384*(mF3^2 - mSQ^2)*Pi^2) + (g1^2*mF3^6*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4])/(2304*(mF3^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF3^6*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(2304*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(2304*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(384*(mF3^2 - mSQ^2)*Pi^2) - 
         (9*mF3^4*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (9*mSQ^4*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*mF3^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*mSQ^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2)), 
      alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
             mif3])/(3840*mSQ^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(240*mF3^2*Pi^2) - 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (2560*mSQ^2*Pi^2) + (11*g2^2*mF3^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mF3^6*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g2^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g2^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) - (3*g2^2*mF3^4*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(128*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mF3^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mF3^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mF3^4*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*g2^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g2^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*mF3^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mF3^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (5*g2^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (5*g2^2*invepsilonbar*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSQ^2*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (g2^2*mF3^6*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g2^2*mF3^4*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^4*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(96*(mF3^2 - mSQ^2)*Pi^2) + 
         (g2^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (5*g2^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ3[mif3]*YQ3bar[mif2])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif1, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ3[mif1]*YQ3bar[mif4])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif2, mif3]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (11*g2^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) + (g2^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) - (11*g2^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g2^2*mF3^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2^2*iCPV^2*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*invepsilonbar*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (g2^2*iCPV^2*invepsilonbar*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4])/(128*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mF3^2*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (5*g2^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (5*g2^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g2^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)*Pi^2) - (g2^2*mF3^6*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*
           Pi^2) + (g2^2*mF3^4*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^4*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(96*(mF3^2 - mSQ^2)*Pi^2) + 
         (g2^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (5*g2^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)*Pi^2) - 
         (3*mF3^4*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*mSQ^4*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (mF3^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (mSQ^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2)), 
      alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 4*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(12960*mSQ^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g3^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(480*mSQ^2*Pi^2), 
      alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] + 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] - 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(25920*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqu8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g3^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 8*g3^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g3^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 8*g3^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] + 
          90*g3^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] - 45*g3^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 
          30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(960*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] - 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(51840*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g3^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 8*g3^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g3^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 8*g3^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] + 
          90*g3^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] - 45*g3^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 
          30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(960*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-18*g2^4*mF3^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 192*g2^4*mSQ^2*KroneckerDelta[mif1, 
            mif4]*KroneckerDelta[mif2, mif3] - g1^4*mF3^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          9*g2^4*mF3^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 96*g2^4*mSQ^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(23040*mF3^2*mSQ^2*Pi^2), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOlebar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(5760*mSQ^2*Pi^2), 
      alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4] - 30*g1^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4]))/(34560*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g2^4*mF3^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 20*g2^4*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          110*g2^4*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 180*g2^4*mF3^4*mSQ^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          125*g2^4*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 32*g2^4*mSQ^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 125*g2^2*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4] + 
          60*g2^2*iCPV^2*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4] + 330*g2^2*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4] - 60*g2^2*iCPV^2*mF3^6*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4] - 
          255*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4] - 60*g2^2*iCPV^2*mF3^4*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4] + 50*g2^2*mF3^2*mSQ^8*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4] + 
          60*g2^2*iCPV^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4] + 10*g2^2*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] + 120*g2^2*mF3^6*mSQ^4*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] - 120*g2^2*iCPV^2*mF3^6*mSQ^4*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] - 
          240*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4] + 120*g2^2*iCPV^2*mF3^4*mSQ^6*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] + 80*g2^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] - 10*g2^2*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] - 120*g2^2*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] + 120*g2^2*iCPV^2*mF3^6*
           mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] + 240*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] - 120*g2^2*iCPV^2*mF3^4*
           mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] - 80*g2^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]))/
        (3840*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mSQ^2*Pi^2), alphaOedbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(8640*mSQ^2*Pi^2), 
      alphaOqebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] - 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(17280*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(8640*mSQ^2*Pi^2), alphaOldbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mSQ^2*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 0, alphaWeinbergbar[mif1_, mif2_] -> 0}, 
     {g1 -> g1*(1 + (onelooporder*((g1^2*invepsilonbar)/(288*Pi^2) - 
            (g1^2*Log[mSQ^2/\[Mu]^2])/(288*Pi^2)))/2), 
      g2 -> g2*(1 + (onelooporder*((19*g2^2*invepsilonbar)/(96*Pi^2) - 
            (g2^2*Log[mF3^2/\[Mu]^2])/(6*Pi^2) - (g2^2*Log[mSQ^2/\[Mu]^2])/
             (32*Pi^2)))/2), 
      g3 -> g3*(1 + (onelooporder*((g3^2*invepsilonbar)/(48*Pi^2) - 
            (g3^2*Log[mSQ^2/\[Mu]^2])/(48*Pi^2)))/2)}}


==> anc/example_models/Coloured/CM3/F130S3216_MM/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (g1^2*invepsilonbar)/(288*Pi^2) - 
          (g1^2*Log[mSQ^2/\[Mu]^2])/(288*Pi^2), alphaKG -> 
         (g3^2*invepsilonbar)/(48*Pi^2) - (g3^2*Log[mSQ^2/\[Mu]^2])/
           (48*Pi^2), alphaKH -> 0, alphaO3G -> g3^3/(2880*mSQ^2*Pi^2), 
        alphaO3Gt -> 0, alphaO3W -> -g2^3/(180*mF3^2*Pi^2) + 
          g2^3/(1920*mSQ^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(16*mSQ^2*Pi^2), alphaOHB -> 
         (g1^2*lam3)/(1152*mSQ^2*Pi^2), alphaOHBox -> 
         -lam3^2/(32*mSQ^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> (g3^2*lam3)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(128*mSQ^2*Pi^2), alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (-3*invepsilonbar*lam3^2)/(16*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/
           (16*Pi^2), alphaOmuH2 -> (-3*lam3*mSQ^2)/(8*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2)/(8*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2])/(8*Pi^2), 
        alphaR2B -> g1^2/(2880*mSQ^2*Pi^2), alphaR2G -> 
         g3^2/(480*mSQ^2*Pi^2), alphaRBDH -> 0, alphaRDH -> 0, 
        alphaRHDp -> 0, alphaRHDpp -> 0, alphaRWDH -> 0, 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 
         (-5*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (5*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*
            Pi^2) + (5*mF3^2*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (5*invepsilonbar*mF3^2*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (5*invepsilonbar*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (5*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (5*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (5*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (5*mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 
         (-5*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (5*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*
            Pi^2) + (5*mF3^2*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (5*invepsilonbar*mF3^2*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (5*invepsilonbar*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (5*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (5*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (5*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (5*mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 
         (mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (4*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (4*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^2*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (invepsilonbar*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (4*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 
         (mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (4*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (4*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^2*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (invepsilonbar*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (4*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (9*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (27*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (9*invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (9*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (27*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (9*invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> (-3*g2*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*invepsilonbar*mF3^4*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g2*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (g2*mF3^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mF3^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mF3^4*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2), alphaEWqpbar[fl99_, fl97_] -> 
         (-3*g2*mF3^4*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*invepsilonbar*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (g2*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g2*mF3^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mF3^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 0, 
        alphaOlambdaebar[fl97_, fl99_] -> 0, alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> (-11*g1*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (1152*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (11*g1*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) + (g1*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g1*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2) + 
          (g1*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*
            Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-11*g1*mF3^6*YQ3[fl99]*YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) - (g1*invepsilonbar*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1*mSQ^6*YQ3[fl99]*
            YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g1*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2) + 
          (g1*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*
            Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 
         (-11*g3*mF3^6*YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*g3*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g3*invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*
            Pi^2) + (g3*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*
            Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (-11*g3*mF3^6*YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*g3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g3*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*
            Pi^2) + (g3*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*
            Pi^2), alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 
         (9*lam3*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (9*lam3*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*lam3*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*lam3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*lam3*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRHq1pbar[fl99_, fl97_] -> (9*lam3*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*lam3*mF3^4*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*lam3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*lam3*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*lam3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*lam3*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (77*g2*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (1152*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2*invepsilonbar*mF3^6*
            YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (77*g2*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) - (7*g2*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (21*g2*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (7*g2*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mF3^2*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*invepsilonbar*mF3^2*YQ3[fl97]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (17*g2*invepsilonbar*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2) - 
          (7*g2*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(12*(mF3^2 - mSQ^2)*
            Pi^2) + (7*g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRWqbar[fl99_, fl97_] -> (77*g2*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (1152*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2*invepsilonbar*mF3^6*
            YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (77*g2*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) - (7*g2*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (21*g2*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (7*g2*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mF3^2*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*invepsilonbar*mF3^2*YQ3[fl99]*
            YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (17*g2*invepsilonbar*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2) - 
          (7*g2*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(12*(mF3^2 - mSQ^2)*
            Pi^2) + (7*g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0, alphaKW -> (g2^2*(67*invepsilonbar - 64*Log[mF3^2/\[Mu]^2] - 
            3*Log[mSQ^2/\[Mu]^2]))/(96*Pi^2), alphaR2W -> 
         (g2^2*(3*mF3^2 + 64*mSQ^2))/(960*mF3^2*mSQ^2*Pi^2), 
        alphaKq[fl99_, fl97_] -> 
         (-7*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*YQ3[fl97]*
           YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaKqbar[fl99_, fl97_] -> 
         (-7*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*YQ3[fl99]*
           YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> -((2*mF3^6 + 3*mF3^4*mSQ^2 - 
             6*mF3^2*mSQ^4 + mSQ^6 - 6*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2] + 
             6*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2])*YQ3[fl97]*YQ3bar[fl99])/
          (32*(mF3^2 - mSQ^2)^4*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         -((2*mF3^6 + 3*mF3^4*mSQ^2 - 6*mF3^2*mSQ^4 + mSQ^6 - 
             6*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2] + 6*mF3^4*mSQ^2*
              Log[mSQ^2/\[Mu]^2])*YQ3[fl99]*YQ3bar[fl97])/
          (32*(mF3^2 - mSQ^2)^4*Pi^2)}, 
       {alphaKW -> (67*g2^2*invepsilonbar)/(96*Pi^2) - 
          (2*g2^2*Log[mF3^2/\[Mu]^2])/(3*Pi^2) - (g2^2*Log[mSQ^2/\[Mu]^2])/
           (32*Pi^2), alphaKW -> (35*g2^2*invepsilonbar)/(96*Pi^2) - 
          (g2^2*Log[mF3^2/\[Mu]^2])/(3*Pi^2) - (g2^2*Log[mSQ^2/\[Mu]^2])/
           (32*Pi^2), alphaR2W -> g2^2/(15*mF3^2*Pi^2) + 
          g2^2/(320*mSQ^2*Pi^2), alphaR2W -> (2*g2^2)/(15*mF3^2*Pi^2) + 
          g2^2/(320*mSQ^2*Pi^2), alphaKq[fl99_, fl97_] -> 
         (-21*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (7*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mF3^2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (2*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(2*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (11*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2) + 
          (7*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(2*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2), alphaKq[fl99_, fl97_] -> 
         (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*
            Pi^2) - (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)*Pi^2), alphaKqbar[fl99_, fl97_] -> 
         (-21*mF3^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (7*invepsilonbar*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mF3^2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (2*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(2*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (11*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2) + 
          (7*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(2*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2), 
        alphaKqbar[fl99_, fl97_] -> (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (3*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2), alphaRqD[fl99_, fl97_] -> 
         (-11*mF3^6*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*invepsilonbar*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) + (11*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (3*invepsilonbar*mSQ^6*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> (77*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (96*(mF3^2 - mSQ^2)^4*Pi^2) + (7*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (77*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(96*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (7*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) - (21*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (7*invepsilonbar*mF3^4*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (21*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (7*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) - (7*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) - (7*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (7*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (7*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (7*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (7*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) + (7*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqDbar[fl99_, fl97_] -> (-11*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (3*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (11*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) + (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqDbar[fl99_, fl97_] -> (77*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (96*(mF3^2 - mSQ^2)^4*Pi^2) + (7*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (77*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(96*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (7*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) - (21*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (7*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (21*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (7*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) - (7*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) - (7*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (7*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (7*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (7*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (7*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) + (7*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2)}}}, 
     {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, 
        alphaO3G -> g3^3/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
        alphaO3W -> -g2^3/(180*mF3^2*Pi^2) + g2^3/(1920*mSQ^2*Pi^2), 
        alphaO3Wt -> 0, alphaOH -> -lam3^3/(16*mSQ^2*Pi^2), 
        alphaOHB -> (g1^2*lam3)/(1152*mSQ^2*Pi^2), alphaOHBox -> 
         -lam3^2/(32*mSQ^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> (g3^2*lam3)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(128*mSQ^2*Pi^2), alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (-3*invepsilonbar*lam3^2)/(16*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/
           (16*Pi^2), alphaOmuH2 -> (-3*lam3*mSQ^2)/(8*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2)/(8*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2])/(8*Pi^2), 
        alphaR2B -> g1^2/(2880*mSQ^2*Pi^2), alphaR2G -> 
         g3^2/(480*mSQ^2*Pi^2), alphaRBDH -> 0, alphaRDH -> 0, 
        alphaRHDp -> 0, alphaRHDpp -> 0, alphaRWDH -> 0, 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 
         (-5*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (5*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*
            Pi^2) + (5*mF3^2*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (5*invepsilonbar*mF3^2*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (5*invepsilonbar*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (5*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (5*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (5*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (5*mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 
         (-5*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (5*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*
            Pi^2) + (5*mF3^2*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (5*invepsilonbar*mF3^2*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (5*invepsilonbar*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (5*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (5*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (5*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (5*mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 
         (mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (4*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (4*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^2*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (invepsilonbar*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (4*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(4*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 
         (mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (4*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (4*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^2*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (invepsilonbar*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (4*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(4*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (9*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (27*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (9*invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-27*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) - (9*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (27*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (9*invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (9*invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*
            Pi^2) + (9*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> (-3*g2*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*invepsilonbar*mF3^4*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g2*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (g2*mF3^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mF3^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mF3^4*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2), alphaEWqpbar[fl99_, fl97_] -> 
         (-3*g2*mF3^4*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*invepsilonbar*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (g2*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g2*mF3^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mF3^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (g2*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 
         (7*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*yd[MIF1, fl99]*
           YQ3[MIF1]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOlambdadbar[fl97_, fl99_] -> 
         (7*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*ydbar[MIF1, fl99]*
           YQ3[fl97]*YQ3bar[MIF1])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOlambdae[fl97_, fl99_] -> 0, alphaOlambdaebar[fl97_, fl99_] -> 
         0, alphaOlambdau[fl97_, fl99_] -> 
         (7*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*YQ3[MIF1]*
           YQ3bar[fl97]*yu[MIF1, fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOlambdaubar[fl97_, fl99_] -> 
         (7*((mF3^2 - mSQ^2)*((3 + 2*invepsilonbar)*mF3^2 - 
              (1 + 2*invepsilonbar)*mSQ^2) - 2*mF3^4*Log[mF3^2/\[Mu]^2] + 
            (4*mF3^2*mSQ^2 - 2*mSQ^4)*Log[mSQ^2/\[Mu]^2])*YQ3[fl97]*
           YQ3bar[MIF1]*yubar[MIF1, fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-9*mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (3*invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (9*mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF3^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl95]*
            YQ3[fl97]*YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*
            YQ3bar[fl93]*YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl95]*YQ3[fl97]*YQ3bar[fl93]*
            YQ3bar[fl99])/(384*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 
         -(mF3^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mSQ^4*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (256*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*
            Pi^2) + (mF3^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mSQ^2*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/
           (384*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[fl93]*
            YQ3[fl99]*YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*
            Pi^2) + (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*
            YQ3bar[fl95]*YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl93]*YQ3[fl99]*YQ3bar[fl95]*
            YQ3bar[fl97])/(384*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> (-11*g1*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (1152*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (11*g1*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) + (g1*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g1*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2) + 
          (g1*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*
            Pi^2), alphaRBqbar[fl99_, fl97_] -> 
         (-11*g1*mF3^6*YQ3[fl99]*YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) - (g1*invepsilonbar*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1*mSQ^6*YQ3[fl99]*
            YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (3*g1*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1*invepsilonbar*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (g1*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g1*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (g1*invepsilonbar*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2) + 
          (g1*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (g1*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g1*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g1*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g1*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*
            Pi^2), alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 
         (-11*g3*mF3^6*YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*g3*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g3*invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*
            Pi^2) + (g3*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*
            Pi^2), alphaRGqbar[fl99_, fl97_] -> 
         (-11*g3*mF3^6*YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (g3*invepsilonbar*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g3*invepsilonbar*mSQ^6*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*g3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*g3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*g3*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g3*invepsilonbar*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*
            Pi^2) + (g3*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (g3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*g3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g3*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g3*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*
            Pi^2), alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 
         (9*lam3*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (9*lam3*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*lam3*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*lam3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*lam3*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRHq1pbar[fl99_, fl97_] -> (9*lam3*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*lam3*mF3^4*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (9*lam3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (3*lam3*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*lam3*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*lam3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*lam3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*lam3*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> (77*g2*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (1152*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2*invepsilonbar*mF3^6*
            YQ3[fl97]*YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (77*g2*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) - (7*g2*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (21*g2*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (7*g2*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mF3^2*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*invepsilonbar*mF3^2*YQ3[fl97]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (17*g2*invepsilonbar*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2) - 
          (7*g2*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/(12*(mF3^2 - mSQ^2)*
            Pi^2) + (7*g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(192*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRWqbar[fl99_, fl97_] -> (77*g2*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (1152*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2*invepsilonbar*mF3^6*
            YQ3[fl99]*YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (77*g2*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(1152*(mF3^2 - mSQ^2)^4*
            Pi^2) - (7*g2*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) - (21*g2*mSQ^4*YQ3[fl99]*
            YQ3bar[fl97])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (7*g2*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2*mF3^2*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*invepsilonbar*mF3^2*YQ3[fl99]*
            YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (17*g2*invepsilonbar*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2) - 
          (7*g2*mF3^6*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (g2*mF3^2*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (g2*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/(12*(mF3^2 - mSQ^2)*
            Pi^2) + (7*g2*mSQ^6*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (192*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (g2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (g2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(192*(mF3^2 - mSQ^2)*Pi^2), 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0, alphaKW -> 0, alphaR2W -> (g2^2*(3*mF3^2 + 64*mSQ^2))/
          (960*mF3^2*mSQ^2*Pi^2), alphaKq[fl99_, fl97_] -> 0, 
        alphaKqbar[fl99_, fl97_] -> 0, alphaRqD[fl99_, fl97_] -> 
         -((2*mF3^6 + 3*mF3^4*mSQ^2 - 6*mF3^2*mSQ^4 + mSQ^6 - 
             6*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2] + 6*mF3^4*mSQ^2*
              Log[mSQ^2/\[Mu]^2])*YQ3[fl97]*YQ3bar[fl99])/
          (32*(mF3^2 - mSQ^2)^4*Pi^2), alphaRqDbar[fl99_, fl97_] -> 
         -((2*mF3^6 + 3*mF3^4*mSQ^2 - 6*mF3^2*mSQ^4 + mSQ^6 - 
             6*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2] + 6*mF3^4*mSQ^2*
              Log[mSQ^2/\[Mu]^2])*YQ3[fl99]*YQ3bar[fl97])/
          (32*(mF3^2 - mSQ^2)^4*Pi^2)}, 
       {alphaKW -> (67*g2^2*invepsilonbar)/(96*Pi^2) - 
          (2*g2^2*Log[mF3^2/\[Mu]^2])/(3*Pi^2) - (g2^2*Log[mSQ^2/\[Mu]^2])/
           (32*Pi^2), alphaKW -> (35*g2^2*invepsilonbar)/(96*Pi^2) - 
          (g2^2*Log[mF3^2/\[Mu]^2])/(3*Pi^2) - (g2^2*Log[mSQ^2/\[Mu]^2])/
           (32*Pi^2), alphaR2W -> g2^2/(15*mF3^2*Pi^2) + 
          g2^2/(320*mSQ^2*Pi^2), alphaR2W -> (2*g2^2)/(15*mF3^2*Pi^2) + 
          g2^2/(320*mSQ^2*Pi^2), alphaKq[fl99_, fl97_] -> 
         (-21*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (7*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mF3^2*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (2*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(2*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (11*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2) + 
          (7*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(2*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2), alphaKq[fl99_, fl97_] -> 
         (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) - (3*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)*
            Pi^2) - (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)*Pi^2), alphaKqbar[fl99_, fl97_] -> 
         (-21*mF3^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (7*invepsilonbar*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mF3^2*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (2*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mF3^2*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(2*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (11*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2) + 
          (7*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(2*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (9*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2), 
        alphaKqbar[fl99_, fl97_] -> (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(64*(mF3^2 - mSQ^2)^2*Pi^2) - 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) - (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2) - (3*invepsilonbar*mSQ^2*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)*Pi^2), alphaRqD[fl99_, fl97_] -> 
         (-11*mF3^6*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*invepsilonbar*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) + (11*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) + (3*invepsilonbar*mSQ^6*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (9*mF3^4*YQ3[fl97]*YQ3bar[fl99])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (9*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[fl97]*
            YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2) + 
          (3*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> (77*mF3^6*YQ3[fl97]*YQ3bar[fl99])/
           (96*(mF3^2 - mSQ^2)^4*Pi^2) + (7*invepsilonbar*mF3^6*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (77*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/(96*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (7*invepsilonbar*mSQ^6*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) - (21*mF3^4*YQ3[fl97]*YQ3bar[fl99])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (7*invepsilonbar*mF3^4*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (21*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (7*invepsilonbar*mSQ^4*YQ3[fl97]*YQ3bar[fl99])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) - (7*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) - (7*invepsilonbar*mSQ^2*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (7*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (7*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (7*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl97]*YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (7*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*YQ3bar[fl99])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) + (7*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl97]*
            YQ3bar[fl99])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqDbar[fl99_, fl97_] -> (-11*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^4*Pi^2) - (3*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (11*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(32*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (3*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) + (9*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (9*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
          (3*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) + (3*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) + (3*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) - (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2), 
        alphaRqDbar[fl99_, fl97_] -> (77*mF3^6*YQ3[fl99]*YQ3bar[fl97])/
           (96*(mF3^2 - mSQ^2)^4*Pi^2) + (7*invepsilonbar*mF3^6*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (77*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/(96*(mF3^2 - mSQ^2)^4*Pi^2) - 
          (7*invepsilonbar*mSQ^6*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^4*Pi^2) - (21*mF3^4*YQ3[fl99]*YQ3bar[fl97])/
           (32*(mF3^2 - mSQ^2)^3*Pi^2) - (7*invepsilonbar*mF3^4*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (21*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
          (7*invepsilonbar*mSQ^4*YQ3[fl99]*YQ3bar[fl97])/(8*(mF3^2 - mSQ^2)^3*
            Pi^2) - (7*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*
            Pi^2) - (7*invepsilonbar*mSQ^2*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^2*Pi^2) - (7*mF3^6*Log[mF3^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (7*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (16*(mF3^2 - mSQ^2)^3*Pi^2) + (7*mSQ^6*Log[mSQ^2/\[Mu]^2]*
            YQ3[fl99]*YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^4*Pi^2) + 
          (7*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*YQ3bar[fl97])/
           (8*(mF3^2 - mSQ^2)^3*Pi^2) + (7*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[fl99]*
            YQ3bar[fl97])/(16*(mF3^2 - mSQ^2)^2*Pi^2)}}}, 
     {alphaKB -> 1, alphaKW -> 1, alphaKG -> 1, alphaKq[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKl[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKu[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKd[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKe[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaOmuH2 -> 
       muH^2 - (3*onelooporder*(lam3*mSQ^2 + invepsilonbar*lam3*mSQ^2 - 
           lam3*mSQ^2*Log[mSQ^2/\[Mu]^2]))/(8*Pi^2), alphaKH -> 1, 
      alphaOlambda -> lam + onelooporder*((-3*invepsilonbar*lam3^2)/
           (16*Pi^2) + (g2^4*muH^2)/(30*mF3^2*Pi^2) + (g2^4*muH^2)/
           (640*mSQ^2*Pi^2) + (3*lam3^2*Log[mSQ^2/\[Mu]^2])/(16*Pi^2)), 
      alphaOlambdad[mif1_, mif2_] -> yd[mif1, mif2] + 
        (7*onelooporder*(3*mF3^4*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] + 
           2*invepsilonbar*mF3^4*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] - 
           4*mF3^2*mSQ^2*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] - 
           4*invepsilonbar*mF3^2*mSQ^2*yd[MIF1, mif2]*YQ3[MIF1]*
            YQ3bar[mif1] + mSQ^4*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] + 
           2*invepsilonbar*mSQ^4*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] - 
           2*mF3^4*Log[mF3^2/\[Mu]^2]*yd[MIF1, mif2]*YQ3[MIF1]*YQ3bar[mif1] + 
           4*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[MIF1, mif2]*YQ3[MIF1]*
            YQ3bar[mif1] - 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[MIF1, mif2]*
            YQ3[MIF1]*YQ3bar[mif1]))/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
      alphaOlambdae[mif1_, mif2_] -> yl[mif1, mif2], 
      alphaOlambdau[mif1_, mif2_] -> yu[mif1, mif2] + 
        (7*onelooporder*(3*mF3^4*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] + 
           2*invepsilonbar*mF3^4*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] - 
           4*mF3^2*mSQ^2*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] - 
           4*invepsilonbar*mF3^2*mSQ^2*YQ3[MIF1]*YQ3bar[mif1]*
            yu[MIF1, mif2] + mSQ^4*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] + 
           2*invepsilonbar*mSQ^4*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] - 
           2*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[MIF1]*YQ3bar[mif1]*yu[MIF1, mif2] + 
           4*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[MIF1]*YQ3bar[mif1]*
            yu[MIF1, mif2] - 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[MIF1]*
            YQ3bar[mif1]*yu[MIF1, mif2]))/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
      alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKlbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKebar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2] + 
        (7*onelooporder*(3*mF3^4*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] + 
           2*invepsilonbar*mF3^4*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] - 
           4*mF3^2*mSQ^2*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] - 
           4*invepsilonbar*mF3^2*mSQ^2*ydbar[MIF1, mif2]*YQ3[mif1]*
            YQ3bar[MIF1] + mSQ^4*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] + 
           2*invepsilonbar*mSQ^4*ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1] - 
           2*mF3^4*Log[mF3^2/\[Mu]^2]*ydbar[MIF1, mif2]*YQ3[mif1]*
            YQ3bar[MIF1] + 4*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[MIF1, mif2]*
            YQ3[mif1]*YQ3bar[MIF1] - 2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
            ydbar[MIF1, mif2]*YQ3[mif1]*YQ3bar[MIF1]))/(128*(mF3^2 - mSQ^2)^2*
          Pi^2), alphaOlambdaebar[mif1_, mif2_] -> ylbar[mif1, mif2], 
      alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2] + 
        (7*onelooporder*(3*mF3^4*YQ3[mif1]*YQ3bar[MIF1]*yubar[MIF1, mif2] + 
           2*invepsilonbar*mF3^4*YQ3[mif1]*YQ3bar[MIF1]*yubar[MIF1, mif2] - 
           4*mF3^2*mSQ^2*YQ3[mif1]*YQ3bar[MIF1]*yubar[MIF1, mif2] - 
           4*invepsilonbar*mF3^2*mSQ^2*YQ3[mif1]*YQ3bar[MIF1]*
            yubar[MIF1, mif2] + mSQ^4*YQ3[mif1]*YQ3bar[MIF1]*
            yubar[MIF1, mif2] + 2*invepsilonbar*mSQ^4*YQ3[mif1]*YQ3bar[MIF1]*
            yubar[MIF1, mif2] - 2*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
            YQ3bar[MIF1]*yubar[MIF1, mif2] + 4*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*
            YQ3[mif1]*YQ3bar[MIF1]*yubar[MIF1, mif2] - 
           2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[MIF1]*
            yubar[MIF1, mif2]))/(128*(mF3^2 - mSQ^2)^2*Pi^2), 
      alphaO3G -> (g3^3*onelooporder)/(2880*mSQ^2*Pi^2), alphaO3Gt -> 0, 
      alphaO3W -> onelooporder*(-g2^3/(180*mF3^2*Pi^2) + 
         g2^3/(1920*mSQ^2*Pi^2)), alphaO3Wt -> 0, 
      alphaOHG -> (g3^2*lam3*onelooporder)/(192*mSQ^2*Pi^2), alphaOHGt -> 0, 
      alphaOHW -> (g2^2*lam3*onelooporder)/(128*mSQ^2*Pi^2), alphaOHWt -> 0, 
      alphaOHB -> (g1^2*lam3*onelooporder)/(1152*mSQ^2*Pi^2), alphaOHBt -> 0, 
      alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHBox -> 
       ((-(g1^4*mF3^2) - 27*g2^4*mF3^2 - 720*lam3^2*mF3^2 - 576*g2^4*mSQ^2)*
         onelooporder)/(23040*mF3^2*mSQ^2*Pi^2), 
      alphaOHD -> -(g1^4*onelooporder)/(5760*mSQ^2*Pi^2), 
      alphaOH -> ((-3*g2^4*lam*mF3^2 - 60*lam3^3*mF3^2 - 64*g2^4*lam*mSQ^2)*
         onelooporder)/(960*mF3^2*mSQ^2*Pi^2), alphaOuG[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF3^6*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          3*g3*mF3^4*mSQ^2*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] + 
          6*g3*mF3^2*mSQ^4*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          g3*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] + 
          6*g3*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] - 6*g3*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2]))/(128*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOuW[mif1_, mif2_] -> (onelooporder*(-2*g2*mF3^6*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 8*g2*iCPV^2*mF3^6*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 3*g2*mF3^4*mSQ^2*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 8*g2*iCPV^2*mF3^4*mSQ^2*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 6*g2*mF3^2*mSQ^4*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 8*g2*iCPV^2*mF3^2*mSQ^4*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - g2*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] - 8*g2*iCPV^2*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] + 6*g2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 16*g2*iCPV^2*mF3^4*mSQ^2*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          16*g2*iCPV^2*mF3^2*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] - 6*g2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 16*g2*iCPV^2*mF3^4*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] + 
          16*g2*iCPV^2*mF3^2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2]))/(256*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOuB[mif1_, mif2_] -> (onelooporder*(-2*g1*mF3^6*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 3*g1*mF3^4*mSQ^2*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 6*g1*mF3^2*mSQ^4*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - g1*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] + 6*g1*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] - 6*g1*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2]))/(768*(mF3^2 - mSQ^2)^4*
         Pi^2), alphaOdG[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF3^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          3*g3*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g3*mF3^2*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          g3*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g3*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] - 6*g3*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif1]))/(128*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOdW[mif1_, mif2_] -> (onelooporder*(-2*g2*mF3^6*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif1] - 8*g2*iCPV^2*mF3^6*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif1] - 3*g2*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 8*g2*iCPV^2*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 6*g2*mF3^2*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 8*g2*iCPV^2*mF3^2*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] - g2*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          8*g2*iCPV^2*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 16*g2*iCPV^2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 16*g2*iCPV^2*mF3^2*mSQ^4*
           Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          6*g2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] - 16*g2*iCPV^2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 16*g2*iCPV^2*mF3^2*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1]))/
        (256*(mF3^2 - mSQ^2)^4*Pi^2), alphaOdB[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF3^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          3*g1*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g1*mF3^2*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          g1*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          6*g1*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] - 6*g1*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif1]))/(768*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOeW[mif1_, mif2_] -> 0, alphaOeB[mif1_, mif2_] -> 0, 
      alphaOHq1[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] - 165*g1^2*mF3^6*mSQ^2*
           YQ3[mif2]*YQ3bar[mif1] + 270*g1^2*mF3^4*mSQ^4*YQ3[mif2]*
           YQ3bar[mif1] - 135*g1^2*mF3^2*mSQ^6*YQ3[mif2]*YQ3bar[mif1] + 
          30*g1^2*mSQ^8*YQ3[mif2]*YQ3bar[mif1] + 90*g1^2*mF3^6*mSQ^2*
           Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 90*g1^2*mF3^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1]))/
        (34560*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), alphaOHq3[mif1_, mif2_] -> 
       (onelooporder*(-9*g2^4*mF3^10*KroneckerDelta[mif1, mif2] - 
          156*g2^4*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2] + 
          714*g2^4*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2] - 
          1116*g2^4*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2] + 
          759*g2^4*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2] - 
          192*g2^4*mSQ^10*KroneckerDelta[mif1, mif2] - 695*g2^2*mF3^8*mSQ^2*
           YQ3[mif2]*YQ3bar[mif1] + 360*g2^2*iCPV^2*mF3^8*mSQ^2*YQ3[mif2]*
           YQ3bar[mif1] + 1890*g2^2*mF3^6*mSQ^4*YQ3[mif2]*YQ3bar[mif1] - 
          360*g2^2*iCPV^2*mF3^6*mSQ^4*YQ3[mif2]*YQ3bar[mif1] - 
          1485*g2^2*mF3^4*mSQ^6*YQ3[mif2]*YQ3bar[mif1] - 
          360*g2^2*iCPV^2*mF3^4*mSQ^6*YQ3[mif2]*YQ3bar[mif1] + 
          290*g2^2*mF3^2*mSQ^8*YQ3[mif2]*YQ3bar[mif1] + 360*g2^2*iCPV^2*mF3^2*
           mSQ^8*YQ3[mif2]*YQ3bar[mif1] + 30*g2^2*mF3^8*mSQ^2*
           Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] + 720*g2^2*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 720*g2^2*iCPV^2*mF3^6*
           mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 
          1440*g2^2*mF3^4*mSQ^6*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] + 
          720*g2^2*iCPV^2*mF3^4*mSQ^6*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1] + 480*g2^2*mF3^2*mSQ^8*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1] - 30*g2^2*mF3^8*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1] - 720*g2^2*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1] + 720*g2^2*iCPV^2*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1] + 1440*g2^2*mF3^4*mSQ^6*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1] - 720*g2^2*iCPV^2*mF3^4*mSQ^6*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 480*g2^2*mF3^2*mSQ^8*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1]))/
        (11520*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), alphaOHu[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] - 270*mF3^6*mSQ^2*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif2]*yubar[mif4, mif1] - 
          405*mF3^4*mSQ^4*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif2]*
           yubar[mif4, mif1] + 810*mF3^2*mSQ^6*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif2]*yubar[mif4, mif1] - 135*mSQ^8*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif2]*yubar[mif4, mif1] + 
          810*mF3^4*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif2]*yubar[mif4, mif1] - 810*mF3^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif2]*
           yubar[mif4, mif1]))/(8640*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOHd[mif1_, mif2_] -> (onelooporder*
         (g1^4*mF3^8*KroneckerDelta[mif1, mif2] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2] + 6*g1^4*mF3^4*mSQ^4*
           KroneckerDelta[mif1, mif2] - 4*g1^4*mF3^2*mSQ^6*
           KroneckerDelta[mif1, mif2] + g1^4*mSQ^8*KroneckerDelta[mif1, 
            mif2] + 540*mF3^6*mSQ^2*yd[mif3, mif2]*ydbar[mif4, mif1]*
           YQ3[mif3]*YQ3bar[mif4] + 810*mF3^4*mSQ^4*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ3[mif3]*YQ3bar[mif4] - 1620*mF3^2*mSQ^6*
           yd[mif3, mif2]*ydbar[mif4, mif1]*YQ3[mif3]*YQ3bar[mif4] + 
          270*mSQ^8*yd[mif3, mif2]*ydbar[mif4, mif1]*YQ3[mif3]*YQ3bar[mif4] - 
          1620*mF3^4*mSQ^4*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*
           ydbar[mif4, mif1]*YQ3[mif3]*YQ3bar[mif4] + 1620*mF3^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*ydbar[mif4, mif1]*YQ3[mif3]*
           YQ3bar[mif4]))/(17280*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOHud[mif1_, mif2_] -> 
       (onelooporder*(2*mF3^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif4]*
           yubar[mif4, mif1] + 3*mF3^4*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif4]*yubar[mif4, mif1] - 6*mF3^2*mSQ^4*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif4]*yubar[mif4, mif1] + mSQ^6*yd[mif3, mif2]*
           YQ3[mif3]*YQ3bar[mif4]*yubar[mif4, mif1] - 6*mF3^4*mSQ^2*
           Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif4]*
           yubar[mif4, mif1] + 6*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif4]*yubar[mif4, mif1]))/
        (32*(mF3^2 - mSQ^2)^4*Pi^2), alphaOHl1[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mSQ^2*Pi^2), 
      alphaOHl3[mif1_, mif2_] -> -(g2^4*(3*mF3^2 + 64*mSQ^2)*onelooporder*
          KroneckerDelta[mif1, mif2])/(3840*mF3^2*mSQ^2*Pi^2), 
      alphaOHe[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mSQ^2*Pi^2), alphaOuH[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*yu[mif1, mif2] - 52*g2^4*mF3^8*mSQ^2*
           yu[mif1, mif2] + 238*g2^4*mF3^6*mSQ^4*yu[mif1, mif2] - 
          372*g2^4*mF3^4*mSQ^6*yu[mif1, mif2] + 253*g2^4*mF3^2*mSQ^8*
           yu[mif1, mif2] - 64*g2^4*mSQ^10*yu[mif1, mif2] + 
          540*lam3*mF3^8*mSQ^2*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          1260*lam3*mF3^6*mSQ^4*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] + 
          900*lam3*mF3^4*mSQ^6*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          180*lam3*mF3^2*mSQ^8*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          360*lam3*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] + 360*lam3*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif1]*yu[mif3, mif2] + 360*lam3*mF3^8*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*yu[mif3, mif2] - 
          360*lam3*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif1]*
           yu[mif3, mif2] + 60*mF3^8*mSQ^2*YQ3[mif4]*YQ3bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          90*mF3^6*mSQ^4*YQ3[mif4]*YQ3bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif5, mif3] - 180*mF3^4*mSQ^6*YQ3[mif4]*YQ3bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          30*mF3^2*mSQ^8*YQ3[mif4]*YQ3bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*
           yubar[mif5, mif3] - 180*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif5]*yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          180*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif5]*
           yu[mif1, mif3]*yu[mif4, mif2]*yubar[mif5, mif3] + 
          60*mF3^8*mSQ^2*YQ3[mif3]*YQ3bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*
           yubar[mif5, mif4] + 90*mF3^6*mSQ^4*YQ3[mif3]*YQ3bar[mif5]*
           yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4] - 
          180*mF3^4*mSQ^6*YQ3[mif3]*YQ3bar[mif5]*yu[mif1, mif4]*
           yu[mif3, mif2]*yubar[mif5, mif4] + 30*mF3^2*mSQ^8*YQ3[mif3]*
           YQ3bar[mif5]*yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4] - 
          180*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif5]*
           yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4] + 
          180*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif5]*
           yu[mif1, mif4]*yu[mif3, mif2]*yubar[mif5, mif4]))/
        (3840*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), alphaOdH[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*yd[mif1, mif2] - 52*g2^4*mF3^8*mSQ^2*
           yd[mif1, mif2] + 238*g2^4*mF3^6*mSQ^4*yd[mif1, mif2] - 
          372*g2^4*mF3^4*mSQ^6*yd[mif1, mif2] + 253*g2^4*mF3^2*mSQ^8*
           yd[mif1, mif2] - 64*g2^4*mSQ^10*yd[mif1, mif2] + 
          540*lam3*mF3^8*mSQ^2*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          1260*lam3*mF3^6*mSQ^4*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 
          900*lam3*mF3^4*mSQ^6*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          180*lam3*mF3^2*mSQ^8*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          360*lam3*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 360*lam3*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*
           yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] + 360*lam3*mF3^8*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*YQ3bar[mif1] - 
          360*lam3*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif2]*YQ3[mif3]*
           YQ3bar[mif1] + 60*mF3^8*mSQ^2*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ3[mif3]*YQ3bar[mif5] + 90*mF3^6*mSQ^4*
           yd[mif1, mif4]*yd[mif3, mif2]*ydbar[mif5, mif4]*YQ3[mif3]*
           YQ3bar[mif5] - 180*mF3^4*mSQ^6*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ3[mif3]*YQ3bar[mif5] + 30*mF3^2*mSQ^8*
           yd[mif1, mif4]*yd[mif3, mif2]*ydbar[mif5, mif4]*YQ3[mif3]*
           YQ3bar[mif5] - 180*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*yd[mif1, mif4]*
           yd[mif3, mif2]*ydbar[mif5, mif4]*YQ3[mif3]*YQ3bar[mif5] + 
          180*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif1, mif4]*yd[mif3, mif2]*
           ydbar[mif5, mif4]*YQ3[mif3]*YQ3bar[mif5] + 60*mF3^8*mSQ^2*
           yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*YQ3[mif4]*
           YQ3bar[mif5] + 90*mF3^6*mSQ^4*yd[mif1, mif3]*yd[mif4, mif2]*
           ydbar[mif5, mif3]*YQ3[mif4]*YQ3bar[mif5] - 180*mF3^4*mSQ^6*
           yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*YQ3[mif4]*
           YQ3bar[mif5] + 30*mF3^2*mSQ^8*yd[mif1, mif3]*yd[mif4, mif2]*
           ydbar[mif5, mif3]*YQ3[mif4]*YQ3bar[mif5] - 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*
           YQ3[mif4]*YQ3bar[mif5] + 180*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           yd[mif1, mif3]*yd[mif4, mif2]*ydbar[mif5, mif3]*YQ3[mif4]*
           YQ3bar[mif5]))/(3840*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOeH[mif1_, mif2_] -> -(g2^4*(3*mF3^2 + 64*mSQ^2)*onelooporder*
          yl[mif1, mif2])/(3840*mF3^2*mSQ^2*Pi^2), 
      alphaOuGbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF3^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          3*g3*mF3^4*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g3*mF3^2*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          g3*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g3*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] - 6*g3*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif3]*yubar[mif3, mif2]))/(128*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOuWbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF3^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          8*g2*iCPV^2*mF3^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          3*g2*mF3^4*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          8*g2*iCPV^2*mF3^4*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g2*mF3^2*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          8*g2*iCPV^2*mF3^2*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          g2*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          8*g2*iCPV^2*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] + 16*g2*iCPV^2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 16*g2*iCPV^2*mF3^2*
           mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] - 6*g2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif3]*yubar[mif3, mif2] - 16*g2*iCPV^2*mF3^4*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          16*g2*iCPV^2*mF3^2*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2]))/(256*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOuBbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF3^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          3*g1*mF3^4*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g1*mF3^2*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          g1*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          6*g1*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] - 6*g1*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif3]*yubar[mif3, mif2]))/(768*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOdGbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g3*mF3^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          3*g3*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g3*mF3^2*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          g3*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g3*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] - 6*g3*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3]))/(128*(mF3^2 - mSQ^2)^4*
         Pi^2), alphaOdWbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mF3^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          8*g2*iCPV^2*mF3^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          3*g2*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          8*g2*iCPV^2*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g2*mF3^2*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          8*g2*iCPV^2*mF3^2*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          g2*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          8*g2*iCPV^2*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] + 16*g2*iCPV^2*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 16*g2*iCPV^2*mF3^2*
           mSQ^4*Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] - 6*g2*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 16*g2*iCPV^2*mF3^4*
           mSQ^2*Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] + 16*g2*iCPV^2*mF3^2*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3]))/(256*(mF3^2 - mSQ^2)^4*
         Pi^2), alphaOdBbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g1*mF3^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          3*g1*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g1*mF3^2*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          g1*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          6*g1*mF3^4*mSQ^2*Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] - 6*g1*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3]))/(768*(mF3^2 - mSQ^2)^4*
         Pi^2), alphaOeWbar[mif1_, mif2_] -> 0, alphaOeBbar[mif1_, mif2_] -> 
       0, alphaOHq1bar[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] - 165*g1^2*mF3^6*mSQ^2*
           YQ3[mif1]*YQ3bar[mif2] + 270*g1^2*mF3^4*mSQ^4*YQ3[mif1]*
           YQ3bar[mif2] - 135*g1^2*mF3^2*mSQ^6*YQ3[mif1]*YQ3bar[mif2] + 
          30*g1^2*mSQ^8*YQ3[mif1]*YQ3bar[mif2] + 90*g1^2*mF3^6*mSQ^2*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 90*g1^2*mF3^6*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2]))/
        (34560*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), alphaOHq3bar[mif1_, mif2_] -> 
       (onelooporder*(-9*g2^4*mF3^10*KroneckerDelta[mif1, mif2] - 
          156*g2^4*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2] + 
          714*g2^4*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2] - 
          1116*g2^4*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2] + 
          759*g2^4*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2] - 
          192*g2^4*mSQ^10*KroneckerDelta[mif1, mif2] - 695*g2^2*mF3^8*mSQ^2*
           YQ3[mif1]*YQ3bar[mif2] + 360*g2^2*iCPV^2*mF3^8*mSQ^2*YQ3[mif1]*
           YQ3bar[mif2] + 1890*g2^2*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif2] - 
          360*g2^2*iCPV^2*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif2] - 
          1485*g2^2*mF3^4*mSQ^6*YQ3[mif1]*YQ3bar[mif2] - 
          360*g2^2*iCPV^2*mF3^4*mSQ^6*YQ3[mif1]*YQ3bar[mif2] + 
          290*g2^2*mF3^2*mSQ^8*YQ3[mif1]*YQ3bar[mif2] + 360*g2^2*iCPV^2*mF3^2*
           mSQ^8*YQ3[mif1]*YQ3bar[mif2] + 30*g2^2*mF3^8*mSQ^2*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] + 720*g2^2*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 720*g2^2*iCPV^2*mF3^6*
           mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 
          1440*g2^2*mF3^4*mSQ^6*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] + 
          720*g2^2*iCPV^2*mF3^4*mSQ^6*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2] + 480*g2^2*mF3^2*mSQ^8*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2] - 30*g2^2*mF3^8*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2] - 720*g2^2*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2] + 720*g2^2*iCPV^2*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2] + 1440*g2^2*mF3^4*mSQ^6*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2] - 720*g2^2*iCPV^2*mF3^4*mSQ^6*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 480*g2^2*mF3^2*mSQ^8*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2]))/
        (11520*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOHubar[mif1_, mif2_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]) + 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] + 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] - 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] - 270*mF3^6*mSQ^2*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif1]*yubar[mif4, mif2] - 
          405*mF3^4*mSQ^4*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif4, mif2] + 810*mF3^2*mSQ^6*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif1]*yubar[mif4, mif2] - 135*mSQ^8*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif1]*yubar[mif4, mif2] + 
          810*mF3^4*mSQ^4*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif1]*yubar[mif4, mif2] - 810*mF3^4*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif4, mif2]))/(8640*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2] + 
          g1^4*mSQ^8*KroneckerDelta[mif1, mif2] + 540*mF3^6*mSQ^2*
           yd[mif3, mif1]*ydbar[mif4, mif2]*YQ3[mif3]*YQ3bar[mif4] + 
          810*mF3^4*mSQ^4*yd[mif3, mif1]*ydbar[mif4, mif2]*YQ3[mif3]*
           YQ3bar[mif4] - 1620*mF3^2*mSQ^6*yd[mif3, mif1]*ydbar[mif4, mif2]*
           YQ3[mif3]*YQ3bar[mif4] + 270*mSQ^8*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ3[mif3]*YQ3bar[mif4] - 1620*mF3^4*mSQ^4*
           Log[mF3^2/\[Mu]^2]*yd[mif3, mif1]*ydbar[mif4, mif2]*YQ3[mif3]*
           YQ3bar[mif4] + 1620*mF3^4*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif1]*
           ydbar[mif4, mif2]*YQ3[mif3]*YQ3bar[mif4]))/
        (17280*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), alphaOHudbar[mif1_, mif2_] -> 
       (onelooporder*(2*mF3^6*ydbar[mif3, mif2]*YQ3[mif4]*YQ3bar[mif3]*
           yu[mif4, mif1] + 3*mF3^4*mSQ^2*ydbar[mif3, mif2]*YQ3[mif4]*
           YQ3bar[mif3]*yu[mif4, mif1] - 6*mF3^2*mSQ^4*ydbar[mif3, mif2]*
           YQ3[mif4]*YQ3bar[mif3]*yu[mif4, mif1] + mSQ^6*ydbar[mif3, mif2]*
           YQ3[mif4]*YQ3bar[mif3]*yu[mif4, mif1] - 6*mF3^4*mSQ^2*
           Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif4]*YQ3bar[mif3]*
           yu[mif4, mif1] + 6*mF3^4*mSQ^2*Log[mSQ^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif4]*YQ3bar[mif3]*yu[mif4, mif1]))/
        (32*(mF3^2 - mSQ^2)^4*Pi^2), alphaOHl1bar[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mSQ^2*Pi^2), 
      alphaOHl3bar[mif1_, mif2_] -> -(g2^4*(3*mF3^2 + 64*mSQ^2)*onelooporder*
          KroneckerDelta[mif1, mif2])/(3840*mF3^2*mSQ^2*Pi^2), 
      alphaOHebar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mSQ^2*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*yubar[mif1, mif2] - 52*g2^4*mF3^8*mSQ^2*
           yubar[mif1, mif2] + 238*g2^4*mF3^6*mSQ^4*yubar[mif1, mif2] - 
          372*g2^4*mF3^4*mSQ^6*yubar[mif1, mif2] + 253*g2^4*mF3^2*mSQ^8*
           yubar[mif1, mif2] - 64*g2^4*mSQ^10*yubar[mif1, mif2] + 
          540*lam3*mF3^8*mSQ^2*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          1260*lam3*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 
          900*lam3*mF3^4*mSQ^6*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          180*lam3*mF3^2*mSQ^8*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          360*lam3*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] + 360*lam3*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] + 360*lam3*mF3^8*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*yubar[mif3, mif2] - 
          360*lam3*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif3]*
           yubar[mif3, mif2] + 60*mF3^8*mSQ^2*YQ3[mif3]*YQ3bar[mif4]*
           yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          90*mF3^6*mSQ^4*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] - 180*mF3^4*mSQ^6*YQ3[mif3]*
           YQ3bar[mif4]*yu[mif3, mif1]*yubar[mif1, mif1]*yubar[mif4, mif2] + 
          30*mF3^2*mSQ^8*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] - 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] + 180*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]*yu[mif3, mif1]*
           yubar[mif1, mif1]*yubar[mif4, mif2] - 60*mF3^8*mSQ^2*YQ3[mif1]*
           YQ3bar[mif4]*yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] - 
          90*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] + 180*mF3^4*mSQ^6*YQ3[mif1]*
           YQ3bar[mif4]*yu[mif2, mif3]*yubar[mif2, mif2]*yubar[mif4, mif3] - 
          30*mF3^2*mSQ^8*YQ3[mif1]*YQ3bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] + 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] - 180*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif4]*yu[mif2, mif3]*
           yubar[mif2, mif2]*yubar[mif4, mif3] + 60*mF3^8*mSQ^2*YQ3[mif3]*
           YQ3bar[mif5]*yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] + 
          90*mF3^6*mSQ^4*YQ3[mif3]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] - 180*mF3^4*mSQ^6*YQ3[mif3]*
           YQ3bar[mif5]*yu[mif3, mif4]*yubar[mif1, mif4]*yubar[mif5, mif2] + 
          30*mF3^2*mSQ^8*YQ3[mif3]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] - 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] + 180*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif1, mif4]*yubar[mif5, mif2] + 60*mF3^8*mSQ^2*YQ3[mif1]*
           YQ3bar[mif5]*yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] + 
          90*mF3^6*mSQ^4*YQ3[mif1]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] - 180*mF3^4*mSQ^6*YQ3[mif1]*
           YQ3bar[mif5]*yu[mif3, mif4]*yubar[mif3, mif2]*yubar[mif5, mif4] + 
          30*mF3^2*mSQ^8*YQ3[mif1]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] - 180*mF3^6*mSQ^4*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4] + 180*mF3^6*mSQ^4*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif5]*yu[mif3, mif4]*
           yubar[mif3, mif2]*yubar[mif5, mif4]))/(3840*mF3^2*mSQ^2*
         (mF3^2 - mSQ^2)^4*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mF3^10*ydbar[mif1, mif2] - 52*g2^4*mF3^8*mSQ^2*
           ydbar[mif1, mif2] + 238*g2^4*mF3^6*mSQ^4*ydbar[mif1, mif2] - 
          372*g2^4*mF3^4*mSQ^6*ydbar[mif1, mif2] + 253*g2^4*mF3^2*mSQ^8*
           ydbar[mif1, mif2] - 64*g2^4*mSQ^10*ydbar[mif1, mif2] + 
          540*lam3*mF3^8*mSQ^2*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          1260*lam3*mF3^6*mSQ^4*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 
          900*lam3*mF3^4*mSQ^6*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          180*lam3*mF3^2*mSQ^8*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          360*lam3*mF3^8*mSQ^2*Log[mF3^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] + 360*lam3*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*
           ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] + 360*lam3*mF3^8*mSQ^2*
           Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*YQ3bar[mif3] - 
          360*lam3*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*ydbar[mif3, mif2]*YQ3[mif1]*
           YQ3bar[mif3] + 120*mF3^8*mSQ^2*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ3[mif3]*YQ3bar[mif5] + 180*mF3^6*mSQ^4*
           yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ3[mif3]*
           YQ3bar[mif5] - 360*mF3^4*mSQ^6*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ3[mif3]*YQ3bar[mif5] + 60*mF3^2*mSQ^8*
           yd[mif3, mif4]*ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ3[mif3]*
           YQ3bar[mif5] - 360*mF3^6*mSQ^4*Log[mF3^2/\[Mu]^2]*yd[mif3, mif4]*
           ydbar[mif1, mif4]*ydbar[mif5, mif2]*YQ3[mif3]*YQ3bar[mif5] + 
          360*mF3^6*mSQ^4*Log[mSQ^2/\[Mu]^2]*yd[mif3, mif4]*ydbar[mif1, mif4]*
           ydbar[mif5, mif2]*YQ3[mif3]*YQ3bar[mif5]))/(3840*mF3^2*mSQ^2*
         (mF3^2 - mSQ^2)^4*Pi^2), alphaOeHbar[mif1_, mif2_] -> 
       -(g2^4*(3*mF3^2 + 64*mSQ^2)*onelooporder*ylbar[mif1, mif2])/
        (3840*mF3^2*mSQ^2*Pi^2), alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
             mif3])/(3840*mSQ^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(207360*mSQ^2*Pi^2) + 
         (g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (5760*mSQ^2*Pi^2) - (11*g1^2*mF3^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF3^6*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (768*(mF3^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (768*(mF3^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (2304*(mF3^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (384*(mF3^2 - mSQ^2)*Pi^2) + (g1^2*mF3^6*KroneckerDelta[mif3, mif4]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1])/(2304*(mF3^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF3^6*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(2304*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(2304*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(384*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ3[mif4]*YQ3bar[mif1])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif2, mif3]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ3[mif2]*YQ3bar[mif3])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif1, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g1^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (13824*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (768*(mF3^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (768*(mF3^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (2304*(mF3^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (384*(mF3^2 - mSQ^2)*Pi^2) + (g1^2*mF3^6*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3])/(2304*(mF3^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF3^6*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(2304*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(2304*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(384*(mF3^2 - mSQ^2)*Pi^2) - 
         (95*mF3^4*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (384*(mF3^2 - mSQ^2)^3*Pi^2) - (43*invepsilonbar*mF3^4*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(192*(mF3^2 - mSQ^2)^3*
           Pi^2) + (17*mF3^2*mSQ^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(96*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (17*invepsilonbar*mF3^2*mSQ^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(96*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (9*mSQ^4*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*mF3^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (43*invepsilonbar*mF3^2*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(192*(mF3^2 - mSQ^2)^2*
           Pi^2) + (3*mSQ^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (43*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(192*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (13*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(96*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (17*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(96*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (17*mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(192*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^2*Pi^2)), 
      alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mSQ^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(120*mF3^2*Pi^2) - 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (2560*mSQ^2*Pi^2) + (77*g2^2*mF3^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1])/(4608*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (7*g2^2*invepsilonbar*mF3^6*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (77*g2^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (4608*(mF3^2 - mSQ^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (768*(mF3^2 - mSQ^2)^4*Pi^2) - (3*g2^2*mF3^4*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mF3^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mF3^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mF3^4*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*g2^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (g2^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*mF3^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mF3^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (9*g2^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ3[mif2]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (9*g2^2*invepsilonbar*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSQ^2*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)*Pi^2) - 
         (7*g2^2*mF3^6*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g2^2*mF3^4*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^4*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(48*(mF3^2 - mSQ^2)*Pi^2) + 
         (7*g2^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (9*g2^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif1])/(768*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ3[mif4]*YQ3bar[mif1])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ3[mif4]*YQ3bar[mif1])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif2, mif3]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif1])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ3[mif2]*YQ3bar[mif3])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ3[mif2]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif1, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (77*g2^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (4608*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (768*(mF3^2 - mSQ^2)^4*Pi^2) - (77*g2^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(4608*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (7*g2^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g2^2*mF3^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2^2*iCPV^2*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*invepsilonbar*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (32*(mF3^2 - mSQ^2)^3*Pi^2) + (g2^2*iCPV^2*invepsilonbar*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mF3^2*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (9*g2^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (9*g2^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (256*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (17*g2^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3])/
          (768*(mF3^2 - mSQ^2)*Pi^2) - (7*g2^2*mF3^6*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3])/
          (768*(mF3^2 - mSQ^2)^4*Pi^2) + (g2^2*mF3^4*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3])/
          (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*mF3^4*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(48*(mF3^2 - mSQ^2)*Pi^2) + 
         (7*g2^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (9*g2^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3])/(768*(mF3^2 - mSQ^2)*Pi^2) + 
         (mF3^4*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF3^4*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (mF3^2*mSQ^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (16*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^2*mSQ^2*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*mSQ^4*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (mF3^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*mF3^2*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (mSQ^2*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[mif2]*
           YQ3[mif4]*YQ3bar[mif1]*YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif2]*YQ3[mif4]*YQ3bar[mif1]*
           YQ3bar[mif3])/(32*(mF3^2 - mSQ^2)^2*Pi^2)), 
      alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 4*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(12960*mSQ^2*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
       -(g3^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(480*mSQ^2*Pi^2), alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] + 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] - 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(25920*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g3^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 8*g3^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g3^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 8*g3^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] + 
          90*g3^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] - 45*g3^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 
          30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(960*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] - 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(51840*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g3^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 8*g3^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g3^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 8*g3^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] + 
          90*g3^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] - 45*g3^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] + 30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] - 
          30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(960*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-18*g2^4*mF3^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 384*g2^4*mSQ^2*KroneckerDelta[mif1, 
            mif4]*KroneckerDelta[mif2, mif3] - g1^4*mF3^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          9*g2^4*mF3^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 192*g2^4*mSQ^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(23040*mF3^2*mSQ^2*Pi^2), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3] - 30*g1^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3]))/(34560*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-9*g2^4*mF3^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 156*g2^4*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          714*g2^4*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 1116*g2^4*mF3^4*mSQ^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          759*g2^4*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 192*g2^4*mSQ^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 695*g2^2*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3] + 
          360*g2^2*iCPV^2*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3] + 1890*g2^2*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           YQ3[mif4]*YQ3bar[mif3] - 360*g2^2*iCPV^2*mF3^6*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3] - 
          1485*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3] - 360*g2^2*iCPV^2*mF3^4*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif4]*YQ3bar[mif3] + 290*g2^2*mF3^2*mSQ^8*
           KroneckerDelta[mif1, mif2]*YQ3[mif4]*YQ3bar[mif3] + 
          360*g2^2*iCPV^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*YQ3[mif4]*
           YQ3bar[mif3] + 30*g2^2*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] + 720*g2^2*mF3^6*mSQ^4*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] - 720*g2^2*iCPV^2*mF3^6*mSQ^4*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] - 
          1440*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif4]*YQ3bar[mif3] + 720*g2^2*iCPV^2*mF3^4*mSQ^6*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] + 480*g2^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] - 30*g2^2*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] - 720*g2^2*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] + 720*g2^2*iCPV^2*mF3^6*
           mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] + 1440*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3] - 720*g2^2*iCPV^2*mF3^4*
           mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*
           YQ3bar[mif3] - 480*g2^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif4]*YQ3bar[mif3]))/
        (11520*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mSQ^2*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mSQ^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif2]*YQ3bar[mif1] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif2]*
           YQ3bar[mif1] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] - 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif2]*YQ3bar[mif1] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif2]*YQ3bar[mif1] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif2]*YQ3bar[mif1]))/(17280*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(8640*mSQ^2*Pi^2), alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(17280*mSQ^2*Pi^2), alphaOledq[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
             mif3])/(3840*mSQ^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(207360*mSQ^2*Pi^2) + 
         (g3^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (5760*mSQ^2*Pi^2) - (11*g1^2*mF3^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF3^6*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (768*(mF3^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (768*(mF3^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (2304*(mF3^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (384*(mF3^2 - mSQ^2)*Pi^2) + (g1^2*mF3^6*KroneckerDelta[mif3, mif4]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2])/(2304*(mF3^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF3^6*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(2304*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(2304*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(384*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ3[mif3]*YQ3bar[mif2])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif1, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ3[mif1]*YQ3bar[mif4])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif2, mif3]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g1^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (13824*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g1^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g1^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(13824*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (11*g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (384*(mF3^2 - mSQ^2)^4*Pi^2) + (g1^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (768*(mF3^2 - mSQ^2)^3*Pi^2) - (g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (g1^2*mSQ^2*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (768*(mF3^2 - mSQ^2)^2*Pi^2) - (g3^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (2304*(mF3^2 - mSQ^2)*Pi^2) - (g3^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (384*(mF3^2 - mSQ^2)*Pi^2) + (g1^2*mF3^6*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4])/(2304*(mF3^2 - mSQ^2)^4*
           Pi^2) - (g3^2*mF3^6*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(2304*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(384*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g1^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g3^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(128*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g1^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(128*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(2304*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(384*(mF3^2 - mSQ^2)*Pi^2) - 
         (95*mF3^4*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (384*(mF3^2 - mSQ^2)^3*Pi^2) - (43*invepsilonbar*mF3^4*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(192*(mF3^2 - mSQ^2)^3*
           Pi^2) + (17*mF3^2*mSQ^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(96*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (17*invepsilonbar*mF3^2*mSQ^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(96*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (9*mSQ^4*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (128*(mF3^2 - mSQ^2)^3*Pi^2) + (3*invepsilonbar*mSQ^4*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*mF3^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (43*invepsilonbar*mF3^2*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(192*(mF3^2 - mSQ^2)^2*
           Pi^2) + (3*mSQ^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^2*Pi^2) + (3*invepsilonbar*mSQ^2*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (43*mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(192*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (13*mF3^2*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(96*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (17*mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(96*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (17*mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(192*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (3*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^2*Pi^2)), 
      alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g3^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
             mif3])/(3840*mSQ^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(120*mF3^2*Pi^2) - 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (2560*mSQ^2*Pi^2) + (77*g2^2*mF3^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2])/(4608*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (7*g2^2*invepsilonbar*mF3^6*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (77*g2^2*mSQ^6*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (4608*(mF3^2 - mSQ^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mSQ^6*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (768*(mF3^2 - mSQ^2)^4*Pi^2) - (3*g2^2*mF3^4*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mF3^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(64*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mF3^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mF3^4*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*g2^2*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (g2^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*mF3^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mF3^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (9*g2^2*mSQ^2*KroneckerDelta[mif3, 
            mif4]*YQ3[mif1]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (9*g2^2*invepsilonbar*mSQ^2*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSQ^2*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)*Pi^2) - 
         (7*g2^2*mF3^6*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g2^2*mF3^4*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^4*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(48*(mF3^2 - mSQ^2)*Pi^2) + 
         (7*g2^2*mSQ^6*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (9*g2^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif2])/(768*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif1, 
            mif4]*YQ3[mif3]*YQ3bar[mif2])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif1, mif4]*YQ3[mif3]*YQ3bar[mif2])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif1, 
            mif4]*YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif1, mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif1, mif4]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif2])/(256*(mF3^2 - mSQ^2)*Pi^2) - 
         (11*g3^2*mF3^6*KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (1536*(mF3^2 - mSQ^2)^4*Pi^2) - (g3^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^4*Pi^2) + (11*g3^2*mSQ^6*KroneckerDelta[mif2, 
            mif3]*YQ3[mif1]*YQ3bar[mif4])/(1536*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (g3^2*invepsilonbar*mSQ^6*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) + 
         (9*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (512*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*invepsilonbar*mSQ^4*
           KroneckerDelta[mif2, mif3]*YQ3[mif1]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g3^2*mSQ^2*KroneckerDelta[mif2, 
            mif3]*YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (3*g3^2*invepsilonbar*mSQ^2*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g3^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (g3^2*mF3^6*KroneckerDelta[mif2, mif3]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g3^2*mSQ^6*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g3^2*mSQ^4*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g3^2*mSQ^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g3^2*KroneckerDelta[mif2, mif3]*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)*Pi^2) + 
         (77*g2^2*mF3^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (4608*(mF3^2 - mSQ^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mF3^6*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (768*(mF3^2 - mSQ^2)^4*Pi^2) - (77*g2^2*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(4608*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (7*g2^2*invepsilonbar*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (3*g2^2*mF3^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2^2*iCPV^2*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*invepsilonbar*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (32*(mF3^2 - mSQ^2)^3*Pi^2) + (g2^2*iCPV^2*invepsilonbar*mF3^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (32*(mF3^2 - mSQ^2)^3*Pi^2) + (3*g2^2*mSQ^4*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4])/(512*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (3*g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4])/(64*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSQ^4*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mF3^2*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (9*g2^2*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (9*g2^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (256*(mF3^2 - mSQ^2)^2*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (17*g2^2*invepsilonbar*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4])/
          (768*(mF3^2 - mSQ^2)*Pi^2) - (7*g2^2*mF3^6*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4])/
          (768*(mF3^2 - mSQ^2)^4*Pi^2) + (g2^2*mF3^4*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4])/
          (32*(mF3^2 - mSQ^2)^3*Pi^2) - (g2^2*iCPV^2*mF3^4*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mF3^2*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(48*(mF3^2 - mSQ^2)*Pi^2) + 
         (7*g2^2*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)^4*Pi^2) - 
         (g2^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (9*g2^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(256*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4])/(768*(mF3^2 - mSQ^2)*Pi^2) + 
         (mF3^4*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mF3^4*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (mF3^2*mSQ^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (16*(mF3^2 - mSQ^2)^3*Pi^2) - (invepsilonbar*mF3^2*mSQ^2*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(16*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (3*mSQ^4*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (64*(mF3^2 - mSQ^2)^3*Pi^2) + (invepsilonbar*mSQ^4*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (mF3^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) - (invepsilonbar*mF3^2*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) + 
         (mSQ^2*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/
          (32*(mF3^2 - mSQ^2)^2*Pi^2) + (invepsilonbar*mSQ^2*YQ3[mif1]*
           YQ3[mif3]*YQ3bar[mif2]*YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (mF3^4*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (mF3^2*mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(16*(mF3^2 - mSQ^2)^3*Pi^2) - 
         (mSQ^4*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^3*Pi^2) + 
         (mF3^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2) - 
         (mSQ^2*Log[mSQ^2/\[Mu]^2]*YQ3[mif1]*YQ3[mif3]*YQ3bar[mif2]*
           YQ3bar[mif4])/(32*(mF3^2 - mSQ^2)^2*Pi^2)), 
      alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 4*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-27*g3^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g3^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(51840*mSQ^2*Pi^2), 
      alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(12960*mSQ^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g3^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(480*mSQ^2*Pi^2), 
      alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] + 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] - 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(25920*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqu8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g3^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 8*g3^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g3^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 8*g3^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] + 
          90*g3^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] - 45*g3^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 
          30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(960*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] - 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(51840*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g3^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 8*g3^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g3^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 8*g3^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 2*g3^4*mSQ^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g3^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] + 
          90*g3^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] - 45*g3^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 10*g3^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] + 30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] - 
          30*g3^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(960*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-18*g2^4*mF3^2*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3] - 384*g2^4*mSQ^2*KroneckerDelta[mif1, 
            mif4]*KroneckerDelta[mif2, mif3] - g1^4*mF3^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          9*g2^4*mF3^2*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 192*g2^4*mSQ^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4]))/(23040*mF3^2*mSQ^2*Pi^2), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mSQ^2*Pi^2), alphaOlebar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(5760*mSQ^2*Pi^2), 
      alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4] - 30*g1^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4]))/(34560*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-9*g2^4*mF3^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 156*g2^4*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          714*g2^4*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 1116*g2^4*mF3^4*mSQ^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          759*g2^4*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 192*g2^4*mSQ^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 695*g2^2*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4] + 
          360*g2^2*iCPV^2*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4] + 1890*g2^2*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           YQ3[mif3]*YQ3bar[mif4] - 360*g2^2*iCPV^2*mF3^6*mSQ^4*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4] - 
          1485*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4] - 360*g2^2*iCPV^2*mF3^4*mSQ^6*KroneckerDelta[mif1, 
            mif2]*YQ3[mif3]*YQ3bar[mif4] + 290*g2^2*mF3^2*mSQ^8*
           KroneckerDelta[mif1, mif2]*YQ3[mif3]*YQ3bar[mif4] + 
          360*g2^2*iCPV^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*YQ3[mif3]*
           YQ3bar[mif4] + 30*g2^2*mF3^8*mSQ^2*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] + 720*g2^2*mF3^6*mSQ^4*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] - 720*g2^2*iCPV^2*mF3^6*mSQ^4*KroneckerDelta[mif1, 
            mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] - 
          1440*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*
           YQ3[mif3]*YQ3bar[mif4] + 720*g2^2*iCPV^2*mF3^4*mSQ^6*
           KroneckerDelta[mif1, mif2]*Log[mF3^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] + 480*g2^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           Log[mF3^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] - 30*g2^2*mF3^8*mSQ^2*
           KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] - 720*g2^2*mF3^6*mSQ^4*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] + 720*g2^2*iCPV^2*mF3^6*
           mSQ^4*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] + 1440*g2^2*mF3^4*mSQ^6*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4] - 720*g2^2*iCPV^2*mF3^4*
           mSQ^6*KroneckerDelta[mif1, mif2]*Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*
           YQ3bar[mif4] - 480*g2^2*mF3^2*mSQ^8*KroneckerDelta[mif1, mif2]*
           Log[mSQ^2/\[Mu]^2]*YQ3[mif3]*YQ3bar[mif4]))/
        (11520*mF3^2*mSQ^2*(mF3^2 - mSQ^2)^4*Pi^2), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mSQ^2*Pi^2), alphaOedbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(8640*mSQ^2*Pi^2), 
      alphaOqebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mF3^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mF3^6*mSQ^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mF3^4*mSQ^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mF3^2*mSQ^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSQ^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 165*g1^2*mF3^6*mSQ^2*
           KroneckerDelta[mif3, mif4]*YQ3[mif1]*YQ3bar[mif2] - 
          270*g1^2*mF3^4*mSQ^4*KroneckerDelta[mif3, mif4]*YQ3[mif1]*
           YQ3bar[mif2] + 135*g1^2*mF3^2*mSQ^6*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] - 30*g1^2*mSQ^8*KroneckerDelta[mif3, mif4]*
           YQ3[mif1]*YQ3bar[mif2] - 90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, 
            mif4]*Log[mF3^2/\[Mu]^2]*YQ3[mif1]*YQ3bar[mif2] + 
          90*g1^2*mF3^6*mSQ^2*KroneckerDelta[mif3, mif4]*Log[mSQ^2/\[Mu]^2]*
           YQ3[mif1]*YQ3bar[mif2]))/(17280*mSQ^2*(-mF3^2 + mSQ^2)^4*Pi^2), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(8640*mSQ^2*Pi^2), alphaOldbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mSQ^2*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 0, alphaWeinbergbar[mif1_, mif2_] -> 0}, 
     {g1 -> g1*(1 + (onelooporder*((g1^2*invepsilonbar)/(288*Pi^2) - 
            (g1^2*Log[mSQ^2/\[Mu]^2])/(288*Pi^2)))/2), 
      g2 -> g2*(1 + (g2^2*onelooporder*(67*invepsilonbar - 
            64*Log[mF3^2/\[Mu]^2] - 3*Log[mSQ^2/\[Mu]^2]))/(192*Pi^2)), 
      g3 -> g3*(1 + (onelooporder*((g3^2*invepsilonbar)/(48*Pi^2) - 
            (g3^2*Log[mSQ^2/\[Mu]^2])/(48*Pi^2)))/2)}}


==> anc/example_models/Scotogenic/Sc1+/ScotoPlusS111.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "ScotogenicPlus";

M$Information = {
  Authors      -> {"M. Hirsch & A. Vicente"}, 
  Version      -> "1.0",
  Date         -> "04. 10. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"mahirsch@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> Neu1,
    SelfConjugate    -> True,
    Mass             -> mN,
    FullName         -> "heavy",
    Width            -> 0
  },

  S[105] == {
    ClassName      -> Ave,
    Indices        -> {Index[SU2D]},
    SelfConjugate  -> False,
    Mass             -> mS,
    FullName        -> "heavy",
    QuantumNumbers -> {Y -> 1/2}
  },

  S[107] == {
    ClassName      -> S111,
    SelfConjugate  -> False,
    Mass             -> mS111,
    FullName        -> "heavy",
    QuantumNumbers -> {Y -> 1}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

  (* Internal Parameters *)
  Ynu == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

  YNE == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },


  mN == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mS == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  muS == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> True
  },

  mS111 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam4 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam5 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> True
  },

  lam6 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam7 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam8 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  }

};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LN := Block[{mu}, 
   I*(Neu1bar.Ga[mu].DC[Neu1, mu])-mN*Neu1bar.Neu1/2
]/.gotoBFM;

LAve := Block[{ii,jj,mu},
  ( DC[Avebar[ii],mu] DC[Ave[ii],mu] - mS^2 Avebar[ii] Ave[ii]
  + DC[S111bar,mu] DC[S111,mu] - mS111^2 S111bar S111)]/.gotoBFM;

LAvePhi1 := Block[{ii,jj},
  - lam2 Avebar[ii] Ave[ii] Avebar[jj] Ave[jj]
  - lam3 Phibar[ii] Phi[ii] Avebar[jj] Ave[jj]
  - lam4 Phibar[ii] Ave[ii] Avebar[jj] Phi[jj]
  - lam6 S111bar S111 S111bar S111
  - lam7 S111bar S111 Avebar[ii] Ave[ii]
  - lam8 S111bar S111 Phibar[ii] Phi[ii] ];

LAvePhi2 := Block[{ii,jj},
  lam5term = 
  - ( lam5/2 Phibar[ii] Ave[ii] Phibar[jj] Ave[jj]
     + muS S111bar Phi[ii] Ave[jj] Eps[ii,jj] );
  lam5term+HC[lam5term]
  ];


(* Copied from model type-I seesaw: *)

LYuk := Block[{sp1,ii,jj,cc,ff1,ff2,ff3,yuk},
   yuk =
   - ( Ynu[ff1] LLbar[sp1,ii,ff1].Neu1[sp1] Avebar[jj] Eps[ii,jj]
      + YNE[ff1] Neu1bar[sp1].LR[sp1,ff1] S111 );
yuk+HC[yuk]
 ];




LNP := LN + LAve + LAvePhi1 + LAvePhi2 + LYuk ;

Ltot := LSM + LNP;






==> anc/example_models/Scotogenic/Sc1+/ScotoPlusS111_MM/MatchingProblems.dat <==
problist = {{2, {"eRbar", "eR", "eR", "eRbar"}, 
      {((I/16)*mN^4*gam[y97, y95]*gam[y99, y93]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) + 
        ((I/16)*invepsilonbar*mN^4*gam[y97, y95]*gam[y99, y93]*YNE[fl95]*
          YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) - 
        ((I/16)*mN^2*mS111^2*gam[y97, y95]*gam[y99, y93]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) - 
        ((I/16)*invepsilonbar*mN^2*mS111^2*gam[y97, y95]*gam[y99, y93]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) - ((I/16)*invepsilonbar*mN^2*gam[y97, y95]*
          gam[y99, y93]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) + ((I/16)*mN^4*gam[y99, y93]*
          gam[y97, FIVE, y95]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) + ((I/16)*invepsilonbar*mN^4*gam[y99, y93]*
          gam[y97, FIVE, y95]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) - ((I/16)*mN^2*mS111^2*gam[y99, y93]*
          gam[y97, FIVE, y95]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) - ((I/16)*invepsilonbar*mN^2*mS111^2*
          gam[y99, y93]*gam[y97, FIVE, y95]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
          YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) - 
        ((I/16)*invepsilonbar*mN^2*gam[y99, y93]*gam[y97, FIVE, y95]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) - ((I/16)*mN^4*gam[y97, y95]*
          gam[y99, FIVE, y93]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) - ((I/16)*invepsilonbar*mN^4*gam[y97, y95]*
          gam[y99, FIVE, y93]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) + ((I/16)*mN^2*mS111^2*gam[y97, y95]*
          gam[y99, FIVE, y93]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) + ((I/16)*invepsilonbar*mN^2*mS111^2*
          gam[y97, y95]*gam[y99, FIVE, y93]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
          YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) + 
        ((I/16)*invepsilonbar*mN^2*gam[y97, y95]*gam[y99, FIVE, y93]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) - ((I/16)*mN^4*gam[y97, FIVE, y95]*
          gam[y99, FIVE, y93]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) - ((I/16)*invepsilonbar*mN^4*
          gam[y97, FIVE, y95]*gam[y99, FIVE, y93]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) + 
        ((I/16)*mN^2*mS111^2*gam[y97, FIVE, y95]*gam[y99, FIVE, y93]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) + ((I/16)*invepsilonbar*mN^2*mS111^2*
          gam[y97, FIVE, y95]*gam[y99, FIVE, y93]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) + 
        ((I/16)*invepsilonbar*mN^2*gam[y97, FIVE, y95]*gam[y99, FIVE, y93]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) - ((I/16)*mN^4*gam[y97, y95]*gam[y99, y93]*
          Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^3*Pi^2) + ((I/32)*mN^2*gam[y97, y95]*gam[y99, y93]*
          Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) - ((I/16)*mN^4*gam[y99, y93]*
          gam[y97, FIVE, y95]*Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) + 
        ((I/32)*mN^2*gam[y99, y93]*gam[y97, FIVE, y95]*Log[mN^2/\[Mu]^2]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) + ((I/16)*mN^4*gam[y97, y95]*
          gam[y99, FIVE, y93]*Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) - 
        ((I/32)*mN^2*gam[y97, y95]*gam[y99, FIVE, y93]*Log[mN^2/\[Mu]^2]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) + ((I/16)*mN^4*gam[y97, FIVE, y95]*
          gam[y99, FIVE, y93]*Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) - 
        ((I/32)*mN^2*gam[y97, FIVE, y95]*gam[y99, FIVE, y93]*
          Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) + ((I/16)*mN^2*mS111^2*gam[y97, y95]*
          gam[y99, y93]*Log[mS111^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
          YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) + 
        ((I/32)*mN^2*gam[y97, y95]*gam[y99, y93]*Log[mS111^2/\[Mu]^2]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) + ((I/16)*mN^2*mS111^2*gam[y99, y93]*
          gam[y97, FIVE, y95]*Log[mS111^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) + 
        ((I/32)*mN^2*gam[y99, y93]*gam[y97, FIVE, y95]*Log[mS111^2/\[Mu]^2]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) - ((I/16)*mN^2*mS111^2*gam[y97, y95]*
          gam[y99, FIVE, y93]*Log[mS111^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) - 
        ((I/32)*mN^2*gam[y97, y95]*gam[y99, FIVE, y93]*Log[mS111^2/\[Mu]^2]*
          YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2) - ((I/16)*mN^2*mS111^2*gam[y97, FIVE, y95]*
          gam[y99, FIVE, y93]*Log[mS111^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*
          YNEbar[fl93]*YNEbar[fl99])/((mN^2 - mS111^2)^3*Pi^2) - 
        ((I/32)*mN^2*gam[y97, FIVE, y95]*gam[y99, FIVE, y93]*
          Log[mS111^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
         ((mN^2 - mS111^2)^2*Pi^2)}}}


==> anc/example_models/Scotogenic/Sc1+/ScotoPlusS111_MM/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (g1^2*invepsilonbar)/(32*Pi^2) - 
          (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2) - (g1^2*Log[mS111^2/\[Mu]^2])/
           (48*Pi^2), alphaKG -> 0, alphaKH -> 
         (3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) + (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2), alphaKW -> 
         (g2^2*invepsilonbar)/(96*Pi^2) - (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2), 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> g2^3/(5760*mS^2*Pi^2), 
        alphaO3Wt -> 0, alphaOH -> -lam3^3/(48*mS^2*Pi^2) - 
          (lam3^2*lam4)/(32*mS^2*Pi^2) - (lam3*lam4^2)/(32*mS^2*Pi^2) - 
          lam4^3/(96*mS^2*Pi^2) - (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - 
          (lam4*lam5*lam5bar)/(32*mS^2*Pi^2) - lam8^3/(96*mS111^2*Pi^2) + 
          (lam3^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*lam3^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (lam3*lam8*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam3*lam8*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*
            Pi^2) + (lam8^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*lam8^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (lam3^2*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (invepsilonbar*lam3^2*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (lam3*lam8*mS111^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam3*lam8*mS111^2*muS*
            muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - (lam8^2*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam8^2*mS111^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam3^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam3*lam8*muS*muSbar)/(8*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3^2*muS*muSbar)/(32*mS^2*(mS^2 - mS111^2)*Pi^2) + 
          (lam8^2*muS*muSbar)/(32*mS111^2*(mS^2 - mS111^2)*Pi^2) + 
          (3*lam3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*lam3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (3*lam8*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (3*invepsilonbar*lam8*mS^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*lam3*mS111^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam3*mS111^2*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*lam8*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*lam8*mS111^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam3*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*invepsilonbar*lam8*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (lam3*muS^2*muSbar^2)/(32*mS^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*muS^2*muSbar^2)/(32*mS111^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS^2*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (mS111^2*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS111^2*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^5*
            Pi^2) - (invepsilonbar*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^4*
            Pi^2) - (muS^3*muSbar^3)/(96*mS^2*(mS^2 - mS111^2)^3*Pi^2) + 
          (muS^3*muSbar^3)/(96*mS111^2*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam3^2*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) + (lam3*lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (lam8^2*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam3^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) - (lam3*lam8*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) - (3*lam3*mS^2*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*lam8*mS^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam3*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam8*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (mS^2*muS^3*muSbar^3*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^5*Pi^2) + (muS^3*muSbar^3*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam3^2*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam3*lam8*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (lam8^2*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam3*lam8*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam8^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) + (3*lam3*mS111^2*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam8*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam3*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam8*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*
            Pi^2) + (mS111^2*muS^3*muSbar^3*Log[mS111^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^5*Pi^2) + (muS^3*muSbar^3*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2), 
        alphaOHB -> (g1^2*lam3)/(384*mS^2*Pi^2) + (g1^2*lam4)/
           (768*mS^2*Pi^2) + (g1^2*lam8)/(192*mS111^2*Pi^2) + 
          (11*g1^2*mS^6*muS*muSbar)/(384*(mS^2 - mS111^2)^5*Pi^2) + 
          (g1^2*invepsilonbar*mS^6*muS*muSbar)/(64*(mS^2 - mS111^2)^5*Pi^2) - 
          (11*g1^2*mS111^6*muS*muSbar)/(384*(mS^2 - mS111^2)^5*Pi^2) - 
          (g1^2*invepsilonbar*mS111^6*muS*muSbar)/(64*(mS^2 - mS111^2)^5*
            Pi^2) - (9*g1^2*mS111^4*muS*muSbar)/(128*(mS^2 - mS111^2)^4*
            Pi^2) - (3*g1^2*invepsilonbar*mS111^4*muS*muSbar)/
           (64*(mS^2 - mS111^2)^4*Pi^2) - (g1^2*mS^2*muS*muSbar)/
           (64*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS^2*muS*
            muSbar)/(64*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*mS111^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS111^2*muS*
            muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + (g1^2*muS*muSbar)/
           (768*mS^2*(mS^2 - mS111^2)*Pi^2) - (g1^2*muS*muSbar)/
           (192*mS111^2*(mS^2 - mS111^2)*Pi^2) - 
          (g1^2*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^5*
            Pi^2) + (g1^2*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^3*Pi^2) + (g1^2*mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*g1^2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^3*Pi^2), 
        alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - (lam3*lam4)/(96*mS^2*Pi^2) - 
          lam4^2/(192*mS^2*Pi^2) - lam8^2/(192*mS111^2*Pi^2) + 
          (3*lam3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (invepsilonbar*lam3*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam8*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*lam8*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*lam3*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (3*lam8*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*
            Pi^2) + (invepsilonbar*lam8*mS111^4*muS*muSbar)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (lam3*mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam3*mS^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam8*mS^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - (lam3*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam3*mS111^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam8*mS111^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - (lam3*muS*muSbar)/
           (96*mS^2*(mS^2 - mS111^2)*Pi^2) + (lam8*muS*muSbar)/
           (96*mS111^2*(mS^2 - mS111^2)*Pi^2) + (3*mS^4*muS^2*muSbar^2)/
           (32*(mS^2 - mS111^2)^5*Pi^2) + (invepsilonbar*mS^4*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^5*Pi^2) - (3*mS111^4*muS^2*muSbar^2)/
           (32*(mS^2 - mS111^2)^5*Pi^2) - (invepsilonbar*mS111^4*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^5*Pi^2) - (mS^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (invepsilonbar*mS^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (mS111^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (invepsilonbar*mS111^2*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) - (muS^2*muSbar^2)/
           (192*mS^2*(mS^2 - mS111^2)^2*Pi^2) - (muS^2*muSbar^2)/
           (192*mS111^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (lam8*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam3*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (mS^4*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^5*Pi^2) + (mS^2*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (lam3*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (lam8*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (lam3*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS111^4*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^5*Pi^2) + (mS111^2*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2), 
        alphaOHBt -> 0, alphaOHD -> -lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2) + (3*lam4*mS^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) + (invepsilonbar*lam4*mS^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam4*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*lam4*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (lam4*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*lam4*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam4*muS*muSbar)/(48*mS^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS^4*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*mS111^4*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS111^4*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*
            Pi^2) + (3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (invepsilonbar*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (invepsilonbar*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (muS^2*muSbar^2)/(96*mS^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam4*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (lam4*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (lam4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) + (mS^4*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (3*mS^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) + (lam4*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (mS111^4*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2), alphaOHG -> 0, alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/
           (768*mS^2*Pi^2) + (11*g2^2*mS^6*muS*muSbar)/
           (384*(mS^2 - mS111^2)^5*Pi^2) + (g2^2*invepsilonbar*mS^6*muS*
            muSbar)/(64*(mS^2 - mS111^2)^5*Pi^2) - 
          (11*g2^2*mS111^6*muS*muSbar)/(384*(mS^2 - mS111^2)^5*Pi^2) - 
          (g2^2*invepsilonbar*mS111^6*muS*muSbar)/(64*(mS^2 - mS111^2)^5*
            Pi^2) - (3*g2^2*mS^4*muS*muSbar)/(64*(mS^2 - mS111^2)^4*Pi^2) - 
          (g2^2*invepsilonbar*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*g2^2*mS111^4*muS*muSbar)/(128*(mS^2 - mS111^2)^4*Pi^2) - 
          (g2^2*invepsilonbar*mS111^4*muS*muSbar)/(64*(mS^2 - mS111^2)^4*
            Pi^2) + (g2^2*mS^2*muS*muSbar)/(64*(mS^2 - mS111^2)^3*Pi^2) + 
          (g2^2*invepsilonbar*mS^2*muS*muSbar)/(64*(mS^2 - mS111^2)^3*Pi^2) + 
          (g2^2*muS*muSbar)/(768*mS^2*(mS^2 - mS111^2)*Pi^2) - 
          (g2^2*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^5*
            Pi^2) + (g2^2*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (g2^2*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^3*Pi^2) + 
          (g2^2*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^5*Pi^2) + (g2^2*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^4*Pi^2), 
        alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2) + 
          (11*g1*g2*mS^6*muS*muSbar)/(192*(mS^2 - mS111^2)^5*Pi^2) + 
          (g1*g2*invepsilonbar*mS^6*muS*muSbar)/(32*(mS^2 - mS111^2)^5*
            Pi^2) - (11*g1*g2*mS111^6*muS*muSbar)/(192*(mS^2 - mS111^2)^5*
            Pi^2) - (g1*g2*invepsilonbar*mS111^6*muS*muSbar)/
           (32*(mS^2 - mS111^2)^5*Pi^2) - (3*g1*g2*mS^4*muS*muSbar)/
           (64*(mS^2 - mS111^2)^4*Pi^2) - (g1*g2*invepsilonbar*mS^4*muS*
            muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*g1*g2*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (g1*g2*invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (g1*g2*mS111^2*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
          (g1*g2*invepsilonbar*mS111^2*muS*muSbar)/(32*(mS^2 - mS111^2)^3*
            Pi^2) - (g1*g2*muS*muSbar)/(384*mS^2*(mS^2 - mS111^2)*Pi^2) - 
          (g1*g2*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^5*
            Pi^2) + (g1*g2*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (32*(mS^2 - mS111^2)^4*Pi^2) + (g1*g2*mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^5*Pi^2) + 
          (g1*g2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (g1*g2*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^3*Pi^2), 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         -(invepsilonbar*lam3^2)/(16*Pi^2) - (invepsilonbar*lam3*lam4)/
           (16*Pi^2) - (invepsilonbar*lam4^2)/(32*Pi^2) - 
          (invepsilonbar*lam5*lam5bar)/(32*Pi^2) - (invepsilonbar*lam8^2)/
           (32*Pi^2) + (lam3*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam3*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam8*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam8*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*lam3*muS*muSbar)/(16*(mS^2 - mS111^2)*
            Pi^2) + (invepsilonbar*lam8*muS*muSbar)/(16*(mS^2 - mS111^2)*
            Pi^2) + (mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (invepsilonbar*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2) - 
          (lam3*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) + (lam3*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)*Pi^2) - (mS^2*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8^2*Log[mS111^2/\[Mu]^2])/(32*Pi^2) + 
          (lam3*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) - (lam8*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^2*Pi^2), 
        alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - (invepsilonbar*lam3*mS^2)/
           (8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - (invepsilonbar*lam4*mS^2)/
           (16*Pi^2) - (lam8*mS111^2)/(16*Pi^2) - 
          (invepsilonbar*lam8*mS111^2)/(16*Pi^2) - (mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) + (mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/
           (8*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)*Pi^2) + 
          (lam8*mS111^2*Log[mS111^2/\[Mu]^2])/(16*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)*
            Pi^2), alphaR2B -> g1^2/(960*mS^2*Pi^2) + 
          g1^2/(480*mS111^2*Pi^2), alphaR2G -> 0, alphaR2W -> 
         g2^2/(960*mS^2*Pi^2), alphaRBDH -> (-11*g1*mS^6*muS*muSbar)/
           (288*(mS^2 - mS111^2)^5*Pi^2) - (g1*invepsilonbar*mS^6*muS*muSbar)/
           (48*(mS^2 - mS111^2)^5*Pi^2) + (11*g1*mS111^6*muS*muSbar)/
           (288*(mS^2 - mS111^2)^5*Pi^2) + (g1*invepsilonbar*mS111^6*muS*
            muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) - (3*g1*mS^4*muS*muSbar)/
           (128*(mS^2 - mS111^2)^4*Pi^2) - (g1*invepsilonbar*mS^4*muS*muSbar)/
           (64*(mS^2 - mS111^2)^4*Pi^2) + (15*g1*mS111^4*muS*muSbar)/
           (128*(mS^2 - mS111^2)^4*Pi^2) + (5*g1*invepsilonbar*mS111^4*muS*
            muSbar)/(64*(mS^2 - mS111^2)^4*Pi^2) + (g1*mS^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) + (g1*invepsilonbar*mS^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) + (g1*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (g1*invepsilonbar*mS111^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (g1*invepsilonbar*muS*muSbar)/(192*(mS^2 - mS111^2)^2*Pi^2) + 
          (g1*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(48*(mS^2 - mS111^2)^5*
            Pi^2) + (g1*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^4*Pi^2) - (g1*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
          (g1*muS*muSbar*Log[mS^2/\[Mu]^2])/(192*(mS^2 - mS111^2)^2*Pi^2) - 
          (g1*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2])/(48*(mS^2 - mS111^2)^5*
            Pi^2) - (5*g1*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^4*Pi^2) - (g1*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (g1*muS*muSbar*Log[mS111^2/\[Mu]^2])/(96*(mS^2 - mS111^2)^2*Pi^2), 
        alphaRDH -> (11*mS^6*muS*muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS^6*muS*muSbar)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (11*mS111^6*muS*muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS111^6*muS*muSbar)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (9*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (9*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2), alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2) - (9*lam3*mS^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam3*mS^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - (3*lam4*mS^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (invepsilonbar*lam4*mS^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + (9*lam8*mS^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*lam8*mS^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (9*lam3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*lam3*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (3*lam4*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*
            Pi^2) + (invepsilonbar*lam4*mS111^4*muS*muSbar)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (9*lam8*mS111^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam8*mS111^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + (lam3*mS^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam3*mS^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^3*Pi^2) + (lam4*mS^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam4*mS^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam8*mS^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (lam3*mS111^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam3*mS111^2*muS*
            muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam8*mS111^2*muS*
            muSbar)/(4*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam3*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam4*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam4*muS*muSbar)/(48*mS^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS^4*muS^2*muSbar^2)/(4*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*mS111^4*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS111^4*muS^2*muSbar^2)/(4*(mS^2 - mS111^2)^5*
            Pi^2) + (3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (5*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (5*invepsilonbar*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (invepsilonbar*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*
            Pi^2) + (muS^2*muSbar^2)/(96*mS^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*lam3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (lam4*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*lam8*mS^4*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (lam3*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*
            Pi^2) - (lam4*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam3*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^5*
            Pi^2) - (3*mS^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*lam3*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (lam4*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (3*lam8*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (lam3*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam8*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) - (mS111^4*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (4*(mS^2 - mS111^2)^5*Pi^2) - (5*mS111^2*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2), 
        alphaRHDpp -> 0, alphaRWDH -> (-11*g2*mS^6*muS*muSbar)/
           (288*(mS^2 - mS111^2)^5*Pi^2) - (g2*invepsilonbar*mS^6*muS*muSbar)/
           (48*(mS^2 - mS111^2)^5*Pi^2) + (11*g2*mS111^6*muS*muSbar)/
           (288*(mS^2 - mS111^2)^5*Pi^2) + (g2*invepsilonbar*mS111^6*muS*
            muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) + (9*g2*mS^4*muS*muSbar)/
           (128*(mS^2 - mS111^2)^4*Pi^2) + (3*g2*invepsilonbar*mS^4*muS*
            muSbar)/(64*(mS^2 - mS111^2)^4*Pi^2) + (3*g2*mS111^4*muS*muSbar)/
           (128*(mS^2 - mS111^2)^4*Pi^2) + (g2*invepsilonbar*mS111^4*muS*
            muSbar)/(64*(mS^2 - mS111^2)^4*Pi^2) - (g2*mS^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) - (g2*invepsilonbar*mS^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) + (g2*invepsilonbar*muS*muSbar)/
           (192*(mS^2 - mS111^2)^2*Pi^2) + (g2*mS^6*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(48*(mS^2 - mS111^2)^5*Pi^2) - 
          (3*g2*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^4*
            Pi^2) + (g2*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (32*(mS^2 - mS111^2)^3*Pi^2) - (g2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (192*(mS^2 - mS111^2)^2*Pi^2) - (g2*mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(48*(mS^2 - mS111^2)^5*Pi^2) - 
          (g2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^4*
            Pi^2), alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 
         0, alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 
         (-3*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 
         (-3*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 
         -(mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2), 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 
         -(mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2), 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 
         -(mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*mS^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 
         -(mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*mS^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> (3*mN^4*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^4*YNE[fl97]*
            YNEbar[fl99])/(32*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^2*Pi^2) - (mS111^2*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*YNE[fl97]*
            YNEbar[fl99])/(16*(mN^2 - mS111^2)*Pi^2) - 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^2*Pi^2) + (mS111^4*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)*Pi^2), alphaKebar[fl99_, fl97_] -> 
         (3*mN^4*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^2*Pi^2) - (mS111^2*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*YNE[fl99]*
            YNEbar[fl97])/(16*(mN^2 - mS111^2)*Pi^2) - 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^2*Pi^2) + (mS111^4*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)*Pi^2), alphaKl[fl99_, fl97_] -> 
         (3*mN^4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            Pi^2) - (3*mS^4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            Pi^2) - (invepsilonbar*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (mS^2*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*Pi^2) - (invepsilonbar*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*Pi^2) - 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*Pi^2), 
        alphaKlbar[fl99_, fl97_] -> (3*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (3*mS^4*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*mS^4*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*
            Pi^2) - (mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)*Pi^2) - 
          (invepsilonbar*mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)*
            Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)*
            Pi^2), alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
           (128*(mN^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN^4*YNE[fl95]*
            YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
           (128*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^4*YNE[fl95]*
            YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*
            Pi^2) + (mN^2*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
           (64*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^2*YNE[fl95]*
            YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
           (64*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*YNE[fl95]*
            YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*Pi^2), 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/
           (128*(mN^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN^4*YNE[fl93]*
            YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/
           (128*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^4*YNE[fl93]*
            YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*
            Pi^2) + (mN^2*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/
           (64*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^2*YNE[fl93]*
            YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/
           (64*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*YNE[fl93]*
            YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*Pi^2), 
        alphaOeH[fl97_, fl99_] -> (lam8*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam8*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam3*mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*lam3*mN^3*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*lam8*mN*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) - (lam3*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*lam3*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam3*mN*mS^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*mN*mS^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam3*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam8*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*lam3*mN*mS^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*lam3*mN*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*lam8*mN*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*lam3*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^3*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^3*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mN*mS111^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS111^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS^2*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mN*mS111^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN*mS111^2*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mN*mS^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^2*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*mN*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^2*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*mN*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (lam8*mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS^2*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam3*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (lam3*mN*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS^2*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^2*muS^2*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*muS^2*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (lam3*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOeHbar[fl97_, fl99_] -> (lam8*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam8*mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam3*mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*lam3*mN^3*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (invepsilonbar*lam8*mN*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam3*mN*mS^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (lam8*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam8*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*lam3*mN*mS^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (invepsilonbar*lam3*mN*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*lam8*mN*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^3*muS*muSbar^2*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mN*mS^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mN*mS^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (lam8*mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS*muSbar^2*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam3*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (lam3*mN*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*muSbar^2*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^2*muS*muSbar^2*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*muS*muSbar^2*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (lam3*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> (3*mN^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) - (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mS^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mS^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl97]*
            YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHebar[fl99_, fl97_] -> (3*mN^4*muS*muSbar*YNE[fl99]*
            YNEbar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) - (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mS^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mS^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl99]*
            YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHl1[fl99_, fl97_] -> (-3*mN^4*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHl1bar[fl99_, fl97_] -> (-3*mN^4*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHl3[fl99_, fl97_] -> (-3*mN^4*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHl3bar[fl99_, fl97_] -> (-3*mN^4*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> -(mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) + (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2), 
        alphaOlambdaebar[fl97_, fl99_] -> 
         -(mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*
            Pi^2) + (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*
            Pi^2) + (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2), 
        alphaOlambdau[fl97_, fl99_] -> 0, alphaOlambdaubar[fl97_, fl99_] -> 
         0, alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> (11*g1*mN^6*YNE[fl97]*YNEbar[fl99])/
           (576*(mN^2 - mS111^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*YNE[fl97]*
            YNEbar[fl99])/(96*(mN^2 - mS111^2)^4*Pi^2) - 
          (11*g1*mS111^6*YNE[fl97]*YNEbar[fl99])/(576*(mN^2 - mS111^2)^4*
            Pi^2) - (g1*invepsilonbar*mS111^6*YNE[fl97]*YNEbar[fl99])/
           (96*(mN^2 - mS111^2)^4*Pi^2) - (3*g1*mS111^4*YNE[fl97]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (g1*invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (g1*mS111^2*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mS111^2*YNE[fl97]*
            YNEbar[fl99])/(32*(mN^2 - mS111^2)^2*Pi^2) - 
          (g1*invepsilonbar*YNE[fl97]*YNEbar[fl99])/(96*(mN^2 - mS111^2)*
            Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (96*(mN^2 - mS111^2)^4*Pi^2) + (g1*mS111^6*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(96*(mN^2 - mS111^2)^4*Pi^2) + 
          (g1*mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) + (g1*mS111^2*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS111^2)^2*Pi^2) + 
          (g1*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (96*(mN^2 - mS111^2)*Pi^2), alphaRBebar[fl99_, fl97_] -> 
         (11*g1*mN^6*YNE[fl99]*YNEbar[fl97])/(576*(mN^2 - mS111^2)^4*Pi^2) + 
          (g1*invepsilonbar*mN^6*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)^4*Pi^2) - (11*g1*mS111^6*YNE[fl99]*
            YNEbar[fl97])/(576*(mN^2 - mS111^2)^4*Pi^2) - 
          (g1*invepsilonbar*mS111^6*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)^4*Pi^2) - (3*g1*mS111^4*YNE[fl99]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (g1*invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (g1*mS111^2*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mS111^2*YNE[fl99]*
            YNEbar[fl97])/(32*(mN^2 - mS111^2)^2*Pi^2) - 
          (g1*invepsilonbar*YNE[fl99]*YNEbar[fl97])/(96*(mN^2 - mS111^2)*
            Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)^4*Pi^2) + (g1*mS111^6*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(96*(mN^2 - mS111^2)^4*Pi^2) + 
          (g1*mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) + (g1*mS111^2*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS111^2)^2*Pi^2) + 
          (g1*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)*Pi^2), alphaRBep[fl99_, fl97_] -> 0, 
        alphaRBepbar[fl99_, fl97_] -> 0, alphaRBetp[fl99_, fl97_] -> 0, 
        alphaRBetpbar[fl99_, fl97_] -> 0, alphaRBl[fl99_, fl97_] -> 
         (11*g1*mN^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*invepsilonbar*mN^6*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)^4*
            Pi^2) - (11*g1*mS^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*
            Pi^2) - (g1*invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (3*g1*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (g1*invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (g1*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g1*invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            Pi^2) - (g1*invepsilonbar*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)*Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (g1*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (g1*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)*Pi^2), 
        alphaRBlbar[fl99_, fl97_] -> (11*g1*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (1152*(mN^2 - mS^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (11*g1*mS^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*Pi^2) - 
          (g1*invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)^4*
            Pi^2) - (3*g1*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            Pi^2) - (g1*invepsilonbar*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (g1*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (g1*invepsilonbar*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g1*invepsilonbar*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (g1*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (g1*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g1*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2), alphaRBlp[fl99_, fl97_] -> 0, 
        alphaRBlpbar[fl99_, fl97_] -> 0, alphaRBltp[fl99_, fl97_] -> 0, 
        alphaRBltpbar[fl99_, fl97_] -> 0, alphaRBq[fl99_, fl97_] -> 0, 
        alphaRBqbar[fl99_, fl97_] -> 0, alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 
         (-11*mN^6*YNE[fl97]*YNEbar[fl99])/(96*(mN^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*mN^6*YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS111^2)^4*
            Pi^2) + (11*mS111^6*YNE[fl97]*YNEbar[fl99])/
           (96*(mN^2 - mS111^2)^4*Pi^2) + (invepsilonbar*mS111^6*YNE[fl97]*
            YNEbar[fl99])/(16*(mN^2 - mS111^2)^4*Pi^2) + 
          (3*mN^4*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS111^2)^3*
            Pi^2) + (invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99])/
           (8*(mN^2 - mS111^2)^3*Pi^2) + (mS111^2*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*YNE[fl97]*
            YNEbar[fl99])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^6*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*
            YNEbar[fl99])/(16*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^6*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^4*Pi^2) - (mS111^4*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(8*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^2*Pi^2), alphaReDbar[fl99_, fl97_] -> 
         (-11*mN^6*YNE[fl99]*YNEbar[fl97])/(96*(mN^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*mN^6*YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS111^2)^4*
            Pi^2) + (11*mS111^6*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)^4*Pi^2) + (invepsilonbar*mS111^6*YNE[fl99]*
            YNEbar[fl97])/(16*(mN^2 - mS111^2)^4*Pi^2) + 
          (3*mN^4*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS111^2)^3*
            Pi^2) + (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97])/
           (8*(mN^2 - mS111^2)^3*Pi^2) + (mS111^2*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*YNE[fl99]*
            YNEbar[fl97])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^6*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*
            YNEbar[fl97])/(16*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^6*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^4*Pi^2) - (mS111^4*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(8*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^2*Pi^2), alphaReHD1[fl97_, fl99_] -> 
         (-3*mN^5*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^5*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN*mS111^4*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD1bar[fl97_, fl99_] -> (-3*mN^5*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) - (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*
            Pi^2) + (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> (-3*mN^5*muS*YNE[fl99]*Ynu[fl97])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mN^5*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (3*mN^5*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN^5*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (3*mN^5*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^5*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD3bar[fl97_, fl99_] -> (-3*mN^5*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (3*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^3*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
            Pi^2) + (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (3*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*
            Pi^2) + (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD4[fl97_, fl99_] -> (-3*mN^5*muS*YNE[fl99]*Ynu[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^5*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mN^5*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^5*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD4bar[fl97_, fl99_] -> (-3*mN^5*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (3*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(8*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*
            Pi^2) - (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(8*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> (3*lam8*mN^4*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam8*mN^4*YNE[fl97]*
            YNEbar[fl99])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
          (3*lam8*mS111^4*YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*
            Pi^2) - (invepsilonbar*lam8*mS111^4*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*YNE[fl97]*
            YNEbar[fl99])/(16*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mS111^2*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*YNE[fl97]*
            YNEbar[fl99])/(32*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (3*mN^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (lam8*mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl97]*
            YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) + (lam8*mS111^2*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam8*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)*Pi^2) + (mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (muS*muSbar*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*
            Pi^2) + (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*
            YNEbar[fl99])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaRHepbar[fl99_, fl97_] -> (3*lam8*mN^4*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam8*mN^4*YNE[fl99]*
            YNEbar[fl97])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
          (3*lam8*mS111^4*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*
            Pi^2) - (invepsilonbar*lam8*mS111^4*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*YNE[fl99]*
            YNEbar[fl97])/(16*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mS111^2*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*YNE[fl99]*
            YNEbar[fl97])/(32*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (3*mN^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (lam8*mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl99]*
            YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) + (lam8*mS111^2*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam8*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)*Pi^2) + (mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (muS*muSbar*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*
            Pi^2) + (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*
            YNEbar[fl97])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> (3*lam3*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam3*mN^4*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (3*lam3*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam3*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*Pi^2) - 
          (3*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam3*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)*Pi^2) - 
          (invepsilonbar*lam4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (lam3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*Pi^2) - (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam3*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam3*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)*
            Pi^2) + (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRHl1pbar[fl99_, fl97_] -> (3*lam3*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam3*mN^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (3*lam3*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam3*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^3*Pi^2) - 
          (3*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam3*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (invepsilonbar*lam4*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (lam3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^3*Pi^2) - (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam3*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam3*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)*
            Pi^2) + (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> (-3*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam4*mN^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam4*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam4*mN^4*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam4*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam4*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> (-11*mN^6*Ynu[fl99]*Ynubar[fl97])/
           (96*(mN^2 - mS^2)^4*Pi^2) - (invepsilonbar*mN^6*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^4*Pi^2) + 
          (11*mS^6*Ynu[fl99]*Ynubar[fl97])/(96*(mN^2 - mS^2)^4*Pi^2) + 
          (invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^4*
            Pi^2) + (3*mN^4*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^3*
            Pi^2) + (invepsilonbar*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (3*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(8*(mN^2 - mS^2)^3*Pi^2) + 
          (mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            Pi^2) + (mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^4*
            Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*Pi^2) - (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2), 
        alphaRlDbar[fl99_, fl97_] -> (-11*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (96*(mN^2 - mS^2)^4*Pi^2) - (invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^4*Pi^2) + 
          (11*mS^6*Ynu[fl97]*Ynubar[fl99])/(96*(mN^2 - mS^2)^4*Pi^2) + 
          (invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^4*
            Pi^2) + (3*mN^4*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^3*
            Pi^2) + (invepsilonbar*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (3*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(8*(mN^2 - mS^2)^3*Pi^2) + 
          (mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^2*
            Pi^2) + (mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^4*
            Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (8*(mN^2 - mS^2)^3*Pi^2) - (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> (-11*g2*mN^6*Ynu[fl99]*Ynubar[fl97])/
           (1152*(mN^2 - mS^2)^4*Pi^2) - (g2*invepsilonbar*mN^6*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (11*g2*mS^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
          (g2*invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)^4*
            Pi^2) + (3*g2*mS^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*
            Pi^2) + (g2*invepsilonbar*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (g2*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (g2*invepsilonbar*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g2*invepsilonbar*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)*
            Pi^2) + (g2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (g2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (g2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)*
            Pi^2), alphaRWlbar[fl99_, fl97_] -> 
         (-11*g2*mN^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*invepsilonbar*mN^6*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)^4*
            Pi^2) + (11*g2*mS^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*
            Pi^2) + (g2*invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (3*g2*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*Pi^2) + (g2*invepsilonbar*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (g2*mS^2*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g2*invepsilonbar*mS^2*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            Pi^2) + (g2*invepsilonbar*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)*Pi^2) + (g2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (g2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (g2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)*Pi^2), 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> (lam5bar*mN^3*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam5bar*mN^3*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (lam5bar*mN*mS^2*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam5bar*mN*mS^2*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam5bar*mN*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (lam5bar*mN^3*Log[mN^2/\[Mu]^2]*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam5bar*mN*mS^2*Log[mS^2/\[Mu]^2]*
            Ynubar[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam5bar*mN*Log[mS^2/\[Mu]^2]*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)*Pi^2), alphaWeinbergbar[fl97_, fl99_] -> 
         (lam5*mN^3*Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam5*mN^3*Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*
            Pi^2) - (lam5*mN*mS^2*Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*
            Pi^2) - (invepsilonbar*lam5*mN*mS^2*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam5*mN*Ynu[fl97]*
            Ynu[fl99])/(32*(mN^2 - mS^2)*Pi^2) - (lam5*mN^3*Log[mN^2/\[Mu]^2]*
            Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam5*mN*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam5*mN*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynu[fl99])/(32*(mN^2 - mS^2)*Pi^2)}, {}}}, 
     {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> g2^3/(5760*mS^2*Pi^2), 
        alphaO3Wt -> 0, alphaOH -> -lam3^3/(48*mS^2*Pi^2) - 
          (lam3^2*lam4)/(32*mS^2*Pi^2) - (lam3*lam4^2)/(32*mS^2*Pi^2) - 
          lam4^3/(96*mS^2*Pi^2) - (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - 
          (lam4*lam5*lam5bar)/(32*mS^2*Pi^2) - lam8^3/(96*mS111^2*Pi^2) + 
          (lam3^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*lam3^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (lam3*lam8*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam3*lam8*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*
            Pi^2) + (lam8^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*lam8^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (lam3^2*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (invepsilonbar*lam3^2*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (lam3*lam8*mS111^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam3*lam8*mS111^2*muS*
            muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - (lam8^2*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam8^2*mS111^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam3^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam3*lam8*muS*muSbar)/(8*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3^2*muS*muSbar)/(32*mS^2*(mS^2 - mS111^2)*Pi^2) + 
          (lam8^2*muS*muSbar)/(32*mS111^2*(mS^2 - mS111^2)*Pi^2) + 
          (3*lam3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*lam3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (3*lam8*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (3*invepsilonbar*lam8*mS^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*lam3*mS111^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam3*mS111^2*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*lam8*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*lam8*mS111^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam3*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*invepsilonbar*lam8*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (lam3*muS^2*muSbar^2)/(32*mS^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*muS^2*muSbar^2)/(32*mS111^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS^2*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (mS111^2*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS111^2*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^5*
            Pi^2) - (invepsilonbar*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^4*
            Pi^2) - (muS^3*muSbar^3)/(96*mS^2*(mS^2 - mS111^2)^3*Pi^2) + 
          (muS^3*muSbar^3)/(96*mS111^2*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam3^2*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) + (lam3*lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (lam8^2*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam3^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) - (lam3*lam8*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) - (3*lam3*mS^2*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*lam8*mS^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam3*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam8*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (mS^2*muS^3*muSbar^3*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^5*Pi^2) + (muS^3*muSbar^3*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam3^2*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam3*lam8*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (lam8^2*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam3*lam8*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam8^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) + (3*lam3*mS111^2*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam8*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam3*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam8*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*
            Pi^2) + (mS111^2*muS^3*muSbar^3*Log[mS111^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^5*Pi^2) + (muS^3*muSbar^3*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2), 
        alphaOHB -> (g1^2*lam3)/(384*mS^2*Pi^2) + (g1^2*lam4)/
           (768*mS^2*Pi^2) + (g1^2*lam8)/(192*mS111^2*Pi^2) + 
          (11*g1^2*mS^6*muS*muSbar)/(384*(mS^2 - mS111^2)^5*Pi^2) + 
          (g1^2*invepsilonbar*mS^6*muS*muSbar)/(64*(mS^2 - mS111^2)^5*Pi^2) - 
          (11*g1^2*mS111^6*muS*muSbar)/(384*(mS^2 - mS111^2)^5*Pi^2) - 
          (g1^2*invepsilonbar*mS111^6*muS*muSbar)/(64*(mS^2 - mS111^2)^5*
            Pi^2) - (9*g1^2*mS111^4*muS*muSbar)/(128*(mS^2 - mS111^2)^4*
            Pi^2) - (3*g1^2*invepsilonbar*mS111^4*muS*muSbar)/
           (64*(mS^2 - mS111^2)^4*Pi^2) - (g1^2*mS^2*muS*muSbar)/
           (64*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS^2*muS*
            muSbar)/(64*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*mS111^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS111^2*muS*
            muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + (g1^2*muS*muSbar)/
           (768*mS^2*(mS^2 - mS111^2)*Pi^2) - (g1^2*muS*muSbar)/
           (192*mS111^2*(mS^2 - mS111^2)*Pi^2) - 
          (g1^2*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^5*
            Pi^2) + (g1^2*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^3*Pi^2) + (g1^2*mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*g1^2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^3*Pi^2), 
        alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - (lam3*lam4)/(96*mS^2*Pi^2) - 
          lam4^2/(192*mS^2*Pi^2) - lam8^2/(192*mS111^2*Pi^2) + 
          (3*lam3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (invepsilonbar*lam3*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam8*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*lam8*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*lam3*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (3*lam8*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*
            Pi^2) + (invepsilonbar*lam8*mS111^4*muS*muSbar)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (lam3*mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam3*mS^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam8*mS^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - (lam3*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam3*mS111^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam8*mS111^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - (lam3*muS*muSbar)/
           (96*mS^2*(mS^2 - mS111^2)*Pi^2) + (lam8*muS*muSbar)/
           (96*mS111^2*(mS^2 - mS111^2)*Pi^2) + (3*mS^4*muS^2*muSbar^2)/
           (32*(mS^2 - mS111^2)^5*Pi^2) + (invepsilonbar*mS^4*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^5*Pi^2) - (3*mS111^4*muS^2*muSbar^2)/
           (32*(mS^2 - mS111^2)^5*Pi^2) - (invepsilonbar*mS111^4*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^5*Pi^2) - (mS^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (invepsilonbar*mS^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (mS111^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (invepsilonbar*mS111^2*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) - (muS^2*muSbar^2)/
           (192*mS^2*(mS^2 - mS111^2)^2*Pi^2) - (muS^2*muSbar^2)/
           (192*mS111^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (lam8*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam3*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (mS^4*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^5*Pi^2) + (mS^2*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (lam3*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (lam8*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (lam3*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS111^4*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^5*Pi^2) + (mS111^2*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2), 
        alphaOHBt -> 0, alphaOHD -> -lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2) + (3*lam4*mS^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) + (invepsilonbar*lam4*mS^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam4*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*lam4*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (lam4*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*lam4*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam4*muS*muSbar)/(48*mS^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS^4*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*mS111^4*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS111^4*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*
            Pi^2) + (3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (invepsilonbar*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (invepsilonbar*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (muS^2*muSbar^2)/(96*mS^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam4*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (lam4*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (lam4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) + (mS^4*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (3*mS^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) + (lam4*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (mS111^4*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2), alphaOHG -> 0, alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/
           (768*mS^2*Pi^2) + (11*g2^2*mS^6*muS*muSbar)/
           (384*(mS^2 - mS111^2)^5*Pi^2) + (g2^2*invepsilonbar*mS^6*muS*
            muSbar)/(64*(mS^2 - mS111^2)^5*Pi^2) - 
          (11*g2^2*mS111^6*muS*muSbar)/(384*(mS^2 - mS111^2)^5*Pi^2) - 
          (g2^2*invepsilonbar*mS111^6*muS*muSbar)/(64*(mS^2 - mS111^2)^5*
            Pi^2) - (3*g2^2*mS^4*muS*muSbar)/(64*(mS^2 - mS111^2)^4*Pi^2) - 
          (g2^2*invepsilonbar*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*g2^2*mS111^4*muS*muSbar)/(128*(mS^2 - mS111^2)^4*Pi^2) - 
          (g2^2*invepsilonbar*mS111^4*muS*muSbar)/(64*(mS^2 - mS111^2)^4*
            Pi^2) + (g2^2*mS^2*muS*muSbar)/(64*(mS^2 - mS111^2)^3*Pi^2) + 
          (g2^2*invepsilonbar*mS^2*muS*muSbar)/(64*(mS^2 - mS111^2)^3*Pi^2) + 
          (g2^2*muS*muSbar)/(768*mS^2*(mS^2 - mS111^2)*Pi^2) - 
          (g2^2*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^5*
            Pi^2) + (g2^2*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (g2^2*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^3*Pi^2) + 
          (g2^2*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^5*Pi^2) + (g2^2*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^4*Pi^2), 
        alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2) + 
          (11*g1*g2*mS^6*muS*muSbar)/(192*(mS^2 - mS111^2)^5*Pi^2) + 
          (g1*g2*invepsilonbar*mS^6*muS*muSbar)/(32*(mS^2 - mS111^2)^5*
            Pi^2) - (11*g1*g2*mS111^6*muS*muSbar)/(192*(mS^2 - mS111^2)^5*
            Pi^2) - (g1*g2*invepsilonbar*mS111^6*muS*muSbar)/
           (32*(mS^2 - mS111^2)^5*Pi^2) - (3*g1*g2*mS^4*muS*muSbar)/
           (64*(mS^2 - mS111^2)^4*Pi^2) - (g1*g2*invepsilonbar*mS^4*muS*
            muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*g1*g2*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (g1*g2*invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (g1*g2*mS111^2*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
          (g1*g2*invepsilonbar*mS111^2*muS*muSbar)/(32*(mS^2 - mS111^2)^3*
            Pi^2) - (g1*g2*muS*muSbar)/(384*mS^2*(mS^2 - mS111^2)*Pi^2) - 
          (g1*g2*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^5*
            Pi^2) + (g1*g2*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (32*(mS^2 - mS111^2)^4*Pi^2) + (g1*g2*mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^5*Pi^2) + 
          (g1*g2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (g1*g2*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^3*Pi^2), 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         -(invepsilonbar*lam3^2)/(16*Pi^2) - (invepsilonbar*lam3*lam4)/
           (16*Pi^2) - (invepsilonbar*lam4^2)/(32*Pi^2) - 
          (invepsilonbar*lam5*lam5bar)/(32*Pi^2) - (invepsilonbar*lam8^2)/
           (32*Pi^2) + (lam3*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam3*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam8*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam8*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*lam3*muS*muSbar)/(16*(mS^2 - mS111^2)*
            Pi^2) + (invepsilonbar*lam8*muS*muSbar)/(16*(mS^2 - mS111^2)*
            Pi^2) + (mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (invepsilonbar*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2) - 
          (lam3*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) + (lam3*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)*Pi^2) - (mS^2*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8^2*Log[mS111^2/\[Mu]^2])/(32*Pi^2) + 
          (lam3*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) - (lam8*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^2*Pi^2) - 
          2*lam*((3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
            (invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
            (3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
            (invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
            (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
            (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
            (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
            (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
            (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
              Pi^2) + (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
             (16*(mS^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*
              Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
            (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
              Pi^2)), alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - 
          (invepsilonbar*lam3*mS^2)/(8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - 
          (invepsilonbar*lam4*mS^2)/(16*Pi^2) - (lam8*mS111^2)/(16*Pi^2) - 
          (invepsilonbar*lam8*mS111^2)/(16*Pi^2) - (mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) + (mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/
           (8*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)*Pi^2) + 
          (lam8*mS111^2*Log[mS111^2/\[Mu]^2])/(16*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)*
            Pi^2) - muH^2*((3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
            (invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
            (3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
            (invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
            (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
            (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
            (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
            (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
            (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
              Pi^2) + (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
             (16*(mS^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*
              Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
            (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
              Pi^2)), alphaR2B -> g1^2/(960*mS^2*Pi^2) + 
          g1^2/(480*mS111^2*Pi^2), alphaR2G -> 0, alphaR2W -> 
         g2^2/(960*mS^2*Pi^2), alphaRBDH -> (-11*g1*mS^6*muS*muSbar)/
           (288*(mS^2 - mS111^2)^5*Pi^2) - (g1*invepsilonbar*mS^6*muS*muSbar)/
           (48*(mS^2 - mS111^2)^5*Pi^2) + (11*g1*mS111^6*muS*muSbar)/
           (288*(mS^2 - mS111^2)^5*Pi^2) + (g1*invepsilonbar*mS111^6*muS*
            muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) - (3*g1*mS^4*muS*muSbar)/
           (128*(mS^2 - mS111^2)^4*Pi^2) - (g1*invepsilonbar*mS^4*muS*muSbar)/
           (64*(mS^2 - mS111^2)^4*Pi^2) + (15*g1*mS111^4*muS*muSbar)/
           (128*(mS^2 - mS111^2)^4*Pi^2) + (5*g1*invepsilonbar*mS111^4*muS*
            muSbar)/(64*(mS^2 - mS111^2)^4*Pi^2) + (g1*mS^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) + (g1*invepsilonbar*mS^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) + (g1*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (g1*invepsilonbar*mS111^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (g1*invepsilonbar*muS*muSbar)/(192*(mS^2 - mS111^2)^2*Pi^2) + 
          (g1*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(48*(mS^2 - mS111^2)^5*
            Pi^2) + (g1*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^4*Pi^2) - (g1*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
          (g1*muS*muSbar*Log[mS^2/\[Mu]^2])/(192*(mS^2 - mS111^2)^2*Pi^2) - 
          (g1*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2])/(48*(mS^2 - mS111^2)^5*
            Pi^2) - (5*g1*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (64*(mS^2 - mS111^2)^4*Pi^2) - (g1*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (g1*muS*muSbar*Log[mS111^2/\[Mu]^2])/(96*(mS^2 - mS111^2)^2*Pi^2), 
        alphaRDH -> (11*mS^6*muS*muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS^6*muS*muSbar)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (11*mS111^6*muS*muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS111^6*muS*muSbar)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (9*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (9*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2), alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2) - (9*lam3*mS^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam3*mS^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - (3*lam4*mS^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (invepsilonbar*lam4*mS^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + (9*lam8*mS^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*lam8*mS^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (9*lam3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*lam3*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (3*lam4*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*
            Pi^2) + (invepsilonbar*lam4*mS111^4*muS*muSbar)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (9*lam8*mS111^4*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam8*mS111^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + (lam3*mS^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam3*mS^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^3*Pi^2) + (lam4*mS^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam4*mS^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam8*mS^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (lam3*mS111^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam3*mS111^2*muS*
            muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam8*mS111^2*muS*
            muSbar)/(4*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam3*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam4*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam4*muS*muSbar)/(48*mS^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS^4*muS^2*muSbar^2)/(4*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*mS111^4*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS111^4*muS^2*muSbar^2)/(4*(mS^2 - mS111^2)^5*
            Pi^2) + (3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (5*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (5*invepsilonbar*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (invepsilonbar*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^3*
            Pi^2) + (muS^2*muSbar^2)/(96*mS^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*lam3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (lam4*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*lam8*mS^4*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (lam3*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*
            Pi^2) - (lam4*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam3*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^5*
            Pi^2) - (3*mS^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*lam3*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (lam4*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (3*lam8*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (lam3*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam8*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) - (mS111^4*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (4*(mS^2 - mS111^2)^5*Pi^2) - (5*mS111^2*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2), 
        alphaRHDpp -> 0, alphaRWDH -> (-11*g2*mS^6*muS*muSbar)/
           (288*(mS^2 - mS111^2)^5*Pi^2) - (g2*invepsilonbar*mS^6*muS*muSbar)/
           (48*(mS^2 - mS111^2)^5*Pi^2) + (11*g2*mS111^6*muS*muSbar)/
           (288*(mS^2 - mS111^2)^5*Pi^2) + (g2*invepsilonbar*mS111^6*muS*
            muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) + (9*g2*mS^4*muS*muSbar)/
           (128*(mS^2 - mS111^2)^4*Pi^2) + (3*g2*invepsilonbar*mS^4*muS*
            muSbar)/(64*(mS^2 - mS111^2)^4*Pi^2) + (3*g2*mS111^4*muS*muSbar)/
           (128*(mS^2 - mS111^2)^4*Pi^2) + (g2*invepsilonbar*mS111^4*muS*
            muSbar)/(64*(mS^2 - mS111^2)^4*Pi^2) - (g2*mS^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) - (g2*invepsilonbar*mS^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) + (g2*invepsilonbar*muS*muSbar)/
           (192*(mS^2 - mS111^2)^2*Pi^2) + (g2*mS^6*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(48*(mS^2 - mS111^2)^5*Pi^2) - 
          (3*g2*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^4*
            Pi^2) + (g2*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (32*(mS^2 - mS111^2)^3*Pi^2) - (g2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (192*(mS^2 - mS111^2)^2*Pi^2) - (g2*mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(48*(mS^2 - mS111^2)^5*Pi^2) - 
          (g2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/(64*(mS^2 - mS111^2)^4*
            Pi^2), alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 
         0, alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 
         (-3*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 
         (-3*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 
         -(mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2), 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 
         -(mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2), 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 
         -(mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*mS^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*Ynubar[fl93])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^2*mS111^2*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99]*Ynu[fl95]*
            Ynubar[fl93])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 
         -(mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^2*mS^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*Ynubar[fl95])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^2*mS111^2*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97]*Ynu[fl93]*
            Ynubar[fl95])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
           (128*(mN^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN^4*YNE[fl95]*
            YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
           (128*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^4*YNE[fl95]*
            YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*
            Pi^2) + (mN^2*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
           (64*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^2*YNE[fl95]*
            YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/
           (64*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*YNE[fl95]*
            YNE[fl97]*YNEbar[fl93]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl95]*YNE[fl97]*YNEbar[fl93]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*Pi^2), 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/
           (128*(mN^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN^4*YNE[fl93]*
            YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/
           (128*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^4*YNE[fl93]*
            YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*
            Pi^2) + (mN^2*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/
           (64*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^2*YNE[fl93]*
            YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/
           (64*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*YNE[fl93]*
            YNE[fl99]*YNEbar[fl95]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl93]*YNE[fl99]*YNEbar[fl95]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^2*Pi^2), 
        alphaOeH[fl97_, fl99_] -> (lam8*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam8*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam3*mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*lam3*mN^3*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*lam8*mN*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) - (lam3*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*lam3*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam3*mN*mS^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*mN*mS^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam3*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam8*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*lam3*mN*mS^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*lam3*mN*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*lam8*mN*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*lam3*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^3*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^3*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mN*mS111^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS111^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS^2*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mN*mS111^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN*mS111^2*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mN*mS^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^2*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*mN*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^2*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^2*muS^2*muSbar*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*mN*muS^2*muSbar*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (lam8*mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS^2*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam3*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (lam3*mN*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS^2*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^2*muS^2*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*muS^2*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (lam3*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOeHbar[fl97_, fl99_] -> (lam8*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam8*mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam3*mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*lam3*mN^3*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (invepsilonbar*lam8*mN*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam3*mN*mS^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (lam8*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam8*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*lam3*mN*mS^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (invepsilonbar*lam3*mN*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*lam8*mN*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*lam3*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^3*muS*muSbar^2*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mN*mS^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mN*mS^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*mS111^2*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*muS*muSbar^2*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (lam8*mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS*muSbar^2*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (lam3*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam3*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (lam3*mN*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*muSbar^2*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^2*muS*muSbar^2*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*muS*muSbar^2*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam8*mN*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mN*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (lam3*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> (3*mN^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) - (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mS^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mS^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl97]*
            YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHebar[fl99_, fl97_] -> (3*mN^4*muS*muSbar*YNE[fl99]*
            YNEbar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) - (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mS^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mS^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl99]*
            YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHl1[fl99_, fl97_] -> (-3*mN^4*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHl1bar[fl99_, fl97_] -> (-3*mN^4*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHl3[fl99_, fl97_] -> (-3*mN^4*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHl3bar[fl99_, fl97_] -> (-3*mN^4*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 
         -(((3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
             (invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
             (3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
             (invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^
                2) - (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^
                2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                3*Pi^2) + (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
              (16*(mS^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*Log[
                mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
             (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                2*Pi^2))*yd[fl97, fl99])/2, alphaOlambdadbar[fl97_, fl99_] -> 
         -(((3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
             (invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
             (3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
             (invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^
                2) - (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^
                2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                3*Pi^2) + (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
              (16*(mS^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*Log[
                mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
             (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                2*Pi^2))*ydbar[fl97, fl99])/2, alphaOlambdae[fl97_, fl99_] -> 
         -(mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*
            Pi^2) - (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (-(((3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
               (invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
               (3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
               (invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
                 Pi^2) - (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
               (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
               (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
               (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
                 Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
                (16*(mS^2 - mS111^2)^3*Pi^2) + (mS^2*muS*muSbar*
                 Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) + 
               (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                  3*Pi^2) + (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
                (16*(mS^2 - mS111^2)^2*Pi^2))*yl[fl97, fl99]) - 
            yl[fl97, MIF1]*((3*mN^4*YNE[fl99]*YNEbar[MIF1])/(64*
                (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^4*YNE[fl99]*
                YNEbar[MIF1])/(32*(mN^2 - mS111^2)^2*Pi^2) - 
              (3*mS111^4*YNE[fl99]*YNEbar[MIF1])/(64*(mN^2 - mS111^2)^2*
                Pi^2) - (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[MIF1])/(32*
                (mN^2 - mS111^2)^2*Pi^2) - (mS111^2*YNE[fl99]*YNEbar[MIF1])/(
                16*(mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*YNE[fl99]*
                YNEbar[MIF1])/(16*(mN^2 - mS111^2)*Pi^2) - 
              (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[MIF1])/(32*
                (mN^2 - mS111^2)^2*Pi^2) + (mS111^4*Log[mS111^2/\[Mu]^2]*
                YNE[fl99]*YNEbar[MIF1])/(32*(mN^2 - mS111^2)^2*Pi^2) + 
              (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[MIF1])/(16*
                (mN^2 - mS111^2)*Pi^2)) - yl[MIF1, fl99]*
             ((3*mN^4*Ynu[fl97]*Ynubar[MIF1])/(64*(mN^2 - mS^2)^2*Pi^2) + 
              (invepsilonbar*mN^4*Ynu[fl97]*Ynubar[MIF1])/(32*(mN^2 - mS^2)^2*
                Pi^2) - (3*mS^4*Ynu[fl97]*Ynubar[MIF1])/(64*(mN^2 - mS^2)^2*
                Pi^2) - (invepsilonbar*mS^4*Ynu[fl97]*Ynubar[MIF1])/(32*
                (mN^2 - mS^2)^2*Pi^2) - (mS^2*Ynu[fl97]*Ynubar[MIF1])/(16*
                (mN^2 - mS^2)*Pi^2) - (invepsilonbar*mS^2*Ynu[fl97]*
                Ynubar[MIF1])/(16*(mN^2 - mS^2)*Pi^2) - 
              (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[MIF1])/(32*
                (mN^2 - mS^2)^2*Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
                Ynubar[MIF1])/(32*(mN^2 - mS^2)^2*Pi^2) + 
              (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[MIF1])/(16*
                (mN^2 - mS^2)*Pi^2)))/2, alphaOlambdaebar[fl97_, fl99_] -> 
         -(mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*
            Pi^2) + (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*
            Pi^2) + (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (-(((3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
               (invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
               (3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
               (invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
                 Pi^2) - (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
               (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
               (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
               (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
                 Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
                (16*(mS^2 - mS111^2)^3*Pi^2) + (mS^2*muS*muSbar*
                 Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) + 
               (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                  3*Pi^2) + (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
                (16*(mS^2 - mS111^2)^2*Pi^2))*ylbar[fl97, fl99]) - 
            ylbar[fl97, MIF1]*((3*mN^4*YNE[MIF1]*YNEbar[fl99])/(64*
                (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^4*YNE[MIF1]*
                YNEbar[fl99])/(32*(mN^2 - mS111^2)^2*Pi^2) - 
              (3*mS111^4*YNE[MIF1]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^2*
                Pi^2) - (invepsilonbar*mS111^4*YNE[MIF1]*YNEbar[fl99])/(32*
                (mN^2 - mS111^2)^2*Pi^2) - (mS111^2*YNE[MIF1]*YNEbar[fl99])/(
                16*(mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*YNE[MIF1]*
                YNEbar[fl99])/(16*(mN^2 - mS111^2)*Pi^2) - 
              (mN^4*Log[mN^2/\[Mu]^2]*YNE[MIF1]*YNEbar[fl99])/(32*
                (mN^2 - mS111^2)^2*Pi^2) + (mS111^4*Log[mS111^2/\[Mu]^2]*
                YNE[MIF1]*YNEbar[fl99])/(32*(mN^2 - mS111^2)^2*Pi^2) + 
              (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[MIF1]*YNEbar[fl99])/(16*
                (mN^2 - mS111^2)*Pi^2)) - ylbar[MIF1, fl99]*
             ((3*mN^4*Ynu[MIF1]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) + 
              (invepsilonbar*mN^4*Ynu[MIF1]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
                Pi^2) - (3*mS^4*Ynu[MIF1]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
                Pi^2) - (invepsilonbar*mS^4*Ynu[MIF1]*Ynubar[fl97])/(32*
                (mN^2 - mS^2)^2*Pi^2) - (mS^2*Ynu[MIF1]*Ynubar[fl97])/(16*
                (mN^2 - mS^2)*Pi^2) - (invepsilonbar*mS^2*Ynu[MIF1]*
                Ynubar[fl97])/(16*(mN^2 - mS^2)*Pi^2) - 
              (mN^4*Log[mN^2/\[Mu]^2]*Ynu[MIF1]*Ynubar[fl97])/(32*
                (mN^2 - mS^2)^2*Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*Ynu[MIF1]*
                Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) + 
              (mS^2*Log[mS^2/\[Mu]^2]*Ynu[MIF1]*Ynubar[fl97])/(16*
                (mN^2 - mS^2)*Pi^2)))/2, alphaOlambdau[fl97_, fl99_] -> 
         -(((3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
             (invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
             (3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
             (invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^
                2) - (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^
                2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                3*Pi^2) + (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
              (16*(mS^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*Log[
                mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
             (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                2*Pi^2))*yu[fl97, fl99])/2, alphaOlambdaubar[fl97_, fl99_] -> 
         -(((3*mS^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
             (invepsilonbar*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
             (3*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) - 
             (invepsilonbar*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^
                2) - (mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (invepsilonbar*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
             (invepsilonbar*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^
                2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                3*Pi^2) + (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
              (16*(mS^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*Log[
                mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
             (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^
                2*Pi^2))*yubar[fl97, fl99])/2, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> (11*g1*mN^6*YNE[fl97]*YNEbar[fl99])/
           (576*(mN^2 - mS111^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*YNE[fl97]*
            YNEbar[fl99])/(96*(mN^2 - mS111^2)^4*Pi^2) - 
          (11*g1*mS111^6*YNE[fl97]*YNEbar[fl99])/(576*(mN^2 - mS111^2)^4*
            Pi^2) - (g1*invepsilonbar*mS111^6*YNE[fl97]*YNEbar[fl99])/
           (96*(mN^2 - mS111^2)^4*Pi^2) - (3*g1*mS111^4*YNE[fl97]*
            YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (g1*invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (g1*mS111^2*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mS111^2*YNE[fl97]*
            YNEbar[fl99])/(32*(mN^2 - mS111^2)^2*Pi^2) - 
          (g1*invepsilonbar*YNE[fl97]*YNEbar[fl99])/(96*(mN^2 - mS111^2)*
            Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (96*(mN^2 - mS111^2)^4*Pi^2) + (g1*mS111^6*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(96*(mN^2 - mS111^2)^4*Pi^2) + 
          (g1*mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) + (g1*mS111^2*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS111^2)^2*Pi^2) + 
          (g1*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (96*(mN^2 - mS111^2)*Pi^2), alphaRBebar[fl99_, fl97_] -> 
         (11*g1*mN^6*YNE[fl99]*YNEbar[fl97])/(576*(mN^2 - mS111^2)^4*Pi^2) + 
          (g1*invepsilonbar*mN^6*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)^4*Pi^2) - (11*g1*mS111^6*YNE[fl99]*
            YNEbar[fl97])/(576*(mN^2 - mS111^2)^4*Pi^2) - 
          (g1*invepsilonbar*mS111^6*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)^4*Pi^2) - (3*g1*mS111^4*YNE[fl99]*
            YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
          (g1*invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (g1*mS111^2*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mS111^2*YNE[fl99]*
            YNEbar[fl97])/(32*(mN^2 - mS111^2)^2*Pi^2) - 
          (g1*invepsilonbar*YNE[fl99]*YNEbar[fl97])/(96*(mN^2 - mS111^2)*
            Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)^4*Pi^2) + (g1*mS111^6*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(96*(mN^2 - mS111^2)^4*Pi^2) + 
          (g1*mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) + (g1*mS111^2*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS111^2)^2*Pi^2) + 
          (g1*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)*Pi^2), alphaRBep[fl99_, fl97_] -> 0, 
        alphaRBepbar[fl99_, fl97_] -> 0, alphaRBetp[fl99_, fl97_] -> 0, 
        alphaRBetpbar[fl99_, fl97_] -> 0, alphaRBl[fl99_, fl97_] -> 
         (11*g1*mN^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*invepsilonbar*mN^6*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)^4*
            Pi^2) - (11*g1*mS^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*
            Pi^2) - (g1*invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (3*g1*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (g1*invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (g1*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g1*invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            Pi^2) - (g1*invepsilonbar*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)*Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (g1*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (g1*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)*Pi^2), 
        alphaRBlbar[fl99_, fl97_] -> (11*g1*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (1152*(mN^2 - mS^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (11*g1*mS^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*Pi^2) - 
          (g1*invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)^4*
            Pi^2) - (3*g1*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            Pi^2) - (g1*invepsilonbar*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (g1*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (g1*invepsilonbar*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g1*invepsilonbar*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (g1*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (g1*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g1*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2), alphaRBlp[fl99_, fl97_] -> 0, 
        alphaRBlpbar[fl99_, fl97_] -> 0, alphaRBltp[fl99_, fl97_] -> 0, 
        alphaRBltpbar[fl99_, fl97_] -> 0, alphaRBq[fl99_, fl97_] -> 0, 
        alphaRBqbar[fl99_, fl97_] -> 0, alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 
         (-11*mN^6*YNE[fl97]*YNEbar[fl99])/(96*(mN^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*mN^6*YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS111^2)^4*
            Pi^2) + (11*mS111^6*YNE[fl97]*YNEbar[fl99])/
           (96*(mN^2 - mS111^2)^4*Pi^2) + (invepsilonbar*mS111^6*YNE[fl97]*
            YNEbar[fl99])/(16*(mN^2 - mS111^2)^4*Pi^2) + 
          (3*mN^4*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mN^4*YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS111^2)^3*
            Pi^2) + (invepsilonbar*mS111^4*YNE[fl97]*YNEbar[fl99])/
           (8*(mN^2 - mS111^2)^3*Pi^2) + (mS111^2*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*YNE[fl97]*
            YNEbar[fl99])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^6*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*
            YNEbar[fl99])/(16*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^6*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^4*Pi^2) - (mS111^4*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(8*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^2*Pi^2), alphaReDbar[fl99_, fl97_] -> 
         (-11*mN^6*YNE[fl99]*YNEbar[fl97])/(96*(mN^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*mN^6*YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS111^2)^4*
            Pi^2) + (11*mS111^6*YNE[fl99]*YNEbar[fl97])/
           (96*(mN^2 - mS111^2)^4*Pi^2) + (invepsilonbar*mS111^6*YNE[fl99]*
            YNEbar[fl97])/(16*(mN^2 - mS111^2)^4*Pi^2) + 
          (3*mN^4*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mN^4*YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS111^2)^3*
            Pi^2) + (3*mS111^4*YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS111^2)^3*
            Pi^2) + (invepsilonbar*mS111^4*YNE[fl99]*YNEbar[fl97])/
           (8*(mN^2 - mS111^2)^3*Pi^2) + (mS111^2*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*YNE[fl99]*
            YNEbar[fl97])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^6*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*
            YNEbar[fl97])/(16*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^6*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^4*Pi^2) - (mS111^4*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(8*(mN^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^2*Pi^2), alphaReHD1[fl97_, fl99_] -> 
         (-3*mN^5*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^5*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN*mS111^4*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD1bar[fl97_, fl99_] -> (-3*mN^5*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
            Pi^2) - (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*
            Pi^2) + (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> (-3*mN^5*muS*YNE[fl99]*Ynu[fl97])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mN^5*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (3*mN^5*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN^5*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^2*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (3*mN^5*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^5*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD3bar[fl97_, fl99_] -> (-3*mN^5*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (3*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^3*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
            Pi^2) + (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (3*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*
            Pi^2) + (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD4[fl97_, fl99_] -> (-3*mN^5*muS*YNE[fl99]*Ynu[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^5*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mN^5*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^5*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) + (invepsilonbar*mN^3*muS*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muS*
            YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mN*mS^4*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^4*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*YNE[fl99]*Ynu[fl97])/(8*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mN*mS111^4*muS*YNE[fl99]*Ynu[fl97])/(16*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^4*muS*YNE[fl99]*
            Ynu[fl97])/(8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[fl99]*Ynu[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaReHD4bar[fl97_, fl99_] -> (-3*mN^5*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (3*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN^5*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mN^3*muSbar*YNEbar[fl99]*Ynubar[fl97])/(8*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN^3*muSbar*YNEbar[fl99]*
            Ynubar[fl97])/(8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*
            Pi^2) - (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (3*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muSbar*YNEbar[fl99]*Ynubar[fl97])/(8*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muSbar*
            YNEbar[fl99]*Ynubar[fl97])/(8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (3*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muSbar*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> (3*lam8*mN^4*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam8*mN^4*YNE[fl97]*
            YNEbar[fl99])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
          (3*lam8*mS111^4*YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS111^2)^3*
            Pi^2) - (invepsilonbar*lam8*mS111^4*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*YNE[fl97]*
            YNEbar[fl99])/(16*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mS111^2*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*YNE[fl97]*
            YNEbar[fl99])/(32*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (3*mN^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(128*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*muS*muSbar*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (lam8*mN^4*Log[mN^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl97]*
            YNEbar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)^3*Pi^2) + (lam8*mS111^2*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam8*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS111^2)*Pi^2) + (mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (muS*muSbar*Log[mS111^2/\[Mu]^2]*
            YNE[fl97]*YNEbar[fl99])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*
            Pi^2) + (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*
            YNEbar[fl99])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl97]*YNEbar[fl99])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaRHepbar[fl99_, fl97_] -> (3*lam8*mN^4*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam8*mN^4*YNE[fl99]*
            YNEbar[fl97])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
          (3*lam8*mS111^4*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS111^2)^3*
            Pi^2) - (invepsilonbar*lam8*mS111^4*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*YNE[fl99]*
            YNEbar[fl97])/(16*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mS111^2*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*YNE[fl99]*
            YNEbar[fl97])/(32*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
          (3*mN^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(128*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*muS*muSbar*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) - (lam8*mN^4*Log[mN^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*YNE[fl99]*
            YNEbar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mS111^4*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)^3*Pi^2) + (lam8*mS111^2*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
          (lam8*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS111^2)*Pi^2) + (mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^3*Pi^2) + (mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)^2*Pi^2) + (mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (muS*muSbar*Log[mS111^2/\[Mu]^2]*
            YNE[fl99]*YNEbar[fl97])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*
            Pi^2) + (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*
            YNEbar[fl97])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[fl99]*YNEbar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2), 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> (3*lam3*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam3*mN^4*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (3*lam3*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam3*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*Pi^2) - 
          (3*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam3*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)*Pi^2) - 
          (invepsilonbar*lam4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (lam3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*Pi^2) - (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam3*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam3*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)*
            Pi^2) + (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRHl1pbar[fl99_, fl97_] -> (3*lam3*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam3*mN^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (3*lam3*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam3*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^3*Pi^2) - 
          (3*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam3*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (invepsilonbar*lam4*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (lam3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^3*Pi^2) - (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (lam3*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam3*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam3*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)*
            Pi^2) + (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> (-3*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam4*mN^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam4*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mS^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
            Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam4*mN^4*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam4*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam4*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) + (3*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(256*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
            Pi^2) - (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (3*mS^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
          (mS^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
            Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
            Pi^2) + (3*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mS111^4*muS*muSbar*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
            Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> (-11*mN^6*Ynu[fl99]*Ynubar[fl97])/
           (96*(mN^2 - mS^2)^4*Pi^2) - (invepsilonbar*mN^6*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^4*Pi^2) + 
          (11*mS^6*Ynu[fl99]*Ynubar[fl97])/(96*(mN^2 - mS^2)^4*Pi^2) + 
          (invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^4*
            Pi^2) + (3*mN^4*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^3*
            Pi^2) + (invepsilonbar*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (3*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(8*(mN^2 - mS^2)^3*Pi^2) + 
          (mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            Pi^2) + (mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^4*
            Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*Pi^2) - (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2), 
        alphaRlDbar[fl99_, fl97_] -> (-11*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (96*(mN^2 - mS^2)^4*Pi^2) - (invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^4*Pi^2) + 
          (11*mS^6*Ynu[fl97]*Ynubar[fl99])/(96*(mN^2 - mS^2)^4*Pi^2) + 
          (invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^4*
            Pi^2) + (3*mN^4*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^3*
            Pi^2) + (invepsilonbar*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (3*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(8*(mN^2 - mS^2)^3*Pi^2) + 
          (mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^2*
            Pi^2) + (mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^4*
            Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (8*(mN^2 - mS^2)^3*Pi^2) - (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> (-11*g2*mN^6*Ynu[fl99]*Ynubar[fl97])/
           (1152*(mN^2 - mS^2)^4*Pi^2) - (g2*invepsilonbar*mN^6*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (11*g2*mS^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
          (g2*invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)^4*
            Pi^2) + (3*g2*mS^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*
            Pi^2) + (g2*invepsilonbar*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (g2*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (g2*invepsilonbar*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g2*invepsilonbar*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)*
            Pi^2) + (g2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (g2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (g2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)*
            Pi^2), alphaRWlbar[fl99_, fl97_] -> 
         (-11*g2*mN^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*invepsilonbar*mN^6*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)^4*
            Pi^2) + (11*g2*mS^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*
            Pi^2) + (g2*invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (3*g2*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*Pi^2) + (g2*invepsilonbar*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (g2*mS^2*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g2*invepsilonbar*mS^2*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*
            Pi^2) + (g2*invepsilonbar*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)*Pi^2) + (g2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (g2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (g2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)*Pi^2), 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> (lam5bar*mN^3*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam5bar*mN^3*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (lam5bar*mN*mS^2*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam5bar*mN*mS^2*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam5bar*mN*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (lam5bar*mN^3*Log[mN^2/\[Mu]^2]*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam5bar*mN*mS^2*Log[mS^2/\[Mu]^2]*
            Ynubar[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam5bar*mN*Log[mS^2/\[Mu]^2]*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)*Pi^2), alphaWeinbergbar[fl97_, fl99_] -> 
         (lam5*mN^3*Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam5*mN^3*Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*
            Pi^2) - (lam5*mN*mS^2*Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*
            Pi^2) - (invepsilonbar*lam5*mN*mS^2*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam5*mN*Ynu[fl97]*
            Ynu[fl99])/(32*(mN^2 - mS^2)*Pi^2) - (lam5*mN^3*Log[mN^2/\[Mu]^2]*
            Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam5*mN*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam5*mN*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynu[fl99])/(32*(mN^2 - mS^2)*Pi^2)}, {}}}, 
     {alphaKB -> 1, alphaKW -> 1, alphaKG -> 1, alphaKq[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKl[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKu[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKd[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKe[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaOmuH2 -> 
       muH^2 + onelooporder*(-(lam3*mS^2)/(8*Pi^2) - 
          (invepsilonbar*lam3*mS^2)/(8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - 
          (invepsilonbar*lam4*mS^2)/(16*Pi^2) - (lam8*mS111^2)/(16*Pi^2) - 
          (invepsilonbar*lam8*mS111^2)/(16*Pi^2) - (mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) + (mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)*Pi^2) - (3*mS^4*muH^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muH^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS111^4*muH^2*muS*muSbar)/(32*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^4*muH^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
            Pi^2) + (mS^2*muH^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*muH^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muH^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^2*muH^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
            Pi^2) - (11*mS^6*muH^4*muS*muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS^6*muH^4*muS*muSbar)/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (11*mS111^6*muH^4*muS*muSbar)/(48*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS111^6*muH^4*muS*muSbar)/(8*(mS^2 - mS111^2)^5*
            Pi^2) + (9*mS^4*muH^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^4*muH^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (9*mS111^4*muH^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*
            Pi^2) + (3*invepsilonbar*mS111^4*muH^4*muS*muSbar)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (mS^2*muH^4*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^2*muH^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + (mS111^2*muH^4*muS*muSbar)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^2*muH^4*muS*
            muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam3*mS^2*Log[mS^2/\[Mu]^2])/(8*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)*Pi^2) + 
          (mS^4*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (mS^2*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) + (mS^6*muH^4*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (3*mS^4*muH^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) + (mS^2*muH^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS111^2*Log[mS111^2/\[Mu]^2])/
           (16*Pi^2) - (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)*Pi^2) - (mS111^4*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^2*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) - (mS111^6*muH^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (3*mS111^4*muH^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (mS111^2*muH^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2)), 
      alphaKH -> 1, alphaOlambda -> lam + onelooporder*
         (-(invepsilonbar*lam3^2)/(16*Pi^2) - (invepsilonbar*lam3*lam4)/
           (16*Pi^2) - (invepsilonbar*lam4^2)/(32*Pi^2) - 
          (invepsilonbar*lam5*lam5bar)/(32*Pi^2) - (invepsilonbar*lam8^2)/
           (32*Pi^2) + (g2^4*muH^2)/(1920*mS^2*Pi^2) - (lam4^2*muH^2)/
           (96*mS^2*Pi^2) - (lam5*lam5bar*muH^2)/(96*mS^2*Pi^2) - 
          (3*lam*mS^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam*mS^4*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*lam*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*lam*mS111^4*muS*muSbar)/(8*(mS^2 - mS111^2)^3*
            Pi^2) + (lam*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam3*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam3*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam8*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam*mS111^2*muS*muSbar)/(8*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam*mS111^2*muS*muSbar)/(8*(mS^2 - mS111^2)^2*
            Pi^2) - (lam3*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam8*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam8*mS111^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
            Pi^2) - (invepsilonbar*lam3*muS*muSbar)/(16*(mS^2 - mS111^2)*
            Pi^2) + (invepsilonbar*lam8*muS*muSbar)/(16*(mS^2 - mS111^2)*
            Pi^2) + (11*g2^2*mS^6*muH^2*muS*muSbar)/(144*(mS^2 - mS111^2)^5*
            Pi^2) + (g2^2*invepsilonbar*mS^6*muH^2*muS*muSbar)/
           (24*(mS^2 - mS111^2)^5*Pi^2) - (11*lam*mS^6*muH^2*muS*muSbar)/
           (12*(mS^2 - mS111^2)^5*Pi^2) - (invepsilonbar*lam*mS^6*muH^2*muS*
            muSbar)/(2*(mS^2 - mS111^2)^5*Pi^2) - 
          (11*g2^2*mS111^6*muH^2*muS*muSbar)/(144*(mS^2 - mS111^2)^5*Pi^2) - 
          (g2^2*invepsilonbar*mS111^6*muH^2*muS*muSbar)/
           (24*(mS^2 - mS111^2)^5*Pi^2) + (11*lam*mS111^6*muH^2*muS*muSbar)/
           (12*(mS^2 - mS111^2)^5*Pi^2) + (invepsilonbar*lam*mS111^6*muH^2*
            muS*muSbar)/(2*(mS^2 - mS111^2)^5*Pi^2) - 
          (9*g2^2*mS^4*muH^2*muS*muSbar)/(64*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*g2^2*invepsilonbar*mS^4*muH^2*muS*muSbar)/(32*(mS^2 - mS111^2)^4*
            Pi^2) + (9*lam*mS^4*muH^2*muS*muSbar)/(8*(mS^2 - mS111^2)^4*
            Pi^2) + (3*invepsilonbar*lam*mS^4*muH^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^4*Pi^2) + (9*lam3*mS^4*muH^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*lam3*mS^4*muH^2*
            muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*lam4*mS^4*muH^2*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (invepsilonbar*lam4*mS^4*muH^2*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (9*lam8*mS^4*muH^2*muS*muSbar)/(32*(mS^2 - mS111^2)^4*
            Pi^2) - (3*invepsilonbar*lam8*mS^4*muH^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*g2^2*mS111^4*muH^2*muS*muSbar)/
           (64*(mS^2 - mS111^2)^4*Pi^2) - (g2^2*invepsilonbar*mS111^4*muH^2*
            muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (9*lam*mS111^4*muH^2*muS*muSbar)/(8*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*lam*mS111^4*muH^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^4*Pi^2) - (9*lam3*mS111^4*muH^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam3*mS111^4*muH^2*
            muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam4*mS111^4*muH^2*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) - 
          (invepsilonbar*lam4*mS111^4*muH^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (9*lam8*mS111^4*muH^2*muS*muSbar)/
           (32*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*lam8*mS111^4*muH^2*
            muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (g2^2*mS^2*muH^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (g2^2*invepsilonbar*mS^2*muH^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (lam*mS^2*muH^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*lam*mS^2*muH^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*
            Pi^2) - (lam3*mS^2*muH^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*
            Pi^2) - (invepsilonbar*lam3*mS^2*muH^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^3*Pi^2) - (lam4*mS^2*muH^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam4*mS^2*muH^2*muS*
            muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam8*mS^2*muH^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*lam8*mS^2*muH^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*
            Pi^2) + (lam*mS111^2*muH^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*
            Pi^2) + (invepsilonbar*lam*mS111^2*muH^2*muS*muSbar)/
           (4*(mS^2 - mS111^2)^3*Pi^2) - (lam3*mS111^2*muH^2*muS*muSbar)/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam3*mS111^2*muH^2*
            muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam8*mS111^2*muH^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*lam8*mS111^2*muH^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*
            Pi^2) - (g2^2*invepsilonbar*muH^2*muS*muSbar)/
           (96*(mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam3*muH^2*muS*
            muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*lam4*muH^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*lam8*muH^2*muS*muSbar)/
           (16*(mS^2 - mS111^2)^2*Pi^2) + (lam4*muH^2*muS*muSbar)/
           (48*mS^2*(mS^2 - mS111^2)*Pi^2) + (mS^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (mS111^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS111^2*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mS^4*muH^2*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS^4*muH^2*muS^2*muSbar^2)/(4*(mS^2 - mS111^2)^5*
            Pi^2) - (3*mS111^4*muH^2*muS^2*muSbar^2)/(8*(mS^2 - mS111^2)^5*
            Pi^2) - (invepsilonbar*mS111^4*muH^2*muS^2*muSbar^2)/
           (4*(mS^2 - mS111^2)^5*Pi^2) - (3*mS^2*muH^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*mS^2*muH^2*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (5*mS111^2*muH^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (5*invepsilonbar*mS111^2*muH^2*muS^2*muSbar^2)/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (invepsilonbar*muH^2*muS^2*
            muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) - (muH^2*muS^2*muSbar^2)/
           (96*mS^2*(mS^2 - mS111^2)^2*Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/
           (16*Pi^2) + (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*
            Pi^2) - (lam*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^2*Pi^2) - (lam3*mS^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (lam3*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)*
            Pi^2) - (g2^2*mS^6*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (24*(mS^2 - mS111^2)^5*Pi^2) + (lam*mS^6*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(2*(mS^2 - mS111^2)^5*Pi^2) + 
          (3*g2^2*mS^4*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (3*lam*mS^4*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam3*mS^4*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (lam4*mS^4*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*lam8*mS^4*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (g2^2*mS^2*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam*mS^2*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*
            Pi^2) + (lam3*mS^2*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (4*(mS^2 - mS111^2)^3*Pi^2) + (lam4*mS^2*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam8*mS^2*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) + (g2^2*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2])/(96*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam3*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) - (lam4*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) - (mS^2*muS^2*muSbar^2*
            Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS^4*muH^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^5*
            Pi^2) + (3*mS^2*muH^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam8^2*Log[mS111^2/\[Mu]^2])/
           (32*Pi^2) - (lam*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (lam*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^2*Pi^2) + 
          (lam3*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^2*Pi^2) - (lam8*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*Pi^2) - 
          (lam8*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)*Pi^2) + 
          (g2^2*mS111^6*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (24*(mS^2 - mS111^2)^5*Pi^2) - (lam*mS111^6*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(2*(mS^2 - mS111^2)^5*Pi^2) + 
          (g2^2*mS111^4*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (32*(mS^2 - mS111^2)^4*Pi^2) - (3*lam*mS111^4*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*lam3*mS111^4*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (lam4*mS111^4*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
          (3*lam8*mS111^4*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (lam*mS111^2*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*Pi^2) + 
          (lam3*mS111^2*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
           (8*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*Pi^2) - 
          (lam8*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
            Pi^2) + (mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(32*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^4*muH^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
           (4*(mS^2 - mS111^2)^5*Pi^2) + (5*mS111^2*muH^2*muS^2*muSbar^2*
            Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (muH^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
            Pi^2)), alphaOlambdad[mif1_, mif2_] -> yd[mif1, mif2] + 
        (onelooporder*(-3*mS^8*muS*muSbar*yd[mif1, mif2] + 
           6*mS^6*mS111^2*muS*muSbar*yd[mif1, mif2] - 6*mS^2*mS111^6*muS*
            muSbar*yd[mif1, mif2] + 3*mS111^8*muS*muSbar*yd[mif1, mif2] - 
           2*mS^6*muH^2*muS*muSbar*yd[mif1, mif2] - 18*mS^4*mS111^2*muH^2*muS*
            muSbar*yd[mif1, mif2] + 18*mS^2*mS111^4*muH^2*muS*muSbar*
            yd[mif1, mif2] + 2*mS111^6*muH^2*muS*muSbar*yd[mif1, mif2] + 
           6*mS^6*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] - 
           12*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 
           6*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 
           12*mS^4*mS111^2*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
            yd[mif1, mif2] + 12*mS^2*mS111^4*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2]*yd[mif1, mif2] - 6*mS^6*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] + 12*mS^4*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] - 6*mS^2*mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] - 12*mS^4*mS111^2*muH^2*muS*
            muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] - 12*mS^2*mS111^4*
            muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif2]))/
         (192*(mS^2 - mS111^2)^5*Pi^2), alphaOlambdae[mif1_, mif2_] -> 
       yl[mif1, mif2] + onelooporder*((-3*mS^4*muS*muSbar*yl[mif1, mif2])/
           (64*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            yl[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS111^4*muS*muSbar*yl[mif1, mif2])/(64*(mS^2 - mS111^2)^3*
            Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*yl[mif1, mif2])/
           (32*(mS^2 - mS111^2)^3*Pi^2) + (mS^2*muS*muSbar*yl[mif1, mif2])/
           (32*(mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^2*muS*muSbar*
            yl[mif1, mif2])/(32*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*yl[mif1, mif2])/(32*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mS111^2*muS*muSbar*yl[mif1, mif2])/
           (32*(mS^2 - mS111^2)^2*Pi^2) - (11*mS^6*muH^2*muS*muSbar*
            yl[mif1, mif2])/(48*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS^6*muH^2*muS*muSbar*yl[mif1, mif2])/
           (8*(mS^2 - mS111^2)^5*Pi^2) + (11*mS111^6*muH^2*muS*muSbar*
            yl[mif1, mif2])/(48*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS111^6*muH^2*muS*muSbar*yl[mif1, mif2])/
           (8*(mS^2 - mS111^2)^5*Pi^2) + (9*mS^4*muH^2*muS*muSbar*
            yl[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^4*muH^2*muS*muSbar*yl[mif1, mif2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (9*mS111^4*muH^2*muS*muSbar*
            yl[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*mS111^4*muH^2*muS*muSbar*yl[mif1, mif2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (mS^2*muH^2*muS*muSbar*
            yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS^2*muH^2*muS*muSbar*yl[mif1, mif2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (mS111^2*muH^2*muS*muSbar*
            yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^2*muH^2*muS*muSbar*yl[mif1, mif2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
            yl[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
           (32*(mS^2 - mS111^2)^2*Pi^2) + (mS^6*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (3*mS^4*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (mS^2*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/
           (32*(mS^2 - mS111^2)^3*Pi^2) - (mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/(32*(mS^2 - mS111^2)^2*
            Pi^2) - (mS111^6*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
            yl[mif1, mif2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
          (3*mS111^4*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (mS111^2*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*
            Pi^2) - (3*mN^4*yl[mif1, MIF1]*YNE[mif2]*YNEbar[MIF1])/
           (128*(mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN^4*yl[mif1, MIF1]*
            YNE[mif2]*YNEbar[MIF1])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
          (3*mS111^4*yl[mif1, MIF1]*YNE[mif2]*YNEbar[MIF1])/
           (128*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*
            yl[mif1, MIF1]*YNE[mif2]*YNEbar[MIF1])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*yl[mif1, MIF1]*YNE[mif2]*YNEbar[MIF1])/
           (32*(mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*yl[mif1, MIF1]*
            YNE[mif2]*YNEbar[MIF1])/(32*(mN^2 - mS111^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*yl[mif1, MIF1]*YNE[mif2]*YNEbar[MIF1])/
           (64*(mN^2 - mS111^2)^2*Pi^2) - (mS111^4*Log[mS111^2/\[Mu]^2]*
            yl[mif1, MIF1]*YNE[mif2]*YNEbar[MIF1])/(64*(mN^2 - mS111^2)^2*
            Pi^2) - (mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif1, MIF1]*YNE[mif2]*
            YNEbar[MIF1])/(32*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*
            Pi^2) - (invepsilonbar*mN^3*muS*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muS*YNE[mif2]*
            Ynu[mif1])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS^2*muS*YNE[mif2]*
            Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muS*YNE[mif2]*
            Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (3*mN^5*muH^2*muS*YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^5*muH^2*muS*
            YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
            Pi^2) - (3*mN*mS111^4*muH^2*muS*YNE[mif2]*Ynu[mif1])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muH^2*muS*YNE[mif2]*Ynu[mif1])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muH^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muH^2*muS*
            YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muH^2*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS^4*muH^2*muS*
            YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS111^4*muH^2*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN*mS111^4*muH^2*muS*
            YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS^4*muH^2*muS*YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^4*muH^2*muS*
            YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) - (mN*mS^2*muH^2*muS*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS^2*muH^2*muS*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muH^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS111^2*muH^2*muS*
            YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muH^2*muS*YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
            (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muH^2*muS*
            YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
            Pi^2) + (mN*mS111^2*muH^2*muS*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS111^2*muH^2*muS*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN^5*muH^2*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muH^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^4*muH^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS^2*muH^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muH^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^2*muH^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muH^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS111^2*muH^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muH^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muH^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mN^4*yl[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1])/(128*(mN^2 - mS^2)^2*
            Pi^2) - (invepsilonbar*mN^4*yl[MIF1, mif2]*Ynu[mif1]*
            Ynubar[MIF1])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (3*mS^4*yl[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1])/(128*(mN^2 - mS^2)^2*
            Pi^2) + (invepsilonbar*mS^4*yl[MIF1, mif2]*Ynu[mif1]*
            Ynubar[MIF1])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*yl[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1])/(32*(mN^2 - mS^2)*
            Pi^2) + (invepsilonbar*mS^2*yl[MIF1, mif2]*Ynu[mif1]*
            Ynubar[MIF1])/(32*(mN^2 - mS^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*yl[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*yl[MIF1, mif2]*
            Ynu[mif1]*Ynubar[MIF1])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*yl[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1])/
           (32*(mN^2 - mS^2)*Pi^2)), alphaOlambdau[mif1_, mif2_] -> 
       yu[mif1, mif2] + (onelooporder*(-3*mS^8*muS*muSbar*yu[mif1, mif2] + 
           6*mS^6*mS111^2*muS*muSbar*yu[mif1, mif2] - 6*mS^2*mS111^6*muS*
            muSbar*yu[mif1, mif2] + 3*mS111^8*muS*muSbar*yu[mif1, mif2] - 
           2*mS^6*muH^2*muS*muSbar*yu[mif1, mif2] - 18*mS^4*mS111^2*muH^2*muS*
            muSbar*yu[mif1, mif2] + 18*mS^2*mS111^4*muH^2*muS*muSbar*
            yu[mif1, mif2] + 2*mS111^6*muH^2*muS*muSbar*yu[mif1, mif2] + 
           6*mS^6*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] - 
           12*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 
           6*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 
           12*mS^4*mS111^2*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
            yu[mif1, mif2] + 12*mS^2*mS111^4*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2]*yu[mif1, mif2] - 6*mS^6*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] + 12*mS^4*mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] - 6*mS^2*mS111^6*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] - 12*mS^4*mS111^2*muH^2*muS*
            muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] - 12*mS^2*mS111^4*
            muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif2]))/
         (192*(mS^2 - mS111^2)^5*Pi^2), alphaKqbar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKlbar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKubar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKdbar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKebar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaOlambdadbar[mif1_, mif2_] -> 
       ydbar[mif1, mif2] + (onelooporder*(-3*mS^8*muS*muSbar*
            ydbar[mif1, mif2] + 6*mS^6*mS111^2*muS*muSbar*ydbar[mif1, mif2] - 
           6*mS^2*mS111^6*muS*muSbar*ydbar[mif1, mif2] + 3*mS111^8*muS*muSbar*
            ydbar[mif1, mif2] - 2*mS^6*muH^2*muS*muSbar*ydbar[mif1, mif2] - 
           18*mS^4*mS111^2*muH^2*muS*muSbar*ydbar[mif1, mif2] + 
           18*mS^2*mS111^4*muH^2*muS*muSbar*ydbar[mif1, mif2] + 
           2*mS111^6*muH^2*muS*muSbar*ydbar[mif1, mif2] + 6*mS^6*mS111^2*muS*
            muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] - 12*mS^4*mS111^4*muS*
            muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] + 6*mS^2*mS111^6*muS*
            muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] + 12*mS^4*mS111^2*
            muH^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] + 
           12*mS^2*mS111^4*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
            ydbar[mif1, mif2] - 6*mS^6*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] + 12*mS^4*mS111^4*muS*
            muSbar*Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] - 
           6*mS^2*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] - 
           12*mS^4*mS111^2*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
            ydbar[mif1, mif2] - 12*mS^2*mS111^4*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2]))/(192*(mS^2 - mS111^2)^5*
          Pi^2), alphaOlambdaebar[mif1_, mif2_] -> ylbar[mif1, mif2] + 
        onelooporder*((-3*mS^4*muS*muSbar*ylbar[mif1, mif2])/
           (64*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
            ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
          (3*mS111^4*muS*muSbar*ylbar[mif1, mif2])/(64*(mS^2 - mS111^2)^3*
            Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*ylbar[mif1, mif2])/
           (32*(mS^2 - mS111^2)^3*Pi^2) + (mS^2*muS*muSbar*ylbar[mif1, mif2])/
           (32*(mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^2*muS*muSbar*
            ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^2*Pi^2) + 
          (mS111^2*muS*muSbar*ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^2*
            Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*ylbar[mif1, mif2])/
           (32*(mS^2 - mS111^2)^2*Pi^2) - (11*mS^6*muH^2*muS*muSbar*
            ylbar[mif1, mif2])/(48*(mS^2 - mS111^2)^5*Pi^2) - 
          (invepsilonbar*mS^6*muH^2*muS*muSbar*ylbar[mif1, mif2])/
           (8*(mS^2 - mS111^2)^5*Pi^2) + (11*mS111^6*muH^2*muS*muSbar*
            ylbar[mif1, mif2])/(48*(mS^2 - mS111^2)^5*Pi^2) + 
          (invepsilonbar*mS111^6*muH^2*muS*muSbar*ylbar[mif1, mif2])/
           (8*(mS^2 - mS111^2)^5*Pi^2) + (9*mS^4*muH^2*muS*muSbar*
            ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^4*muH^2*muS*muSbar*ylbar[mif1, mif2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) + (9*mS111^4*muH^2*muS*muSbar*
            ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
          (3*invepsilonbar*mS111^4*muH^2*muS*muSbar*ylbar[mif1, mif2])/
           (16*(mS^2 - mS111^2)^4*Pi^2) - (mS^2*muH^2*muS*muSbar*
            ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mS^2*muH^2*muS*muSbar*ylbar[mif1, mif2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (mS111^2*muH^2*muS*muSbar*
            ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mS111^2*muH^2*muS*muSbar*ylbar[mif1, mif2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) + (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
            ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) - 
          (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
           (32*(mS^2 - mS111^2)^2*Pi^2) + (mS^6*muH^2*muS*muSbar*
            Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^5*
            Pi^2) - (3*mS^4*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
            ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
          (mS^2*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
           (16*(mS^2 - mS111^2)^3*Pi^2) - (mS111^4*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^3*
            Pi^2) - (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
            ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^2*Pi^2) - 
          (mS111^6*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/
           (8*(mS^2 - mS111^2)^5*Pi^2) - (3*mS111^4*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^4*
            Pi^2) - (mS111^2*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
            ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN^4*ylbar[mif1, MIF1]*YNE[MIF1]*YNEbar[mif2])/
           (128*(mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN^4*
            ylbar[mif1, MIF1]*YNE[MIF1]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (3*mS111^4*ylbar[mif1, MIF1]*YNE[MIF1]*YNEbar[mif2])/
           (128*(mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*
            ylbar[mif1, MIF1]*YNE[MIF1]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^2*
            Pi^2) + (mS111^2*ylbar[mif1, MIF1]*YNE[MIF1]*YNEbar[mif2])/
           (32*(mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mS111^2*
            ylbar[mif1, MIF1]*YNE[MIF1]*YNEbar[mif2])/(32*(mN^2 - mS111^2)*
            Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*ylbar[mif1, MIF1]*YNE[MIF1]*
            YNEbar[mif2])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^4*Log[mS111^2/\[Mu]^2]*ylbar[mif1, MIF1]*YNE[MIF1]*
            YNEbar[mif2])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
          (mS111^2*Log[mS111^2/\[Mu]^2]*ylbar[mif1, MIF1]*YNE[MIF1]*
            YNEbar[mif2])/(32*(mN^2 - mS111^2)*Pi^2) - 
          (mN^3*muSbar*YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^3*muSbar*YNEbar[mif2]*
            Ynubar[mif1])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)*
            (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*
            Pi^2) + (mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)*
            (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*
            YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*
            Pi^2) + (3*mN^5*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN^5*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (3*mN*mS111^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
          (invepsilonbar*mN*mS111^2*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (3*mN*mS^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (invepsilonbar*mN*mS^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS111^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (invepsilonbar*mN*mS111^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
          (3*mN*mS^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^2*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS^2*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (invepsilonbar*mN*mS111^2*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
          (3*mN*mS111^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (invepsilonbar*mN*mS111^4*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^2*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (invepsilonbar*mN*mS111^2*muH^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
          (mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
          (mN^5*muH^2*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
           (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
          (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
          (mN*mS^4*muH^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS^4*muH^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
           (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
          (mN*mS^2*muH^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
           (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muH^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
            Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
          (mN*mS111^2*muH^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
            Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
          (mN*mS111^4*muH^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
            Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
          (mN*mS111^2*muH^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
            Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^4*muH^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
            Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
          (mN*mS111^2*muH^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
            Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
          (3*mN^4*ylbar[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1])/
           (128*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*mN^4*ylbar[MIF1, mif2]*
            Ynu[MIF1]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (3*mS^4*ylbar[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^4*ylbar[MIF1, mif2]*
            Ynu[MIF1]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*ylbar[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1])/(32*(mN^2 - mS^2)*
            Pi^2) + (invepsilonbar*mS^2*ylbar[MIF1, mif2]*Ynu[MIF1]*
            Ynubar[mif1])/(32*(mN^2 - mS^2)*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*ylbar[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*
            ylbar[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*
            Pi^2) - (mS^2*Log[mS^2/\[Mu]^2]*ylbar[MIF1, mif2]*Ynu[MIF1]*
            Ynubar[mif1])/(32*(mN^2 - mS^2)*Pi^2)), 
      alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2] + 
        (onelooporder*(-3*mS^8*muS*muSbar*yubar[mif1, mif2] + 
           6*mS^6*mS111^2*muS*muSbar*yubar[mif1, mif2] - 6*mS^2*mS111^6*muS*
            muSbar*yubar[mif1, mif2] + 3*mS111^8*muS*muSbar*
            yubar[mif1, mif2] - 2*mS^6*muH^2*muS*muSbar*yubar[mif1, mif2] - 
           18*mS^4*mS111^2*muH^2*muS*muSbar*yubar[mif1, mif2] + 
           18*mS^2*mS111^4*muH^2*muS*muSbar*yubar[mif1, mif2] + 
           2*mS111^6*muH^2*muS*muSbar*yubar[mif1, mif2] + 6*mS^6*mS111^2*muS*
            muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] - 12*mS^4*mS111^4*muS*
            muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] + 6*mS^2*mS111^6*muS*
            muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] + 12*mS^4*mS111^2*
            muH^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] + 
           12*mS^2*mS111^4*muH^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
            yubar[mif1, mif2] - 6*mS^6*mS111^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] + 12*mS^4*mS111^4*muS*
            muSbar*Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] - 
           6*mS^2*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] - 
           12*mS^4*mS111^2*muH^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
            yubar[mif1, mif2] - 12*mS^2*mS111^4*muH^2*muS*muSbar*
            Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2]))/(192*(mS^2 - mS111^2)^5*
          Pi^2), alphaO3G -> 0, alphaO3Gt -> 0, 
      alphaO3W -> (g2^3*onelooporder)/(5760*mS^2*Pi^2), alphaO3Wt -> 0, 
      alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 
       (onelooporder*(2*g2^2*lam3*mS^10 + g2^2*lam4*mS^10 - 
          10*g2^2*lam3*mS^8*mS111^2 - 5*g2^2*lam4*mS^8*mS111^2 + 
          20*g2^2*lam3*mS^6*mS111^4 + 10*g2^2*lam4*mS^6*mS111^4 - 
          20*g2^2*lam3*mS^4*mS111^6 - 10*g2^2*lam4*mS^4*mS111^6 + 
          10*g2^2*lam3*mS^2*mS111^8 + 5*g2^2*lam4*mS^2*mS111^8 - 
          2*g2^2*lam3*mS111^10 - g2^2*lam4*mS111^10 - g2^2*mS^8*muS*muSbar + 
          8*g2^2*mS^6*mS111^2*muS*muSbar - 8*g2^2*mS^2*mS111^6*muS*muSbar + 
          g2^2*mS111^8*muS*muSbar - 12*g2^2*mS^4*mS111^4*muS*muSbar*
           Log[mS^2/\[Mu]^2] + 12*g2^2*mS^4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]))/(768*mS^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOHWt -> 0, alphaOHB -> (onelooporder*(4*g1^2*lam8*mS^12 + 
          2*g1^2*lam3*mS^10*mS111^2 + g1^2*lam4*mS^10*mS111^2 - 
          20*g1^2*lam8*mS^10*mS111^2 - 10*g1^2*lam3*mS^8*mS111^4 - 
          5*g1^2*lam4*mS^8*mS111^4 + 40*g1^2*lam8*mS^8*mS111^4 + 
          20*g1^2*lam3*mS^6*mS111^6 + 10*g1^2*lam4*mS^6*mS111^6 - 
          40*g1^2*lam8*mS^6*mS111^6 - 20*g1^2*lam3*mS^4*mS111^8 - 
          10*g1^2*lam4*mS^4*mS111^8 + 20*g1^2*lam8*mS^4*mS111^8 + 
          10*g1^2*lam3*mS^2*mS111^10 + 5*g1^2*lam4*mS^2*mS111^10 - 
          4*g1^2*lam8*mS^2*mS111^10 - 2*g1^2*lam3*mS111^12 - 
          g1^2*lam4*mS111^12 - 4*g1^2*mS^10*muS*muSbar + 27*g1^2*mS^8*mS111^2*
           muS*muSbar - 28*g1^2*mS^6*mS111^4*muS*muSbar + 
          4*g1^2*mS^4*mS111^6*muS*muSbar + g1^2*mS111^10*muS*muSbar - 
          24*g1^2*mS^6*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2] + 
          12*g1^2*mS^4*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2] + 
          24*g1^2*mS^6*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2] - 
          12*g1^2*mS^4*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]))/
        (768*mS^2*mS111^2*(mS^2 - mS111^2)^5*Pi^2), alphaOHBt -> 0, 
      alphaOHWB -> (onelooporder*(g1*g2*lam4*mS^10 - 5*g1*g2*lam4*mS^8*
           mS111^2 + 10*g1*g2*lam4*mS^6*mS111^4 - 10*g1*g2*lam4*mS^4*
           mS111^6 + 5*g1*g2*lam4*mS^2*mS111^8 - g1*g2*lam4*mS111^10 + 
          3*g1*g2*mS^8*muS*muSbar + 10*g1*g2*mS^6*mS111^2*muS*muSbar - 
          18*g1*g2*mS^4*mS111^4*muS*muSbar + 6*g1*g2*mS^2*mS111^6*muS*
           muSbar - g1*g2*mS111^8*muS*muSbar - 12*g1*g2*mS^6*mS111^2*muS*
           muSbar*Log[mS^2/\[Mu]^2] + 12*g1*g2*mS^6*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]))/(384*mS^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOHWBt -> 0, alphaOHBox -> (onelooporder*(-6*g1^4*mS^12 - 
          120*lam8^2*mS^12 + 27*g1^4*mS^10*mS111^2 - 9*g2^4*mS^10*mS111^2 - 
          240*lam3^2*mS^10*mS111^2 - 240*lam3*lam4*mS^10*mS111^2 + 
          120*lam5*lam5bar*mS^10*mS111^2 + 600*lam8^2*mS^10*mS111^2 - 
          45*g1^4*mS^8*mS111^4 + 45*g2^4*mS^8*mS111^4 + 1200*lam3^2*mS^8*
           mS111^4 + 1200*lam3*lam4*mS^8*mS111^4 - 600*lam5*lam5bar*mS^8*
           mS111^4 - 1200*lam8^2*mS^8*mS111^4 + 30*g1^4*mS^6*mS111^6 - 
          90*g2^4*mS^6*mS111^6 - 2400*lam3^2*mS^6*mS111^6 - 
          2400*lam3*lam4*mS^6*mS111^6 + 1200*lam5*lam5bar*mS^6*mS111^6 + 
          1200*lam8^2*mS^6*mS111^6 + 90*g2^4*mS^4*mS111^8 + 
          2400*lam3^2*mS^4*mS111^8 + 2400*lam3*lam4*mS^4*mS111^8 - 
          1200*lam5*lam5bar*mS^4*mS111^8 - 600*lam8^2*mS^4*mS111^8 - 
          9*g1^4*mS^2*mS111^10 - 45*g2^4*mS^2*mS111^10 - 
          1200*lam3^2*mS^2*mS111^10 - 1200*lam3*lam4*mS^2*mS111^10 + 
          600*lam5*lam5bar*mS^2*mS111^10 + 120*lam8^2*mS^2*mS111^10 + 
          3*g1^4*mS111^12 + 9*g2^4*mS111^12 + 240*lam3^2*mS111^12 + 
          240*lam3*lam4*mS111^12 - 120*lam5*lam5bar*mS111^12 + 
          240*lam8*mS^10*muS*muSbar - 350*g1^2*mS^8*mS111^2*muS*muSbar + 
          30*g2^2*mS^8*mS111^2*muS*muSbar + 120*lam3*mS^8*mS111^2*muS*
           muSbar + 120*lam4*mS^8*mS111^2*muS*muSbar + 120*lam8*mS^8*mS111^2*
           muS*muSbar + 270*g1^2*mS^6*mS111^4*muS*muSbar - 
          270*g2^2*mS^6*mS111^4*muS*muSbar - 840*lam3*mS^6*mS111^4*muS*
           muSbar - 840*lam4*mS^6*mS111^4*muS*muSbar - 1080*lam8*mS^6*mS111^4*
           muS*muSbar + 270*g1^2*mS^4*mS111^6*muS*muSbar - 
          270*g2^2*mS^4*mS111^6*muS*muSbar + 1080*lam3*mS^4*mS111^6*muS*
           muSbar + 1080*lam4*mS^4*mS111^6*muS*muSbar + 840*lam8*mS^4*mS111^6*
           muS*muSbar - 190*g1^2*mS^2*mS111^8*muS*muSbar + 
          510*g2^2*mS^2*mS111^8*muS*muSbar - 120*lam3*mS^2*mS111^8*muS*
           muSbar - 120*lam4*mS^2*mS111^8*muS*muSbar - 120*lam8*mS^2*mS111^8*
           muS*muSbar - 240*lam3*mS111^10*muS*muSbar - 240*lam4*mS111^10*muS*
           muSbar - 120*mS^8*muS^2*muSbar^2 - 1080*mS^6*mS111^2*muS^2*
           muSbar^2 + 1080*mS^4*mS111^4*muS^2*muSbar^2 + 
          120*mS^2*mS111^6*muS^2*muSbar^2 + 120*g1^2*mS^8*mS111^2*muS*muSbar*
           Log[mS^2/\[Mu]^2] - 720*lam8*mS^8*mS111^2*muS*muSbar*
           Log[mS^2/\[Mu]^2] + 360*g1^2*mS^6*mS111^4*muS*muSbar*
           Log[mS^2/\[Mu]^2] + 720*lam8*mS^6*mS111^4*muS*muSbar*
           Log[mS^2/\[Mu]^2] - 180*g1^2*mS^4*mS111^6*muS*muSbar*
           Log[mS^2/\[Mu]^2] + 540*g2^2*mS^4*mS111^6*muS*muSbar*
           Log[mS^2/\[Mu]^2] + 720*lam3*mS^4*mS111^6*muS*muSbar*
           Log[mS^2/\[Mu]^2] + 720*lam4*mS^4*mS111^6*muS*muSbar*
           Log[mS^2/\[Mu]^2] - 60*g1^2*mS^2*mS111^8*muS*muSbar*
           Log[mS^2/\[Mu]^2] + 180*g2^2*mS^2*mS111^8*muS*muSbar*
           Log[mS^2/\[Mu]^2] - 720*lam3*mS^2*mS111^8*muS*muSbar*
           Log[mS^2/\[Mu]^2] - 720*lam4*mS^2*mS111^8*muS*muSbar*
           Log[mS^2/\[Mu]^2] + 720*mS^6*mS111^2*muS^2*muSbar^2*
           Log[mS^2/\[Mu]^2] + 720*mS^4*mS111^4*muS^2*muSbar^2*
           Log[mS^2/\[Mu]^2] - 120*g1^2*mS^8*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2] + 720*lam8*mS^8*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2] - 360*g1^2*mS^6*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2] - 720*lam8*mS^6*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2] + 180*g1^2*mS^4*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2] - 540*g2^2*mS^4*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2] - 720*lam3*mS^4*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2] - 720*lam4*mS^4*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2] + 60*g1^2*mS^2*mS111^8*muS*muSbar*
           Log[mS111^2/\[Mu]^2] - 180*g2^2*mS^2*mS111^8*muS*muSbar*
           Log[mS111^2/\[Mu]^2] + 720*lam3*mS^2*mS111^8*muS*muSbar*
           Log[mS111^2/\[Mu]^2] + 720*lam4*mS^2*mS111^8*muS*muSbar*
           Log[mS111^2/\[Mu]^2] - 720*mS^6*mS111^2*muS^2*muSbar^2*
           Log[mS111^2/\[Mu]^2] - 720*mS^4*mS111^4*muS^2*muSbar^2*
           Log[mS111^2/\[Mu]^2]))/(23040*mS^2*mS111^2*(mS^2 - mS111^2)^5*
         Pi^2), alphaOHD -> (onelooporder*(-6*g1^4*mS^12 + 
          27*g1^4*mS^10*mS111^2 - 60*lam4^2*mS^10*mS111^2 + 
          60*lam5*lam5bar*mS^10*mS111^2 - 45*g1^4*mS^8*mS111^4 + 
          300*lam4^2*mS^8*mS111^4 - 300*lam5*lam5bar*mS^8*mS111^4 + 
          30*g1^4*mS^6*mS111^6 - 600*lam4^2*mS^6*mS111^6 + 
          600*lam5*lam5bar*mS^6*mS111^6 + 600*lam4^2*mS^4*mS111^8 - 
          600*lam5*lam5bar*mS^4*mS111^8 - 9*g1^4*mS^2*mS111^10 - 
          300*lam4^2*mS^2*mS111^10 + 300*lam5*lam5bar*mS^2*mS111^10 + 
          3*g1^4*mS111^12 + 60*lam4^2*mS111^12 - 60*lam5*lam5bar*mS111^12 - 
          350*g1^2*mS^8*mS111^2*muS*muSbar - 60*lam4*mS^8*mS111^2*muS*
           muSbar + 270*g1^2*mS^6*mS111^4*muS*muSbar + 420*lam4*mS^6*mS111^4*
           muS*muSbar + 270*g1^2*mS^4*mS111^6*muS*muSbar - 
          540*lam4*mS^4*mS111^6*muS*muSbar - 190*g1^2*mS^2*mS111^8*muS*
           muSbar + 60*lam4*mS^2*mS111^8*muS*muSbar + 120*lam4*mS111^10*muS*
           muSbar - 60*mS^6*mS111^2*muS^2*muSbar^2 - 540*mS^4*mS111^4*muS^2*
           muSbar^2 + 540*mS^2*mS111^6*muS^2*muSbar^2 + 60*mS111^8*muS^2*
           muSbar^2 + 120*g1^2*mS^8*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2] + 
          360*g1^2*mS^6*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2] - 
          180*g1^2*mS^4*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2] - 
          360*lam4*mS^4*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2] - 
          60*g1^2*mS^2*mS111^8*muS*muSbar*Log[mS^2/\[Mu]^2] + 
          360*lam4*mS^2*mS111^8*muS*muSbar*Log[mS^2/\[Mu]^2] + 
          360*mS^4*mS111^4*muS^2*muSbar^2*Log[mS^2/\[Mu]^2] + 
          360*mS^2*mS111^6*muS^2*muSbar^2*Log[mS^2/\[Mu]^2] - 
          120*g1^2*mS^8*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2] - 
          360*g1^2*mS^6*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2] + 
          180*g1^2*mS^4*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2] + 
          360*lam4*mS^4*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2] + 
          60*g1^2*mS^2*mS111^8*muS*muSbar*Log[mS111^2/\[Mu]^2] - 
          360*lam4*mS^2*mS111^8*muS*muSbar*Log[mS111^2/\[Mu]^2] - 
          360*mS^4*mS111^4*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2] - 
          360*mS^2*mS111^6*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]))/
        (5760*mS^2*mS111^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOH -> onelooporder*(-(g2^4*lam)/(960*mS^2*Pi^2) - 
         lam3^3/(48*mS^2*Pi^2) - (lam3^2*lam4)/(32*mS^2*Pi^2) + 
         (lam*lam4^2)/(48*mS^2*Pi^2) - (lam3*lam4^2)/(32*mS^2*Pi^2) - 
         lam4^3/(96*mS^2*Pi^2) + (lam*lam5*lam5bar)/(48*mS^2*Pi^2) - 
         (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - (lam4*lam5*lam5bar)/
          (32*mS^2*Pi^2) - lam8^3/(96*mS111^2*Pi^2) - 
         (11*g2^2*lam*mS^6*muS*muSbar)/(72*(mS^2 - mS111^2)^5*Pi^2) - 
         (g2^2*invepsilonbar*lam*mS^6*muS*muSbar)/(12*(mS^2 - mS111^2)^5*
           Pi^2) + (11*lam^2*mS^6*muS*muSbar)/(12*(mS^2 - mS111^2)^5*Pi^2) + 
         (invepsilonbar*lam^2*mS^6*muS*muSbar)/(2*(mS^2 - mS111^2)^5*Pi^2) + 
         (11*g2^2*lam*mS111^6*muS*muSbar)/(72*(mS^2 - mS111^2)^5*Pi^2) + 
         (g2^2*invepsilonbar*lam*mS111^6*muS*muSbar)/(12*(mS^2 - mS111^2)^5*
           Pi^2) - (11*lam^2*mS111^6*muS*muSbar)/(12*(mS^2 - mS111^2)^5*
           Pi^2) - (invepsilonbar*lam^2*mS111^6*muS*muSbar)/
          (2*(mS^2 - mS111^2)^5*Pi^2) + (9*g2^2*lam*mS^4*muS*muSbar)/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (3*g2^2*invepsilonbar*lam*mS^4*muS*
           muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - (9*lam^2*mS^4*muS*muSbar)/
          (8*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam^2*mS^4*muS*
           muSbar)/(4*(mS^2 - mS111^2)^4*Pi^2) - (9*lam*lam3*mS^4*muS*muSbar)/
          (16*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*lam*lam3*mS^4*muS*
           muSbar)/(8*(mS^2 - mS111^2)^4*Pi^2) - (3*lam*lam4*mS^4*muS*muSbar)/
          (16*(mS^2 - mS111^2)^4*Pi^2) - (invepsilonbar*lam*lam4*mS^4*muS*
           muSbar)/(8*(mS^2 - mS111^2)^4*Pi^2) + (9*lam*lam8*mS^4*muS*muSbar)/
          (16*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*lam*lam8*mS^4*muS*
           muSbar)/(8*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*g2^2*lam*mS111^4*muS*muSbar)/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*lam*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
           Pi^2) - (9*lam^2*mS111^4*muS*muSbar)/(8*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam^2*mS111^4*muS*muSbar)/(4*(mS^2 - mS111^2)^4*
           Pi^2) + (9*lam*lam3*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*
           Pi^2) + (3*invepsilonbar*lam*lam3*mS111^4*muS*muSbar)/
          (8*(mS^2 - mS111^2)^4*Pi^2) + (3*lam*lam4*mS111^4*muS*muSbar)/
          (16*(mS^2 - mS111^2)^4*Pi^2) + (invepsilonbar*lam*lam4*mS111^4*muS*
           muSbar)/(8*(mS^2 - mS111^2)^4*Pi^2) - 
         (9*lam*lam8*mS111^4*muS*muSbar)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam*lam8*mS111^4*muS*muSbar)/(8*(mS^2 - mS111^2)^4*
           Pi^2) - (g2^2*lam*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*lam*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*
           Pi^2) + (lam^2*mS^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam^2*mS^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*Pi^2) + 
         (lam*lam3*mS^2*muS*muSbar)/(2*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam*lam3*mS^2*muS*muSbar)/(2*(mS^2 - mS111^2)^3*
           Pi^2) + (lam3^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam3^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
           Pi^2) + (lam*lam4*mS^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam*lam4*mS^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*
           Pi^2) - (lam*lam8*mS^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam*lam8*mS^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*
           Pi^2) - (lam3*lam8*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam3*lam8*mS^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*
           Pi^2) + (lam8^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam8^2*mS^2*muS*muSbar)/(16*(mS^2 - mS111^2)^3*
           Pi^2) - (lam^2*mS111^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam^2*mS111^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*
           Pi^2) + (lam*lam3*mS111^2*muS*muSbar)/(4*(mS^2 - mS111^2)^3*
           Pi^2) + (invepsilonbar*lam*lam3*mS111^2*muS*muSbar)/
          (4*(mS^2 - mS111^2)^3*Pi^2) - (lam3^2*mS111^2*muS*muSbar)/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam3^2*mS111^2*muS*
           muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam*lam8*mS111^2*muS*muSbar)/(2*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam*lam8*mS111^2*muS*muSbar)/(2*(mS^2 - mS111^2)^3*
           Pi^2) + (lam3*lam8*mS111^2*muS*muSbar)/(8*(mS^2 - mS111^2)^3*
           Pi^2) + (invepsilonbar*lam3*lam8*mS111^2*muS*muSbar)/
          (8*(mS^2 - mS111^2)^3*Pi^2) - (lam8^2*mS111^2*muS*muSbar)/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam8^2*mS111^2*muS*
           muSbar)/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (g2^2*invepsilonbar*lam*muS*muSbar)/(48*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam*lam3*muS*muSbar)/(8*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam3^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam*lam4*muS*muSbar)/(8*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam*lam8*muS*muSbar)/(8*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*lam3*lam8*muS*muSbar)/(8*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam8^2*muS*muSbar)/(16*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam3^2*muS*muSbar)/(32*mS^2*(mS^2 - mS111^2)*Pi^2) - 
         (lam*lam4*muS*muSbar)/(24*mS^2*(mS^2 - mS111^2)*Pi^2) + 
         (lam8^2*muS*muSbar)/(32*mS111^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*lam*mS^4*muS^2*muSbar^2)/(4*(mS^2 - mS111^2)^5*Pi^2) - 
         (invepsilonbar*lam*mS^4*muS^2*muSbar^2)/(2*(mS^2 - mS111^2)^5*
           Pi^2) + (3*lam*mS111^4*muS^2*muSbar^2)/(4*(mS^2 - mS111^2)^5*
           Pi^2) + (invepsilonbar*lam*mS111^4*muS^2*muSbar^2)/
          (2*(mS^2 - mS111^2)^5*Pi^2) + (3*lam*mS^2*muS^2*muSbar^2)/
          (8*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*lam*mS^2*muS^2*
           muSbar^2)/(8*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*lam3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*invepsilonbar*lam3*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
           Pi^2) - (3*lam8*mS^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
           Pi^2) - (3*invepsilonbar*lam8*mS^2*muS^2*muSbar^2)/
          (16*(mS^2 - mS111^2)^4*Pi^2) + (5*lam*mS111^2*muS^2*muSbar^2)/
          (8*(mS^2 - mS111^2)^4*Pi^2) + (5*invepsilonbar*lam*mS111^2*muS^2*
           muSbar^2)/(8*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*lam3*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam3*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
           Pi^2) + (3*lam8*mS111^2*muS^2*muSbar^2)/(16*(mS^2 - mS111^2)^4*
           Pi^2) + (3*invepsilonbar*lam8*mS111^2*muS^2*muSbar^2)/
          (16*(mS^2 - mS111^2)^4*Pi^2) + (invepsilonbar*lam*muS^2*muSbar^2)/
          (8*(mS^2 - mS111^2)^3*Pi^2) - (3*invepsilonbar*lam3*muS^2*muSbar^2)/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (3*invepsilonbar*lam8*muS^2*
           muSbar^2)/(16*(mS^2 - mS111^2)^3*Pi^2) + (lam*muS^2*muSbar^2)/
          (48*mS^2*(mS^2 - mS111^2)^2*Pi^2) - (lam3*muS^2*muSbar^2)/
          (32*mS^2*(mS^2 - mS111^2)^2*Pi^2) - (lam8*muS^2*muSbar^2)/
          (32*mS111^2*(mS^2 - mS111^2)^2*Pi^2) + (mS^2*muS^3*muSbar^3)/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (invepsilonbar*mS^2*muS^3*muSbar^3)/
          (8*(mS^2 - mS111^2)^5*Pi^2) - (mS111^2*muS^3*muSbar^3)/
          (8*(mS^2 - mS111^2)^5*Pi^2) - (invepsilonbar*mS111^2*muS^3*
           muSbar^3)/(8*(mS^2 - mS111^2)^5*Pi^2) - 
         (invepsilonbar*muS^3*muSbar^3)/(8*(mS^2 - mS111^2)^4*Pi^2) - 
         (muS^3*muSbar^3)/(96*mS^2*(mS^2 - mS111^2)^3*Pi^2) + 
         (muS^3*muSbar^3)/(96*mS111^2*(mS^2 - mS111^2)^3*Pi^2) + 
         (g2^2*lam*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/(12*(mS^2 - mS111^2)^5*
           Pi^2) - (lam^2*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2])/
          (2*(mS^2 - mS111^2)^5*Pi^2) - (3*g2^2*lam*mS^4*muS*muSbar*
           Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*lam^2*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^4*
           Pi^2) + (3*lam*lam3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/
          (8*(mS^2 - mS111^2)^4*Pi^2) + (lam*lam4*mS^4*muS*muSbar*
           Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*lam*lam8*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^4*
           Pi^2) + (g2^2*lam*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) - (lam^2*mS^2*muS*muSbar*
           Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam*lam3*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(2*(mS^2 - mS111^2)^3*
           Pi^2) - (lam3^2*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (lam*lam4*mS^2*muS*muSbar*
           Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*Pi^2) + 
         (lam*lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*
           Pi^2) + (lam3*lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) - (lam8^2*mS^2*muS*muSbar*
           Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (g2^2*lam*muS*muSbar*Log[mS^2/\[Mu]^2])/(48*(mS^2 - mS111^2)^2*
           Pi^2) + (lam*lam3*muS*muSbar*Log[mS^2/\[Mu]^2])/
          (8*(mS^2 - mS111^2)^2*Pi^2) + (lam3^2*muS*muSbar*Log[mS^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^2*Pi^2) + (lam*lam4*muS*muSbar*
           Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam3*lam8*muS*muSbar*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
           Pi^2) + (lam*mS^4*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
          (2*(mS^2 - mS111^2)^5*Pi^2) - (3*lam*mS^2*muS^2*muSbar^2*
           Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*lam3*mS^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^4*Pi^2) + (3*lam8*mS^2*muS^2*muSbar^2*
           Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
         (lam3*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*
           Pi^2) - (lam8*muS^2*muSbar^2*Log[mS^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (mS^2*muS^3*muSbar^3*
           Log[mS^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) + 
         (muS^3*muSbar^3*Log[mS^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (g2^2*lam*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2])/
          (12*(mS^2 - mS111^2)^5*Pi^2) + (lam^2*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2])/(2*(mS^2 - mS111^2)^5*Pi^2) - 
         (g2^2*lam*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^4*Pi^2) + (3*lam^2*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*lam*lam3*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
          (8*(mS^2 - mS111^2)^4*Pi^2) - (lam*lam4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*lam*lam8*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2])/
          (8*(mS^2 - mS111^2)^4*Pi^2) + (lam^2*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2])/(4*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam*lam3*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
          (4*(mS^2 - mS111^2)^3*Pi^2) + (lam3^2*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (lam*lam8*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
          (2*(mS^2 - mS111^2)^3*Pi^2) - (lam3*lam8*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
         (lam8^2*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (lam*lam8*muS*muSbar*
           Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam3*lam8*muS*muSbar*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^2*
           Pi^2) + (lam8^2*muS*muSbar*Log[mS111^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^2*Pi^2) - (lam*mS111^4*muS^2*muSbar^2*
           Log[mS111^2/\[Mu]^2])/(2*(mS^2 - mS111^2)^5*Pi^2) - 
         (5*lam*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
          (8*(mS^2 - mS111^2)^4*Pi^2) + (3*lam3*mS111^2*muS^2*muSbar^2*
           Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*lam8*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^4*Pi^2) - (lam*muS^2*muSbar^2*
           Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
         (lam3*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^3*
           Pi^2) - (lam8*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) + (mS111^2*muS^3*muSbar^3*
           Log[mS111^2/\[Mu]^2])/(8*(mS^2 - mS111^2)^5*Pi^2) + 
         (muS^3*muSbar^3*Log[mS111^2/\[Mu]^2])/(16*(mS^2 - mS111^2)^4*Pi^2)), 
      alphaOuG[mif1_, mif2_] -> 0, alphaOuW[mif1_, mif2_] -> 0, 
      alphaOuB[mif1_, mif2_] -> 0, alphaOdG[mif1_, mif2_] -> 0, 
      alphaOdW[mif1_, mif2_] -> 0, alphaOdB[mif1_, mif2_] -> 0, 
      alphaOeW[mif1_, mif2_] -> onelooporder*
        ((-3*g2*mN^5*muS*YNE[mif2]*Ynu[mif1])/(256*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) - (g2*invepsilonbar*mN^5*muS*YNE[mif2]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*g2*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(256*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (g2*invepsilonbar*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (3*g2*mN^5*muS*YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) - (g2*invepsilonbar*mN^5*muS*YNE[mif2]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (g2*mN^3*muS*YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) + (g2*invepsilonbar*mN^3*muS*YNE[mif2]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*g2*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) + (g2*invepsilonbar*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (3*g2*mN*mS^4*muS*YNE[mif2]*Ynu[mif1])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (g2*invepsilonbar*mN*mS^4*muS*YNE[mif2]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*g2*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (g2*invepsilonbar*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (3*g2*mN*mS^4*muS*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (g2*invepsilonbar*mN*mS^4*muS*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (g2*mN*mS^2*muS*YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) + (g2*invepsilonbar*mN*mS^2*muS*YNE[mif2]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*g2*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) - (g2*invepsilonbar*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (g2*mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (g2*mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (g2*mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (g2*mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (g2*mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (g2*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (g2*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (g2*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (g2*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (g2*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (11*g2*mN^6*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (768*(mN^2 - mS^2)^4*Pi^2) - (g2*invepsilonbar*mN^6*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^4*Pi^2) + 
         (11*g2*mS^6*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (g2*invepsilonbar*mS^6*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2*mN^4*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2*invepsilonbar*mN^4*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^3*Pi^2) + 
         (3*g2*mS^4*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2*invepsilonbar*mS^4*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (g2*mS^2*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^2*
           Pi^2) + (g2*invepsilonbar*mS^2*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2*mN^6*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^4*Pi^2) - (g2*mN^4*Log[mN^2/\[Mu]^2]*
           yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^3*
           Pi^2) - (g2*mS^6*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^4*Pi^2) - 
         (g2*mS^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*Pi^2) - (g2*mS^2*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^2*
           Pi^2)), alphaOeB[mif1_, mif2_] -> onelooporder*
        ((11*g1*mN^6*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (384*(mN^2 - mS111^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*
           Pi^2) - (11*g1*mS111^6*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (384*(mN^2 - mS111^2)^4*Pi^2) - (g1*invepsilonbar*mS111^6*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*
           Pi^2) - (3*g1*mN^4*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (128*(mN^2 - mS111^2)^3*Pi^2) - (g1*invepsilonbar*mN^4*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*
           Pi^2) - (3*g1*mS111^4*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^3*Pi^2) - (g1*invepsilonbar*mS111^4*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*
           Pi^2) - (g1*mS111^2*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mS111^2*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*
           Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) + 
         (g1*mN^4*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^3*Pi^2) + (g1*mS111^6*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*
           Pi^2) + (g1*mS111^4*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*Pi^2) + 
         (g1*mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*g1*mN^5*muS*YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) + (g1*invepsilonbar*mN^5*muS*YNE[mif2]*
           Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*g1*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) - (g1*invepsilonbar*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (9*g1*mN^5*muS*YNE[mif2]*Ynu[mif1])/(256*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (3*g1*invepsilonbar*mN^5*muS*YNE[mif2]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1*mN^3*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mN^3*muS*YNE[mif2]*
           Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (9*g1*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(256*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) - (3*g1*invepsilonbar*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (3*g1*mN^5*muS*YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) + (g1*invepsilonbar*mN^5*muS*YNE[mif2]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (g1*mN^3*muS*YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (g1*invepsilonbar*mN^3*muS*YNE[mif2]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (g1*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (g1*invepsilonbar*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*g1*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) - (g1*invepsilonbar*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (3*g1*mN*mS^4*muS*YNE[mif2]*Ynu[mif1])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mN*mS^4*muS*YNE[mif2]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*g1*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (g1*invepsilonbar*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) - (3*g1*mN*mS^4*muS*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (g1*invepsilonbar*mN*mS^4*muS*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (g1*mN*mS^2*muS*YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) - (g1*invepsilonbar*mN*mS^2*muS*YNE[mif2]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) + (g1*invepsilonbar*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*g1*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(128*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) + (g1*invepsilonbar*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (g1*mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*g1*mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (g1*mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1*mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (g1*mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (g1*mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (g1*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*g1*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (g1*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (g1*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (g1*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (g1*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (11*g1*mN^6*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^4*Pi^2) - 
         (11*g1*mS^6*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (768*(mN^2 - mS^2)^4*Pi^2) - (g1*invepsilonbar*mS^6*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^4*Pi^2) - 
         (3*g1*mN^4*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (256*(mN^2 - mS^2)^3*Pi^2) - (g1*invepsilonbar*mN^4*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (3*g1*mS^4*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^3*Pi^2) - (g1*invepsilonbar*mS^4*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (g1*mS^2*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^2*
           Pi^2) - (g1*invepsilonbar*mS^2*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g1*mN^6*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^4*Pi^2) + (g1*mN^4*Log[mN^2/\[Mu]^2]*
           yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^3*
           Pi^2) + (g1*mS^6*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^4*Pi^2) + 
         (g1*mS^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*Pi^2) + (g1*mS^2*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/(128*(mN^2 - mS^2)^2*
           Pi^2)), alphaOHq1[mif1_, mif2_] -> 
       (onelooporder*(-6*g1^4*mS^12*KroneckerDelta[mif1, mif2] + 
          27*g1^4*mS^10*mS111^2*KroneckerDelta[mif1, mif2] - 
          45*g1^4*mS^8*mS111^4*KroneckerDelta[mif1, mif2] + 
          30*g1^4*mS^6*mS111^6*KroneckerDelta[mif1, mif2] - 
          9*g1^4*mS^2*mS111^10*KroneckerDelta[mif1, mif2] + 
          3*g1^4*mS111^12*KroneckerDelta[mif1, mif2] - 175*g1^2*mS^8*mS111^2*
           muS*muSbar*KroneckerDelta[mif1, mif2] + 135*g1^2*mS^6*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2] + 135*g1^2*mS^4*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2] - 95*g1^2*mS^2*mS111^8*muS*
           muSbar*KroneckerDelta[mif1, mif2] + 60*g1^2*mS^8*mS111^2*muS*
           muSbar*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] + 
          180*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] - 90*g1^2*mS^4*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] - 
          30*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] - 60*g1^2*mS^8*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] - 
          180*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2] + 90*g1^2*mS^4*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] + 
          30*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2]))/(34560*mS^2*mS111^2*(mS^2 - mS111^2)^5*
         Pi^2), alphaOHq3[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mS^10*KroneckerDelta[mif1, mif2] + 
          15*g2^4*mS^8*mS111^2*KroneckerDelta[mif1, mif2] - 
          30*g2^4*mS^6*mS111^4*KroneckerDelta[mif1, mif2] + 
          30*g2^4*mS^4*mS111^6*KroneckerDelta[mif1, mif2] - 
          15*g2^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2] + 
          3*g2^4*mS111^10*KroneckerDelta[mif1, mif2] + 5*g2^2*mS^8*muS*muSbar*
           KroneckerDelta[mif1, mif2] - 45*g2^2*mS^6*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2] - 45*g2^2*mS^4*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2] + 85*g2^2*mS^2*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2] + 90*g2^2*mS^4*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] + 
          30*g2^2*mS^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] - 90*g2^2*mS^4*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] - 
          30*g2^2*mS^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2]))/(11520*mS^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOHu[mif1_, mif2_] -> (onelooporder*
         (-6*g1^4*mS^12*KroneckerDelta[mif1, mif2] + 27*g1^4*mS^10*mS111^2*
           KroneckerDelta[mif1, mif2] - 45*g1^4*mS^8*mS111^4*
           KroneckerDelta[mif1, mif2] + 30*g1^4*mS^6*mS111^6*
           KroneckerDelta[mif1, mif2] - 9*g1^4*mS^2*mS111^10*
           KroneckerDelta[mif1, mif2] + 3*g1^4*mS111^12*KroneckerDelta[mif1, 
            mif2] - 175*g1^2*mS^8*mS111^2*muS*muSbar*KroneckerDelta[mif1, 
            mif2] + 135*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, 
            mif2] + 135*g1^2*mS^4*mS111^6*muS*muSbar*KroneckerDelta[mif1, 
            mif2] - 95*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, 
            mif2] + 60*g1^2*mS^8*mS111^2*muS*muSbar*KroneckerDelta[mif1, 
            mif2]*Log[mS^2/\[Mu]^2] + 180*g1^2*mS^6*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] - 
          90*g1^2*mS^4*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] - 30*g1^2*mS^2*mS111^8*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] - 
          60*g1^2*mS^8*mS111^2*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2] - 180*g1^2*mS^6*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] + 
          90*g1^2*mS^4*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2] + 30*g1^2*mS^2*mS111^8*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]))/
        (8640*mS^2*mS111^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOHd[mif1_, mif2_] -> (onelooporder*
         (6*g1^4*mS^12*KroneckerDelta[mif1, mif2] - 27*g1^4*mS^10*mS111^2*
           KroneckerDelta[mif1, mif2] + 45*g1^4*mS^8*mS111^4*
           KroneckerDelta[mif1, mif2] - 30*g1^4*mS^6*mS111^6*
           KroneckerDelta[mif1, mif2] + 9*g1^4*mS^2*mS111^10*
           KroneckerDelta[mif1, mif2] - 3*g1^4*mS111^12*KroneckerDelta[mif1, 
            mif2] + 175*g1^2*mS^8*mS111^2*muS*muSbar*KroneckerDelta[mif1, 
            mif2] - 135*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, 
            mif2] - 135*g1^2*mS^4*mS111^6*muS*muSbar*KroneckerDelta[mif1, 
            mif2] + 95*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, 
            mif2] - 60*g1^2*mS^8*mS111^2*muS*muSbar*KroneckerDelta[mif1, 
            mif2]*Log[mS^2/\[Mu]^2] - 180*g1^2*mS^6*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] + 
          90*g1^2*mS^4*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] + 30*g1^2*mS^2*mS111^8*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] + 
          60*g1^2*mS^8*mS111^2*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2] + 180*g1^2*mS^6*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] - 
          90*g1^2*mS^4*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2] - 30*g1^2*mS^2*mS111^8*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]))/
        (17280*mS^2*mS111^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOHud[mif1_, mif2_] -> 0, alphaOHl1[mif1_, mif2_] -> 
       onelooporder*((g1^4*KroneckerDelta[mif1, mif2])/(3840*mS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(1920*mS111^2*Pi^2) + 
         (11*g1^2*mS^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (576*(mS^2 - mS111^2)^5*Pi^2) + (g1^2*invepsilonbar*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(96*(mS^2 - mS111^2)^5*Pi^2) - 
         (11*g1^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (576*(mS^2 - mS111^2)^5*Pi^2) - (g1^2*invepsilonbar*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(96*(mS^2 - mS111^2)^5*Pi^2) + 
         (3*g1^2*mS^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (256*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) - 
         (15*g1^2*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (256*(mS^2 - mS111^2)^4*Pi^2) - (5*g1^2*invepsilonbar*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) - 
         (g1^2*mS^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (64*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(64*(mS^2 - mS111^2)^3*Pi^2) - 
         (g1^2*mS111^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS111^2*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (384*(mS^2 - mS111^2)^2*Pi^2) - (g1^2*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^5*Pi^2) - (g1^2*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (64*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (384*(mS^2 - mS111^2)^2*Pi^2) + (g1^2*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^5*Pi^2) + (5*g1^2*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) + (g1^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (192*(mS^2 - mS111^2)^2*Pi^2) - (11*mN^6*yl[mif1, mif3]*
           ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/(384*(mN^2 - mS111^2)^4*
           Pi^2) - (invepsilonbar*mN^6*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) + 
         (11*mS111^6*yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/
          (384*(mN^2 - mS111^2)^4*Pi^2) + (invepsilonbar*mS111^6*
           yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^4*Pi^2) + (3*mN^4*yl[mif1, mif3]*
           ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/(128*(mN^2 - mS111^2)^3*
           Pi^2) + (invepsilonbar*mN^4*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mS111^4*yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^4*
           yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/
          (32*(mN^2 - mS111^2)^3*Pi^2) + (mS111^2*yl[mif1, mif3]*
           ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*
           Pi^2) + (invepsilonbar*mS111^2*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^6*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (mN^4*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (mS111^6*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (mS111^4*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN^5*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^5*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN^5*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^5*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^3*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^3*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muS*Log[mN^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*mN^5*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^5*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN^5*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^5*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^3*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^3*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (11*g1^2*mN^6*Ynu[mif1]*Ynubar[mif2])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mN^6*Ynu[mif1]*Ynubar[mif2])/
          (384*(mN^2 - mS^2)^4*Pi^2) - (11*g1^2*mS^6*Ynu[mif1]*Ynubar[mif2])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g1^2*invepsilonbar*mS^6*Ynu[mif1]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (3*g1^2*mS^4*Ynu[mif1]*Ynubar[mif2])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*mS^4*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^3*Pi^2) - (g1^2*mS^2*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*Pi^2) - (g1^2*invepsilonbar*mS^2*Ynu[mif1]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*invepsilonbar*Ynu[mif1]*Ynubar[mif2])/(384*(mN^2 - mS^2)*
           Pi^2) - (3*mN^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(256*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (mS111^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(128*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
           Pi^2) + (3*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*mS^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (mS^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
           Pi^2) - (3*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) - (g1^2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           Ynu[mif1]*Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (g1^2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (g1^2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*Pi^2) + (g1^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)*Pi^2) + 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOHl3[mif1_, mif2_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif2])/(3840*mS^2*Pi^2) - 
         (11*g2^2*mS^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (576*(mS^2 - mS111^2)^5*Pi^2) - (g2^2*invepsilonbar*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(96*(mS^2 - mS111^2)^5*Pi^2) + 
         (11*g2^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (576*(mS^2 - mS111^2)^5*Pi^2) + (g2^2*invepsilonbar*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(96*(mS^2 - mS111^2)^5*Pi^2) + 
         (9*g2^2*mS^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (256*(mS^2 - mS111^2)^4*Pi^2) + (3*g2^2*invepsilonbar*mS^4*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*g2^2*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (256*(mS^2 - mS111^2)^4*Pi^2) + (g2^2*invepsilonbar*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) - 
         (g2^2*mS^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (64*(mS^2 - mS111^2)^3*Pi^2) - (g2^2*invepsilonbar*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(64*(mS^2 - mS111^2)^3*Pi^2) + 
         (g2^2*invepsilonbar*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (384*(mS^2 - mS111^2)^2*Pi^2) + (g2^2*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^5*Pi^2) - (3*g2^2*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) + (g2^2*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (64*(mS^2 - mS111^2)^3*Pi^2) - (g2^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (384*(mS^2 - mS111^2)^2*Pi^2) - (g2^2*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^5*Pi^2) - (g2^2*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) - (11*mN^6*yl[mif1, mif3]*
           ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/(384*(mN^2 - mS111^2)^4*
           Pi^2) - (invepsilonbar*mN^6*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) + 
         (11*mS111^6*yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/
          (384*(mN^2 - mS111^2)^4*Pi^2) + (invepsilonbar*mS111^6*
           yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^4*Pi^2) + (3*mN^4*yl[mif1, mif3]*
           ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/(128*(mN^2 - mS111^2)^3*
           Pi^2) + (invepsilonbar*mN^4*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mS111^4*yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^4*
           yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/
          (32*(mN^2 - mS111^2)^3*Pi^2) + (mS111^2*yl[mif1, mif3]*
           ylbar[mif2, mif4]*YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*
           Pi^2) + (invepsilonbar*mS111^2*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^6*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (mN^4*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*YNE[mif4]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (mS111^6*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (mS111^4*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif2, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN^5*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^5*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN^5*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^5*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^3*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^3*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muS*Log[mN^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif3]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*mN^5*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^5*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN^5*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^5*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^3*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^3*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (11*g2^2*mN^6*Ynu[mif1]*Ynubar[mif2])/(2304*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mN^6*Ynu[mif1]*Ynubar[mif2])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*Ynu[mif1]*Ynubar[mif2])/
          (2304*(mN^2 - mS^2)^4*Pi^2) + (g2^2*invepsilonbar*mS^6*Ynu[mif1]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*Ynu[mif1]*Ynubar[mif2])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*invepsilonbar*mS^4*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*Pi^2) + (g2^2*invepsilonbar*mS^2*Ynu[mif1]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*Ynu[mif1]*Ynubar[mif2])/(384*(mN^2 - mS^2)*
           Pi^2) - (3*mN^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(256*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (mS111^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(128*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
           Pi^2) + (3*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*mS^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (mS^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
           Pi^2) - (3*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
           Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) + (g2^2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           Ynu[mif1]*Ynubar[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (g2^2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (384*(mN^2 - mS^2)^4*Pi^2) - (g2^2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*Pi^2) - (g2^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)*Pi^2) + 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOHe[mif1_, mif2_] -> onelooporder*
        ((g1^4*KroneckerDelta[mif1, mif2])/(1920*mS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(960*mS111^2*Pi^2) + 
         (11*g1^2*mS^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (288*(mS^2 - mS111^2)^5*Pi^2) + (g1^2*invepsilonbar*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(48*(mS^2 - mS111^2)^5*Pi^2) - 
         (11*g1^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (288*(mS^2 - mS111^2)^5*Pi^2) - (g1^2*invepsilonbar*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(48*(mS^2 - mS111^2)^5*Pi^2) + 
         (3*g1^2*mS^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (15*g1^2*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) - (5*g1^2*invepsilonbar*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (g1^2*mS^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) - 
         (g1^2*mS111^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS111^2*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (192*(mS^2 - mS111^2)^2*Pi^2) - (g1^2*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) - (g1^2*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (192*(mS^2 - mS111^2)^2*Pi^2) + (g1^2*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) + (5*g1^2*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (g1^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^2*Pi^2) + (11*g1^2*mN^6*YNE[mif2]*
           YNEbar[mif1])/(1152*(mN^2 - mS111^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mN^6*YNE[mif2]*YNEbar[mif1])/
          (192*(mN^2 - mS111^2)^4*Pi^2) - (11*g1^2*mS111^6*YNE[mif2]*
           YNEbar[mif1])/(1152*(mN^2 - mS111^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mS111^6*YNE[mif2]*YNEbar[mif1])/
          (192*(mN^2 - mS111^2)^4*Pi^2) - (3*g1^2*mS111^4*YNE[mif2]*
           YNEbar[mif1])/(128*(mN^2 - mS111^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*mS111^4*YNE[mif2]*YNEbar[mif1])/
          (64*(mN^2 - mS111^2)^3*Pi^2) - (g1^2*mS111^2*YNE[mif2]*
           YNEbar[mif1])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1^2*invepsilonbar*mS111^2*YNE[mif2]*YNEbar[mif1])/
          (64*(mN^2 - mS111^2)^2*Pi^2) - (g1^2*invepsilonbar*YNE[mif2]*
           YNEbar[mif1])/(192*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN^4*muS*muSbar*YNE[mif2]*YNEbar[mif1])/(128*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
           YNE[mif2]*YNEbar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (3*mS111^4*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*YNE[mif2]*YNEbar[mif1])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
           YNE[mif2]*YNEbar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
           Pi^2) + (3*mS^4*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mS^4*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mS111^4*muS*muSbar*YNE[mif2]*YNEbar[mif1])/(64*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
           YNE[mif2]*YNEbar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
           Pi^2) - (3*mS^4*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS^4*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS^2*muS*muSbar*YNE[mif2]*YNEbar[mif1])/(32*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
           YNE[mif2]*YNEbar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
           Pi^2) - (mS111^2*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mS111^4*muS*muSbar*YNE[mif2]*YNEbar[mif1])/(128*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
           YNE[mif2]*YNEbar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (mS111^2*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (g1^2*mN^6*Log[mN^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (192*(mN^2 - mS111^2)^4*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           YNE[mif2]*YNEbar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (g1^2*mS111^6*Log[mS111^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (192*(mN^2 - mS111^2)^4*Pi^2) + (g1^2*mS111^4*Log[mS111^2/\[Mu]^2]*
           YNE[mif2]*YNEbar[mif1])/(64*(mN^2 - mS111^2)^3*Pi^2) + 
         (g1^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (64*(mN^2 - mS111^2)^2*Pi^2) + (g1^2*Log[mS111^2/\[Mu]^2]*YNE[mif2]*
           YNEbar[mif1])/(192*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN^5*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^5*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (mN^3*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^3*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS^2*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^2*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN^3*muS*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif1]*YNE[mif2]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN^5*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (mN^3*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^3*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS^2*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^2*muSbar*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN^3*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*YNEbar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (11*mN^6*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*Ynubar[mif3])/
          (192*(mN^2 - mS^2)^4*Pi^2) + (invepsilonbar*mN^6*yl[mif3, mif2]*
           ylbar[mif4, mif1]*Ynu[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^4*
           Pi^2) - (11*mS^6*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*
           Ynubar[mif3])/(192*(mN^2 - mS^2)^4*Pi^2) - 
         (invepsilonbar*mS^6*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^4*Pi^2) - 
         (3*mN^4*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*yl[mif3, mif2]*
           ylbar[mif4, mif1]*Ynu[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           Pi^2) - (3*mS^4*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*mS^4*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*
           Ynubar[mif3])/(16*(mN^2 - mS^2)^3*Pi^2) - 
         (mS^2*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*mS^2*yl[mif3, mif2]*
           ylbar[mif4, mif1]*Ynu[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           Pi^2) - (mN^6*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*ylbar[mif4, mif1]*
           Ynu[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^4*Pi^2) + 
         (mN^4*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) + 
         (mS^6*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^4*Pi^2) + 
         (mS^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*
           Ynubar[mif3])/(16*(mN^2 - mS^2)^3*Pi^2) + 
         (mS^2*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*Pi^2)), 
      alphaOuH[mif1_, mif2_] -> (onelooporder*(-3*g2^4*mS^10*yu[mif1, mif2] + 
          60*lam4^2*mS^10*yu[mif1, mif2] + 60*lam5*lam5bar*mS^10*
           yu[mif1, mif2] + 15*g2^4*mS^8*mS111^2*yu[mif1, mif2] - 
          300*lam4^2*mS^8*mS111^2*yu[mif1, mif2] - 300*lam5*lam5bar*mS^8*
           mS111^2*yu[mif1, mif2] - 30*g2^4*mS^6*mS111^4*yu[mif1, mif2] + 
          600*lam4^2*mS^6*mS111^4*yu[mif1, mif2] + 600*lam5*lam5bar*mS^6*
           mS111^4*yu[mif1, mif2] + 30*g2^4*mS^4*mS111^6*yu[mif1, mif2] - 
          600*lam4^2*mS^4*mS111^6*yu[mif1, mif2] - 600*lam5*lam5bar*mS^4*
           mS111^6*yu[mif1, mif2] - 15*g2^4*mS^2*mS111^8*yu[mif1, mif2] + 
          300*lam4^2*mS^2*mS111^8*yu[mif1, mif2] + 300*lam5*lam5bar*mS^2*
           mS111^8*yu[mif1, mif2] + 3*g2^4*mS111^10*yu[mif1, mif2] - 
          60*lam4^2*mS111^10*yu[mif1, mif2] - 60*lam5*lam5bar*mS111^10*
           yu[mif1, mif2] + 10*g2^2*mS^8*muS*muSbar*yu[mif1, mif2] + 
          240*lam*mS^8*muS*muSbar*yu[mif1, mif2] - 180*lam3*mS^8*muS*muSbar*
           yu[mif1, mif2] + 60*lam4*mS^8*muS*muSbar*yu[mif1, mif2] + 
          900*lam8*mS^8*muS*muSbar*yu[mif1, mif2] - 90*g2^2*mS^6*mS111^2*muS*
           muSbar*yu[mif1, mif2] + 2160*lam*mS^6*mS111^2*muS*muSbar*
           yu[mif1, mif2] - 540*lam3*mS^6*mS111^2*muS*muSbar*yu[mif1, mif2] - 
          420*lam4*mS^6*mS111^2*muS*muSbar*yu[mif1, mif2] - 
          1620*lam8*mS^6*mS111^2*muS*muSbar*yu[mif1, mif2] - 
          90*g2^2*mS^4*mS111^4*muS*muSbar*yu[mif1, mif2] - 
          2160*lam*mS^4*mS111^4*muS*muSbar*yu[mif1, mif2] + 
          1620*lam3*mS^4*mS111^4*muS*muSbar*yu[mif1, mif2] + 
          540*lam4*mS^4*mS111^4*muS*muSbar*yu[mif1, mif2] + 
          540*lam8*mS^4*mS111^4*muS*muSbar*yu[mif1, mif2] + 
          170*g2^2*mS^2*mS111^6*muS*muSbar*yu[mif1, mif2] - 
          240*lam*mS^2*mS111^6*muS*muSbar*yu[mif1, mif2] - 
          900*lam3*mS^2*mS111^6*muS*muSbar*yu[mif1, mif2] - 
          60*lam4*mS^2*mS111^6*muS*muSbar*yu[mif1, mif2] + 
          180*lam8*mS^2*mS111^6*muS*muSbar*yu[mif1, mif2] - 
          120*lam4*mS111^8*muS*muSbar*yu[mif1, mif2] - 1020*mS^6*muS^2*
           muSbar^2*yu[mif1, mif2] + 540*mS^4*mS111^2*muS^2*muSbar^2*
           yu[mif1, mif2] + 540*mS^2*mS111^4*muS^2*muSbar^2*yu[mif1, mif2] - 
          60*mS111^6*muS^2*muSbar^2*yu[mif1, mif2] - 360*lam8*mS^8*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yu[mif1, mif2] - 1440*lam*mS^6*mS111^2*muS*
           muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 720*lam3*mS^6*mS111^2*
           muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] - 
          360*lam8*mS^6*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 
          180*g2^2*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] - 
          1440*lam*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] - 
          360*lam3*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 
          360*lam4*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 
          720*lam8*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 
          60*g2^2*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] - 
          360*lam3*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] - 
          360*lam4*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 
          360*mS^6*muS^2*muSbar^2*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 
          1080*mS^4*mS111^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2]*yu[mif1, mif2] + 
          360*lam8*mS^8*muS*muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] + 
          1440*lam*mS^6*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yu[mif1, mif2] - 720*lam3*mS^6*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] + 360*lam8*mS^6*mS111^2*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] - 180*g2^2*mS^4*mS111^4*
           muS*muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] + 
          1440*lam*mS^4*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yu[mif1, mif2] + 360*lam3*mS^4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] - 360*lam4*mS^4*mS111^4*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] - 720*lam8*mS^4*mS111^4*
           muS*muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] - 
          60*g2^2*mS^2*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yu[mif1, mif2] + 360*lam3*mS^2*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] + 360*lam4*mS^2*mS111^6*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] - 360*mS^6*muS^2*
           muSbar^2*Log[mS111^2/\[Mu]^2]*yu[mif1, mif2] - 
          1080*mS^4*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*
           yu[mif1, mif2]))/(11520*mS^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOdH[mif1_, mif2_] -> (onelooporder*(-3*g2^4*mS^10*yd[mif1, mif2] + 
          60*lam4^2*mS^10*yd[mif1, mif2] + 60*lam5*lam5bar*mS^10*
           yd[mif1, mif2] + 15*g2^4*mS^8*mS111^2*yd[mif1, mif2] - 
          300*lam4^2*mS^8*mS111^2*yd[mif1, mif2] - 300*lam5*lam5bar*mS^8*
           mS111^2*yd[mif1, mif2] - 30*g2^4*mS^6*mS111^4*yd[mif1, mif2] + 
          600*lam4^2*mS^6*mS111^4*yd[mif1, mif2] + 600*lam5*lam5bar*mS^6*
           mS111^4*yd[mif1, mif2] + 30*g2^4*mS^4*mS111^6*yd[mif1, mif2] - 
          600*lam4^2*mS^4*mS111^6*yd[mif1, mif2] - 600*lam5*lam5bar*mS^4*
           mS111^6*yd[mif1, mif2] - 15*g2^4*mS^2*mS111^8*yd[mif1, mif2] + 
          300*lam4^2*mS^2*mS111^8*yd[mif1, mif2] + 300*lam5*lam5bar*mS^2*
           mS111^8*yd[mif1, mif2] + 3*g2^4*mS111^10*yd[mif1, mif2] - 
          60*lam4^2*mS111^10*yd[mif1, mif2] - 60*lam5*lam5bar*mS111^10*
           yd[mif1, mif2] + 10*g2^2*mS^8*muS*muSbar*yd[mif1, mif2] + 
          240*lam*mS^8*muS*muSbar*yd[mif1, mif2] - 180*lam3*mS^8*muS*muSbar*
           yd[mif1, mif2] + 60*lam4*mS^8*muS*muSbar*yd[mif1, mif2] + 
          900*lam8*mS^8*muS*muSbar*yd[mif1, mif2] - 90*g2^2*mS^6*mS111^2*muS*
           muSbar*yd[mif1, mif2] + 2160*lam*mS^6*mS111^2*muS*muSbar*
           yd[mif1, mif2] - 540*lam3*mS^6*mS111^2*muS*muSbar*yd[mif1, mif2] - 
          420*lam4*mS^6*mS111^2*muS*muSbar*yd[mif1, mif2] - 
          1620*lam8*mS^6*mS111^2*muS*muSbar*yd[mif1, mif2] - 
          90*g2^2*mS^4*mS111^4*muS*muSbar*yd[mif1, mif2] - 
          2160*lam*mS^4*mS111^4*muS*muSbar*yd[mif1, mif2] + 
          1620*lam3*mS^4*mS111^4*muS*muSbar*yd[mif1, mif2] + 
          540*lam4*mS^4*mS111^4*muS*muSbar*yd[mif1, mif2] + 
          540*lam8*mS^4*mS111^4*muS*muSbar*yd[mif1, mif2] + 
          170*g2^2*mS^2*mS111^6*muS*muSbar*yd[mif1, mif2] - 
          240*lam*mS^2*mS111^6*muS*muSbar*yd[mif1, mif2] - 
          900*lam3*mS^2*mS111^6*muS*muSbar*yd[mif1, mif2] - 
          60*lam4*mS^2*mS111^6*muS*muSbar*yd[mif1, mif2] + 
          180*lam8*mS^2*mS111^6*muS*muSbar*yd[mif1, mif2] - 
          120*lam4*mS111^8*muS*muSbar*yd[mif1, mif2] - 1020*mS^6*muS^2*
           muSbar^2*yd[mif1, mif2] + 540*mS^4*mS111^2*muS^2*muSbar^2*
           yd[mif1, mif2] + 540*mS^2*mS111^4*muS^2*muSbar^2*yd[mif1, mif2] - 
          60*mS111^6*muS^2*muSbar^2*yd[mif1, mif2] - 360*lam8*mS^8*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yd[mif1, mif2] - 1440*lam*mS^6*mS111^2*muS*
           muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 720*lam3*mS^6*mS111^2*
           muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] - 
          360*lam8*mS^6*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 
          180*g2^2*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] - 
          1440*lam*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] - 
          360*lam3*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 
          360*lam4*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 
          720*lam8*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 
          60*g2^2*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] - 
          360*lam3*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] - 
          360*lam4*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 
          360*mS^6*muS^2*muSbar^2*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 
          1080*mS^4*mS111^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2]*yd[mif1, mif2] + 
          360*lam8*mS^8*muS*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] + 
          1440*lam*mS^6*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yd[mif1, mif2] - 720*lam3*mS^6*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] + 360*lam8*mS^6*mS111^2*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] - 180*g2^2*mS^4*mS111^4*
           muS*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] + 
          1440*lam*mS^4*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yd[mif1, mif2] + 360*lam3*mS^4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] - 360*lam4*mS^4*mS111^4*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] - 720*lam8*mS^4*mS111^4*
           muS*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] - 
          60*g2^2*mS^2*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yd[mif1, mif2] + 360*lam3*mS^2*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] + 360*lam4*mS^2*mS111^6*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] - 360*mS^6*muS^2*
           muSbar^2*Log[mS111^2/\[Mu]^2]*yd[mif1, mif2] - 
          1080*mS^4*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*
           yd[mif1, mif2]))/(11520*mS^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOeH[mif1_, mif2_] -> onelooporder*(-(g2^4*yl[mif1, mif2])/
          (3840*mS^2*Pi^2) + (lam4^2*yl[mif1, mif2])/(192*mS^2*Pi^2) + 
         (lam5*lam5bar*yl[mif1, mif2])/(192*mS^2*Pi^2) - 
         (11*g2^2*mS^6*muS*muSbar*yl[mif1, mif2])/(288*(mS^2 - mS111^2)^5*
           Pi^2) - (g2^2*invepsilonbar*mS^6*muS*muSbar*yl[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) + (11*lam*mS^6*muS*muSbar*
           yl[mif1, mif2])/(24*(mS^2 - mS111^2)^5*Pi^2) + 
         (invepsilonbar*lam*mS^6*muS*muSbar*yl[mif1, mif2])/
          (4*(mS^2 - mS111^2)^5*Pi^2) + (11*g2^2*mS111^6*muS*muSbar*
           yl[mif1, mif2])/(288*(mS^2 - mS111^2)^5*Pi^2) + 
         (g2^2*invepsilonbar*mS111^6*muS*muSbar*yl[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) - (11*lam*mS111^6*muS*muSbar*
           yl[mif1, mif2])/(24*(mS^2 - mS111^2)^5*Pi^2) - 
         (invepsilonbar*lam*mS111^6*muS*muSbar*yl[mif1, mif2])/
          (4*(mS^2 - mS111^2)^5*Pi^2) + (9*g2^2*mS^4*muS*muSbar*
           yl[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*g2^2*invepsilonbar*mS^4*muS*muSbar*yl[mif1, mif2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) - (9*lam*mS^4*muS*muSbar*
           yl[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam*mS^4*muS*muSbar*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^4*Pi^2) - (9*lam3*mS^4*muS*muSbar*
           yl[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam3*mS^4*muS*muSbar*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (3*lam4*mS^4*muS*muSbar*
           yl[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (invepsilonbar*lam4*mS^4*muS*muSbar*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (9*lam8*mS^4*muS*muSbar*
           yl[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*invepsilonbar*lam8*mS^4*muS*muSbar*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (3*g2^2*mS111^4*muS*muSbar*
           yl[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS111^4*muS*muSbar*yl[mif1, mif2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) - (9*lam*mS111^4*muS*muSbar*
           yl[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam*mS111^4*muS*muSbar*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^4*Pi^2) + (9*lam3*mS111^4*muS*muSbar*
           yl[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*invepsilonbar*lam3*mS111^4*muS*muSbar*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (3*lam4*mS111^4*muS*muSbar*
           yl[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) + 
         (invepsilonbar*lam4*mS111^4*muS*muSbar*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (9*lam8*mS111^4*muS*muSbar*
           yl[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam8*mS111^4*muS*muSbar*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (g2^2*mS^2*muS*muSbar*
           yl[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^2*muS*muSbar*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) + (lam*mS^2*muS*muSbar*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam*mS^2*muS*muSbar*
           yl[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
         (lam3*mS^2*muS*muSbar*yl[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam3*mS^2*muS*muSbar*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) + (lam4*mS^2*muS*muSbar*yl[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam4*mS^2*muS*muSbar*
           yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam8*mS^2*muS*muSbar*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam8*mS^2*muS*muSbar*yl[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (lam*mS111^2*muS*muSbar*
           yl[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam*mS111^2*muS*muSbar*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) + (lam3*mS111^2*muS*muSbar*
           yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam3*mS111^2*muS*muSbar*yl[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*muS*muSbar*
           yl[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam8*mS111^2*muS*muSbar*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) + (g2^2*invepsilonbar*muS*muSbar*
           yl[mif1, mif2])/(192*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam3*muS*muSbar*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam4*muS*muSbar*
           yl[mif1, mif2])/(32*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam8*muS*muSbar*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^2*Pi^2) - (lam4*muS*muSbar*yl[mif1, mif2])/
          (96*mS^2*(mS^2 - mS111^2)*Pi^2) - (3*mS^4*muS^2*muSbar^2*
           yl[mif1, mif2])/(16*(mS^2 - mS111^2)^5*Pi^2) - 
         (invepsilonbar*mS^4*muS^2*muSbar^2*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (3*mS111^4*muS^2*muSbar^2*
           yl[mif1, mif2])/(16*(mS^2 - mS111^2)^5*Pi^2) + 
         (invepsilonbar*mS111^4*muS^2*muSbar^2*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (3*mS^2*muS^2*muSbar^2*
           yl[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*invepsilonbar*mS^2*muS^2*muSbar^2*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (5*mS111^2*muS^2*muSbar^2*
           yl[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (5*invepsilonbar*mS111^2*muS^2*muSbar^2*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (invepsilonbar*muS^2*muSbar^2*
           yl[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
         (muS^2*muSbar^2*yl[mif1, mif2])/(192*mS^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (g2^2*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) - (lam*mS^6*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/(4*(mS^2 - mS111^2)^5*Pi^2) - 
         (3*g2^2*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) + (3*lam*mS^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/(8*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*lam3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (lam4*mS^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*lam8*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (g2^2*mS^2*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) - (lam3*mS^2*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam4*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (lam8*mS^2*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (g2^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
          (192*(mS^2 - mS111^2)^2*Pi^2) + (lam3*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yl[mif1, mif2])/(32*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam4*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^2*Pi^2) + (mS^4*muS^2*muSbar^2*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
         (3*mS^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2]*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (g2^2*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/(48*(mS^2 - mS111^2)^5*
           Pi^2) + (lam*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif2])/(4*(mS^2 - mS111^2)^5*Pi^2) - 
         (g2^2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) + (3*lam*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/(8*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*lam3*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (lam4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/(32*(mS^2 - mS111^2)^4*
           Pi^2) + (3*lam8*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (lam*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) - (lam3*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*
           Pi^2) + (lam8*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
         (lam8*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^2*Pi^2) - (mS111^4*muS^2*muSbar^2*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
         (5*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*lam8*mN^4*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam8*mN^4*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*
           Pi^2) - (3*lam8*mS111^4*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam8*mS111^4*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*
           Pi^2) - (lam8*mS111^2*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (16*(mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*mS111^2*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(16*(mN^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*lam8*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS111^2)*Pi^2) + (3*mN^4*muS*muSbar*yl[mif1, mif3]*
           YNE[mif2]*YNEbar[mif3])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
           Pi^2) + (invepsilonbar*mN^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mS111^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mS111^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mS111^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS111^4*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
         (mS111^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (lam8*mN^4*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS111^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(32*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (lam8*mS111^4*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*
           Pi^2) + (lam8*mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*
           YNE[mif2]*YNEbar[mif3])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
         (lam8*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS111^2)*Pi^2) + (mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*YNEbar[mif3])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*YNE[mif2]*
           YNEbar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (11*mN^6*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*YNE[mif5]*
           YNEbar[mif3])/(384*(mN^2 - mS111^2)^4*Pi^2) + 
         (invepsilonbar*mN^6*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*
           YNE[mif5]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (11*mS111^6*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*
           YNE[mif5]*YNEbar[mif3])/(384*(mN^2 - mS111^2)^4*Pi^2) - 
         (invepsilonbar*mS111^6*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif4, mif5]*YNE[mif5]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*
           Pi^2) - (3*mN^4*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*
           YNE[mif5]*YNEbar[mif3])/(128*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^4*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*
           YNE[mif5]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mS111^4*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*YNE[mif5]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mS111^4*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif4, mif5]*YNE[mif5]*YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*
           Pi^2) - (mS111^2*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*
           YNE[mif5]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^2*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif4, mif5]*YNE[mif5]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*
           Pi^2) - (mN^6*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif4, mif5]*YNE[mif5]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*
           Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif4, mif5]*YNE[mif5]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*
           Pi^2) + (mS111^6*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*
           yl[mif4, mif2]*ylbar[mif4, mif5]*YNE[mif5]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^4*Pi^2) + (mS111^4*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif4, mif5]*YNE[mif5]*
           YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif4, mif5]*YNE[mif5]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*
           Pi^2) + (11*mN^6*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
           YNE[mif5]*YNEbar[mif4])/(384*(mN^2 - mS111^2)^4*Pi^2) + 
         (invepsilonbar*mN^6*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
           YNE[mif5]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (11*mS111^6*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
           YNE[mif5]*YNEbar[mif4])/(384*(mN^2 - mS111^2)^4*Pi^2) - 
         (invepsilonbar*mS111^6*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif3, mif5]*YNE[mif5]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^4*
           Pi^2) - (3*mN^4*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
           YNE[mif5]*YNEbar[mif4])/(128*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^4*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
           YNE[mif5]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mS111^4*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*YNE[mif5]*
           YNEbar[mif4])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mS111^4*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif3, mif5]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^3*
           Pi^2) - (mS111^2*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*
           YNE[mif5]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^2*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif3, mif5]*YNE[mif5]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^2*
           Pi^2) - (mN^6*Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif3, mif5]*YNE[mif5]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^4*
           Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif3, mif5]*YNE[mif5]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^3*
           Pi^2) + (mS111^6*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*
           yl[mif3, mif2]*ylbar[mif3, mif5]*YNE[mif5]*YNEbar[mif4])/
          (64*(mN^2 - mS111^2)^4*Pi^2) + (mS111^4*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, mif5]*YNE[mif5]*
           YNEbar[mif4])/(32*(mN^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif3, mif5]*YNE[mif5]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^2*
           Pi^2) - (3*lam*mN^5*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam*mN^5*muS*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN^3*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam8*mN^3*muS*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (lam8*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*lam*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (lam3*mN^3*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*lam3*mN^3*muS*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*lam8*mN*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mN^2 - mS111^2)*Pi^2) + (lam*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*lam*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (lam3*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*lam3*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*lam*mN*mS^4*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*lam*mN*mS^4*muS*
           YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*lam*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*lam*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*lam*mN*mS^4*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam*mN*mS^4*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (lam*mN*mS^2*muS*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*lam*mN*mS^2*muS*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam3*mN*mS^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam3*mN*mS^2*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam8*mN*mS^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*mN*mS^2*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam3*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam3*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam8*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*lam*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam*mN*mS111^4*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) - (lam3*mN*mS^2*muS*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*lam3*mN*mS^2*muS*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*lam3*mN*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)*
           (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*lam8*mN*muS*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
         (lam*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*lam*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (lam3*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*lam3*mN*mS111^2*muS*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^3*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^3*muS^2*muSbar*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (mN*mS111^2*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS^2*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mN*mS^2*muS^2*muSbar*
           YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mN*mS111^2*muS^2*muSbar*
           YNE[mif2]*Ynu[mif1])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mN*mS^2*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS^2*muS^2*muSbar*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mN*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^2*muS^2*muSbar*
           YNE[mif2]*Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (invepsilonbar*mN*muS^2*muSbar*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (lam*mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (lam8*mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (lam3*mN^3*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN^3*muS^2*muSbar*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (lam*mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam*mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam3*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam3*mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (lam3*mN*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS^2*muS^2*muSbar*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS^2*muS^2*muSbar*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*muS^2*muSbar*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (lam*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
         (lam*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (lam3*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (lam*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam3*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam8*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam*mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam8*mN*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
         (lam*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (lam3*mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS111^2*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^2*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*muS^2*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN^5*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS111^4*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*
           Ynu[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*
           YNE[mif4]*Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN^5*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^3*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*
           YNE[mif4]*Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*
           Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*
           YNE[mif4]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (mN*mS111^2*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*
           YNE[mif4]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS^4*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^4*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*
           YNE[mif4]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (3*mN*mS111^4*muS*yl[mif3, mif2]*ylbar[mif3, mif4]*
           YNE[mif4]*Ynu[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (invepsilonbar*mN*mS111^4*muS*yl[mif3, mif2]*
           ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (mN*mS111^2*muS*yl[mif3, mif2]*
           ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/(32*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^2*muS*
           yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*ylbar[mif3, mif4]*
           YNE[mif4]*Ynu[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*ylbar[mif3, mif4]*
           YNE[mif4]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (mN^3*muS*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*
           ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) + (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*
           ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) + (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*
           yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*
           ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*
           yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*
           ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*
           yl[mif3, mif2]*ylbar[mif3, mif4]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif4])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif4])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*
           YNE[mif2]*Ynu[mif4])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (3*mN^5*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif4])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^5*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif4])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (mN^3*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^3*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif4])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS111^4*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif4])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*
           YNE[mif2]*Ynu[mif4])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*
           YNE[mif2]*Ynu[mif4])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) - (3*mN*mS111^4*muS*yl[mif1, mif3]*ylbar[mif4, mif3]*
           YNE[mif2]*Ynu[mif4])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mN*mS111^4*muS*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (3*mN*mS^4*muS*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(64*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS^4*muS*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(32*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) - (mN*mS^2*muS*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(32*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS^2*muS*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(32*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) + (3*mN*mS111^4*muS*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(64*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muS*
           yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/
          (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif4, mif3]*
           YNE[mif2]*Ynu[mif4])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (mN^5*muS*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(32*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) + (mN^3*muS*Log[mN^2/\[Mu]^2]*
           yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*ylbar[mif4, mif3]*
           YNE[mif2]*Ynu[mif4])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(32*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) + (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*
           yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*yl[mif1, mif3]*
           ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif3]*ylbar[mif4, mif3]*YNE[mif2]*Ynu[mif4])/
          (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
           Pi^2) - (3*mN*mS111^4*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
           Pi^2) - (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) + (3*mN^5*muSbar*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^5*muSbar*
           yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^3*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
           Pi^2) - (mN*mS111^2*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) - (3*mN*mS111^4*muSbar*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS111^4*muSbar*
           yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN^5*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*
           Pi^2) - (mN^3*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^3*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
           Pi^2) - (mN*mS111^2*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
           Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (3*mN*mS111^4*muSbar*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^4*muSbar*
           yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS^4*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*
           Pi^2) - (mN*mS^2*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^2*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) + (mN*mS111^2*muSbar*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) + (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) + (3*mN*mS111^4*muSbar*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
           yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
           Pi^2) - (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (mN^3*muSbar*Log[mN^2/\[Mu]^2]*
           yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*
           Pi^2) + (mN^3*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) + (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*
           yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) + (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) + (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) - (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif1, mif4]*yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*
           yl[mif3, mif2]*YNEbar[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) + (3*lam3*mN^4*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (invepsilonbar*lam3*mN^4*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*Pi^2) - (3*lam3*mS^4*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*lam3*mS^4*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*Pi^2) - (lam3*mS^2*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(16*(mN^2 - mS^2)^2*Pi^2) - 
         (invepsilonbar*lam3*mS^2*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (16*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(32*(mN^2 - mS^2)*Pi^2) + 
         (3*mN^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mS111^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS111^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (3*mS^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mS111^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mS^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mS^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
         (mS111^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mS111^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^4*muS*muSbar*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (lam3*mN^4*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) + (lam3*mS^4*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) + 
         (lam3*mS^2*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (16*(mN^2 - mS^2)^2*Pi^2) + (lam3*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3])/(32*(mN^2 - mS^2)*Pi^2) - 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (11*mN^6*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*Ynu[mif5]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (invepsilonbar*mN^6*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*
           Ynu[mif5]*Ynubar[mif3])/(64*(mN^2 - mS^2)^4*Pi^2) - 
         (11*mS^6*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*Ynu[mif5]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (invepsilonbar*mS^6*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*
           Ynu[mif5]*Ynubar[mif3])/(64*(mN^2 - mS^2)^4*Pi^2) - 
         (3*mN^4*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*Ynu[mif5]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*mN^4*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*
           Ynu[mif5]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (3*mS^4*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*Ynu[mif5]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*mS^4*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*
           Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (mS^2*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*Ynu[mif5]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (invepsilonbar*mS^2*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*
           Ynu[mif5]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (mN^6*Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*Ynu[mif5]*Ynubar[mif3])/(64*(mN^2 - mS^2)^4*
           Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*Ynu[mif5]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*
           Pi^2) + (mS^6*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*Ynu[mif5]*Ynubar[mif3])/(64*(mN^2 - mS^2)^4*
           Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           Pi^2) + (mS^2*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*Ynu[mif5]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*
           Pi^2) + (11*mN^6*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
           Ynu[mif5]*Ynubar[mif4])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (invepsilonbar*mN^6*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
           Ynu[mif5]*Ynubar[mif4])/(64*(mN^2 - mS^2)^4*Pi^2) - 
         (11*mS^6*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*Ynu[mif5]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (invepsilonbar*mS^6*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
           Ynu[mif5]*Ynubar[mif4])/(64*(mN^2 - mS^2)^4*Pi^2) - 
         (3*mN^4*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*Ynu[mif5]*
           Ynubar[mif4])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*mN^4*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
           Ynu[mif5]*Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (3*mS^4*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*Ynu[mif5]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*mS^4*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
           Ynu[mif5]*Ynubar[mif4])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (mS^2*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*Ynu[mif5]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (invepsilonbar*mS^2*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
           Ynu[mif5]*Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (mN^6*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*Ynu[mif5]*Ynubar[mif4])/(64*(mN^2 - mS^2)^4*
           Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*Ynu[mif5]*Ynubar[mif4])/(64*(mN^2 - mS^2)^3*
           Pi^2) + (mS^6*Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*Ynu[mif5]*Ynubar[mif4])/(64*(mN^2 - mS^2)^4*
           Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*Ynu[mif5]*Ynubar[mif4])/(32*(mN^2 - mS^2)^3*
           Pi^2) + (mS^2*Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*Ynu[mif5]*Ynubar[mif4])/(64*(mN^2 - mS^2)^2*
           Pi^2)), alphaOuGbar[mif1_, mif2_] -> 0, 
      alphaOuWbar[mif1_, mif2_] -> 0, alphaOuBbar[mif1_, mif2_] -> 0, 
      alphaOdGbar[mif1_, mif2_] -> 0, alphaOdWbar[mif1_, mif2_] -> 0, 
      alphaOdBbar[mif1_, mif2_] -> 0, alphaOeWbar[mif1_, mif2_] -> 
       onelooporder*((-3*g2*mN^5*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (g2*invepsilonbar*mN^5*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*g2*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (g2*invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*g2*mN^5*muSbar*YNEbar[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) - (g2*invepsilonbar*mN^5*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*
           Pi^2) + (g2*mN^3*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (g2*invepsilonbar*mN^3*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*g2*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (g2*invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (3*g2*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (g2*invepsilonbar*mN*mS^4*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (3*g2*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (g2*invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*g2*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) + (g2*invepsilonbar*mN*mS^4*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*
           Pi^2) + (g2*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (g2*invepsilonbar*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*g2*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (g2*invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (g2*mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (g2*mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (g2*mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (g2*mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (g2*mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (g2*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (g2*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (g2*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (g2*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (g2*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (11*g2*mN^6*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (768*(mN^2 - mS^2)^4*Pi^2) - (g2*invepsilonbar*mN^6*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^4*
           Pi^2) + (11*g2*mS^6*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (g2*invepsilonbar*mS^6*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^4*
           Pi^2) + (3*g2*mN^4*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2*invepsilonbar*mN^4*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^3*
           Pi^2) + (3*g2*mS^4*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2*invepsilonbar*mS^4*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(64*(mN^2 - mS^2)^3*
           Pi^2) + (g2*mS^2*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*Pi^2) + (g2*invepsilonbar*mS^2*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*
           Pi^2) + (g2*mN^6*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^4*Pi^2) - 
         (g2*mN^4*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*Pi^2) - (g2*mS^6*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^4*
           Pi^2) - (g2*mS^4*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (g2*mS^2*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*Pi^2)), alphaOeBbar[mif1_, mif2_] -> 
       onelooporder*((11*g1*mN^6*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (384*(mN^2 - mS111^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*
           ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^4*
           Pi^2) - (11*g1*mS111^6*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (384*(mN^2 - mS111^2)^4*Pi^2) - (g1*invepsilonbar*mS111^6*
           ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^4*
           Pi^2) - (3*g1*mN^4*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (128*(mN^2 - mS111^2)^3*Pi^2) - (g1*invepsilonbar*mN^4*
           ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^3*
           Pi^2) - (3*g1*mS111^4*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (64*(mN^2 - mS111^2)^3*Pi^2) - (g1*invepsilonbar*mS111^4*
           ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/(32*(mN^2 - mS111^2)^3*
           Pi^2) - (g1*mS111^2*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (64*(mN^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mS111^2*
           ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^2*
           Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS111^2)^4*Pi^2) + 
         (g1*mN^4*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (64*(mN^2 - mS111^2)^3*Pi^2) + (g1*mS111^6*Log[mS111^2/\[Mu]^2]*
           ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^4*
           Pi^2) + (g1*mS111^4*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*
           YNE[mif3]*YNEbar[mif2])/(32*(mN^2 - mS111^2)^3*Pi^2) + 
         (g1*mS111^2*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*g1*mN^5*muSbar*YNEbar[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) + (g1*invepsilonbar*mN^5*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
           Pi^2) - (3*g1*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (g1*invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (9*g1*mN^5*muSbar*YNEbar[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (3*g1*invepsilonbar*mN^5*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (g1*mN^3*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1*invepsilonbar*mN^3*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1*invepsilonbar*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (9*g1*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*g1*invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*g1*mN^5*muSbar*YNEbar[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) + (g1*invepsilonbar*mN^5*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*
           Pi^2) - (g1*mN^3*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (g1*invepsilonbar*mN^3*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (g1*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (g1*invepsilonbar*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*g1*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (g1*invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (3*g1*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (g1*invepsilonbar*mN*mS^4*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (3*g1*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (g1*invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*g1*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) - (g1*invepsilonbar*mN*mS^4*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*
           Pi^2) - (g1*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (g1*invepsilonbar*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (g1*invepsilonbar*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*g1*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (g1*invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (g1*mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*g1*mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (g1*mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1*mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (g1*mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (g1*mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (g1*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*g1*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (g1*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (g1*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (g1*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (g1*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (g1*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (11*g1*mN^6*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^4*
           Pi^2) - (11*g1*mS^6*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (768*(mN^2 - mS^2)^4*Pi^2) - (g1*invepsilonbar*mS^6*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^4*
           Pi^2) - (3*g1*mN^4*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^3*Pi^2) - (g1*invepsilonbar*mN^4*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^3*
           Pi^2) - (3*g1*mS^4*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*Pi^2) - (g1*invepsilonbar*mS^4*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(64*(mN^2 - mS^2)^3*
           Pi^2) - (g1*mS^2*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*Pi^2) - (g1*invepsilonbar*mS^2*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*
           Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^4*Pi^2) + 
         (g1*mN^4*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g1*mS^6*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(128*(mN^2 - mS^2)^4*
           Pi^2) + (g1*mS^4*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (g1*mS^2*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*Pi^2)), alphaOHq1bar[mif1_, mif2_] -> 
       (onelooporder*(-6*g1^4*mS^12*KroneckerDelta[mif1, mif2] + 
          27*g1^4*mS^10*mS111^2*KroneckerDelta[mif1, mif2] - 
          45*g1^4*mS^8*mS111^4*KroneckerDelta[mif1, mif2] + 
          30*g1^4*mS^6*mS111^6*KroneckerDelta[mif1, mif2] - 
          9*g1^4*mS^2*mS111^10*KroneckerDelta[mif1, mif2] + 
          3*g1^4*mS111^12*KroneckerDelta[mif1, mif2] - 175*g1^2*mS^8*mS111^2*
           muS*muSbar*KroneckerDelta[mif1, mif2] + 135*g1^2*mS^6*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2] + 135*g1^2*mS^4*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2] - 95*g1^2*mS^2*mS111^8*muS*
           muSbar*KroneckerDelta[mif1, mif2] + 60*g1^2*mS^8*mS111^2*muS*
           muSbar*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] + 
          180*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] - 90*g1^2*mS^4*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] - 
          30*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] - 60*g1^2*mS^8*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] - 
          180*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2] + 90*g1^2*mS^4*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] + 
          30*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2]))/(34560*mS^2*mS111^2*(mS^2 - mS111^2)^5*
         Pi^2), alphaOHq3bar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mS^10*KroneckerDelta[mif1, mif2] + 
          15*g2^4*mS^8*mS111^2*KroneckerDelta[mif1, mif2] - 
          30*g2^4*mS^6*mS111^4*KroneckerDelta[mif1, mif2] + 
          30*g2^4*mS^4*mS111^6*KroneckerDelta[mif1, mif2] - 
          15*g2^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2] + 
          3*g2^4*mS111^10*KroneckerDelta[mif1, mif2] + 5*g2^2*mS^8*muS*muSbar*
           KroneckerDelta[mif1, mif2] - 45*g2^2*mS^6*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2] - 45*g2^2*mS^4*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2] + 85*g2^2*mS^2*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2] + 90*g2^2*mS^4*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] + 
          30*g2^2*mS^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] - 90*g2^2*mS^4*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] - 
          30*g2^2*mS^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2]))/(11520*mS^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOHubar[mif1_, mif2_] -> 
       (onelooporder*(-6*g1^4*mS^12*KroneckerDelta[mif1, mif2] + 
          27*g1^4*mS^10*mS111^2*KroneckerDelta[mif1, mif2] - 
          45*g1^4*mS^8*mS111^4*KroneckerDelta[mif1, mif2] + 
          30*g1^4*mS^6*mS111^6*KroneckerDelta[mif1, mif2] - 
          9*g1^4*mS^2*mS111^10*KroneckerDelta[mif1, mif2] + 
          3*g1^4*mS111^12*KroneckerDelta[mif1, mif2] - 175*g1^2*mS^8*mS111^2*
           muS*muSbar*KroneckerDelta[mif1, mif2] + 135*g1^2*mS^6*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2] + 135*g1^2*mS^4*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2] - 95*g1^2*mS^2*mS111^8*muS*
           muSbar*KroneckerDelta[mif1, mif2] + 60*g1^2*mS^8*mS111^2*muS*
           muSbar*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] + 
          180*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] - 90*g1^2*mS^4*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] - 
          30*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] - 60*g1^2*mS^8*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] - 
          180*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2] + 90*g1^2*mS^4*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] + 
          30*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2]))/(8640*mS^2*mS111^2*(mS^2 - mS111^2)^5*
         Pi^2), alphaOHdbar[mif1_, mif2_] -> 
       (onelooporder*(6*g1^4*mS^12*KroneckerDelta[mif1, mif2] - 
          27*g1^4*mS^10*mS111^2*KroneckerDelta[mif1, mif2] + 
          45*g1^4*mS^8*mS111^4*KroneckerDelta[mif1, mif2] - 
          30*g1^4*mS^6*mS111^6*KroneckerDelta[mif1, mif2] + 
          9*g1^4*mS^2*mS111^10*KroneckerDelta[mif1, mif2] - 
          3*g1^4*mS111^12*KroneckerDelta[mif1, mif2] + 175*g1^2*mS^8*mS111^2*
           muS*muSbar*KroneckerDelta[mif1, mif2] - 135*g1^2*mS^6*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2] - 135*g1^2*mS^4*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2] + 95*g1^2*mS^2*mS111^8*muS*
           muSbar*KroneckerDelta[mif1, mif2] - 60*g1^2*mS^8*mS111^2*muS*
           muSbar*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] - 
          180*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] + 90*g1^2*mS^4*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2] + 
          30*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS^2/\[Mu]^2] + 60*g1^2*mS^8*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] + 
          180*g1^2*mS^6*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2] - 90*g1^2*mS^4*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2] - 
          30*g1^2*mS^2*mS111^8*muS*muSbar*KroneckerDelta[mif1, mif2]*
           Log[mS111^2/\[Mu]^2]))/(17280*mS^2*mS111^2*(mS^2 - mS111^2)^5*
         Pi^2), alphaOHudbar[mif1_, mif2_] -> 0, 
      alphaOHl1bar[mif1_, mif2_] -> onelooporder*
        ((g1^4*KroneckerDelta[mif1, mif2])/(3840*mS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(1920*mS111^2*Pi^2) + 
         (11*g1^2*mS^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (576*(mS^2 - mS111^2)^5*Pi^2) + (g1^2*invepsilonbar*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(96*(mS^2 - mS111^2)^5*Pi^2) - 
         (11*g1^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (576*(mS^2 - mS111^2)^5*Pi^2) - (g1^2*invepsilonbar*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(96*(mS^2 - mS111^2)^5*Pi^2) + 
         (3*g1^2*mS^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (256*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) - 
         (15*g1^2*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (256*(mS^2 - mS111^2)^4*Pi^2) - (5*g1^2*invepsilonbar*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) - 
         (g1^2*mS^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (64*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(64*(mS^2 - mS111^2)^3*Pi^2) - 
         (g1^2*mS111^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS111^2*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (384*(mS^2 - mS111^2)^2*Pi^2) - (g1^2*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^5*Pi^2) - (g1^2*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (64*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (384*(mS^2 - mS111^2)^2*Pi^2) + (g1^2*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^5*Pi^2) + (5*g1^2*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) + (g1^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (192*(mS^2 - mS111^2)^2*Pi^2) - (11*mN^6*yl[mif2, mif3]*
           ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/(384*(mN^2 - mS111^2)^4*
           Pi^2) - (invepsilonbar*mN^6*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) + 
         (11*mS111^6*yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/
          (384*(mN^2 - mS111^2)^4*Pi^2) + (invepsilonbar*mS111^6*
           yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^4*Pi^2) + (3*mN^4*yl[mif2, mif3]*
           ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/(128*(mN^2 - mS111^2)^3*
           Pi^2) + (invepsilonbar*mN^4*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mS111^4*yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^4*
           yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/
          (32*(mN^2 - mS111^2)^3*Pi^2) + (mS111^2*yl[mif2, mif3]*
           ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*
           Pi^2) + (invepsilonbar*mS111^2*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^6*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (mN^4*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (mS111^6*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (mS111^4*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN^5*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^5*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN^5*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^5*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^3*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^3*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^3*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^3*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muSbar*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (11*g1^2*mN^6*Ynu[mif2]*Ynubar[mif1])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mN^6*Ynu[mif2]*Ynubar[mif1])/
          (384*(mN^2 - mS^2)^4*Pi^2) - (11*g1^2*mS^6*Ynu[mif2]*Ynubar[mif1])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g1^2*invepsilonbar*mS^6*Ynu[mif2]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (3*g1^2*mS^4*Ynu[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*mS^4*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*Pi^2) - (g1^2*mS^2*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*Pi^2) - (g1^2*invepsilonbar*mS^2*Ynu[mif2]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*invepsilonbar*Ynu[mif2]*Ynubar[mif1])/(384*(mN^2 - mS^2)*
           Pi^2) - (3*mN^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (mS111^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
           Pi^2) + (3*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*mS^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (mS^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
           Pi^2) - (3*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) - (g1^2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           Ynu[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (g1^2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (g1^2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*Pi^2) + (g1^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)*Pi^2) + 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOHl3bar[mif1_, mif2_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif2])/(3840*mS^2*Pi^2) - 
         (11*g2^2*mS^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (576*(mS^2 - mS111^2)^5*Pi^2) - (g2^2*invepsilonbar*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(96*(mS^2 - mS111^2)^5*Pi^2) + 
         (11*g2^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (576*(mS^2 - mS111^2)^5*Pi^2) + (g2^2*invepsilonbar*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(96*(mS^2 - mS111^2)^5*Pi^2) + 
         (9*g2^2*mS^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (256*(mS^2 - mS111^2)^4*Pi^2) + (3*g2^2*invepsilonbar*mS^4*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*g2^2*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (256*(mS^2 - mS111^2)^4*Pi^2) + (g2^2*invepsilonbar*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) - 
         (g2^2*mS^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (64*(mS^2 - mS111^2)^3*Pi^2) - (g2^2*invepsilonbar*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(64*(mS^2 - mS111^2)^3*Pi^2) + 
         (g2^2*invepsilonbar*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (384*(mS^2 - mS111^2)^2*Pi^2) + (g2^2*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^5*Pi^2) - (3*g2^2*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) + (g2^2*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (64*(mS^2 - mS111^2)^3*Pi^2) - (g2^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (384*(mS^2 - mS111^2)^2*Pi^2) - (g2^2*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^5*Pi^2) - (g2^2*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) - (11*mN^6*yl[mif2, mif3]*
           ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/(384*(mN^2 - mS111^2)^4*
           Pi^2) - (invepsilonbar*mN^6*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) + 
         (11*mS111^6*yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/
          (384*(mN^2 - mS111^2)^4*Pi^2) + (invepsilonbar*mS111^6*
           yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^4*Pi^2) + (3*mN^4*yl[mif2, mif3]*
           ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/(128*(mN^2 - mS111^2)^3*
           Pi^2) + (invepsilonbar*mN^4*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mS111^4*yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^4*
           yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/
          (32*(mN^2 - mS111^2)^3*Pi^2) + (mS111^2*yl[mif2, mif3]*
           ylbar[mif1, mif4]*YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*
           Pi^2) + (invepsilonbar*mS111^2*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^6*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (mN^4*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*YNE[mif4]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (mS111^6*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^4*Pi^2) - 
         (mS111^4*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN^5*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^5*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN^5*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^5*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^3*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^3*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^3*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^3*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muSbar*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (11*g2^2*mN^6*Ynu[mif2]*Ynubar[mif1])/(2304*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mN^6*Ynu[mif2]*Ynubar[mif1])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*Ynu[mif2]*Ynubar[mif1])/
          (2304*(mN^2 - mS^2)^4*Pi^2) + (g2^2*invepsilonbar*mS^6*Ynu[mif2]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*Ynu[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*invepsilonbar*mS^4*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*Pi^2) + (g2^2*invepsilonbar*mS^2*Ynu[mif2]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*Ynu[mif2]*Ynubar[mif1])/(384*(mN^2 - mS^2)*
           Pi^2) - (3*mN^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (mS111^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^4*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
           Pi^2) + (3*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*mS^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS^4*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (mS^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
           Pi^2) - (3*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
           Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) + (g2^2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           Ynu[mif2]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (g2^2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (384*(mN^2 - mS^2)^4*Pi^2) - (g2^2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*Pi^2) - (g2^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)*Pi^2) + 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOHebar[mif1_, mif2_] -> onelooporder*
        ((g1^4*KroneckerDelta[mif1, mif2])/(1920*mS^2*Pi^2) + 
         (g1^4*KroneckerDelta[mif1, mif2])/(960*mS111^2*Pi^2) + 
         (11*g1^2*mS^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (288*(mS^2 - mS111^2)^5*Pi^2) + (g1^2*invepsilonbar*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(48*(mS^2 - mS111^2)^5*Pi^2) - 
         (11*g1^2*mS111^6*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (288*(mS^2 - mS111^2)^5*Pi^2) - (g1^2*invepsilonbar*mS111^6*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(48*(mS^2 - mS111^2)^5*Pi^2) + 
         (3*g1^2*mS^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (15*g1^2*mS111^4*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (128*(mS^2 - mS111^2)^4*Pi^2) - (5*g1^2*invepsilonbar*mS111^4*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (g1^2*mS^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) - 
         (g1^2*mS111^2*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*invepsilonbar*mS111^2*muS*
           muSbar*KroneckerDelta[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*muS*muSbar*KroneckerDelta[mif1, mif2])/
          (192*(mS^2 - mS111^2)^2*Pi^2) - (g1^2*mS^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) - (g1^2*mS^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (g1^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2])/
          (192*(mS^2 - mS111^2)^2*Pi^2) + (g1^2*mS111^6*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) + (5*g1^2*mS111^4*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) + (g1^2*mS111^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (g1^2*muS*muSbar*
           KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2])/
          (96*(mS^2 - mS111^2)^2*Pi^2) + (11*g1^2*mN^6*YNE[mif1]*
           YNEbar[mif2])/(1152*(mN^2 - mS111^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mN^6*YNE[mif1]*YNEbar[mif2])/
          (192*(mN^2 - mS111^2)^4*Pi^2) - (11*g1^2*mS111^6*YNE[mif1]*
           YNEbar[mif2])/(1152*(mN^2 - mS111^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mS111^6*YNE[mif1]*YNEbar[mif2])/
          (192*(mN^2 - mS111^2)^4*Pi^2) - (3*g1^2*mS111^4*YNE[mif1]*
           YNEbar[mif2])/(128*(mN^2 - mS111^2)^3*Pi^2) - 
         (g1^2*invepsilonbar*mS111^4*YNE[mif1]*YNEbar[mif2])/
          (64*(mN^2 - mS111^2)^3*Pi^2) - (g1^2*mS111^2*YNE[mif1]*
           YNEbar[mif2])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1^2*invepsilonbar*mS111^2*YNE[mif1]*YNEbar[mif2])/
          (64*(mN^2 - mS111^2)^2*Pi^2) - (g1^2*invepsilonbar*YNE[mif1]*
           YNEbar[mif2])/(192*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN^4*muS*muSbar*YNE[mif1]*YNEbar[mif2])/(128*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^4*muS*muSbar*
           YNE[mif1]*YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (3*mS111^4*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*YNE[mif1]*YNEbar[mif2])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
           YNE[mif1]*YNEbar[mif2])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
           Pi^2) + (3*mS^4*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mS^4*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mS111^4*muS*muSbar*YNE[mif1]*YNEbar[mif2])/(64*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS111^4*muS*muSbar*
           YNE[mif1]*YNEbar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*
           Pi^2) - (3*mS^4*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS^4*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS^2*muS*muSbar*YNE[mif1]*YNEbar[mif2])/(32*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
           YNE[mif1]*YNEbar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
           Pi^2) - (mS111^2*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mS111^4*muS*muSbar*YNE[mif1]*YNEbar[mif2])/(128*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mS111^4*muS*muSbar*
           YNE[mif1]*YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) + (mS111^2*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (g1^2*mN^6*Log[mN^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (192*(mN^2 - mS111^2)^4*Pi^2) - (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*
           YNE[mif1]*YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (g1^2*mS111^6*Log[mS111^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (192*(mN^2 - mS111^2)^4*Pi^2) + (g1^2*mS111^4*Log[mS111^2/\[Mu]^2]*
           YNE[mif1]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^3*Pi^2) + 
         (g1^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (64*(mN^2 - mS111^2)^2*Pi^2) + (g1^2*Log[mS111^2/\[Mu]^2]*YNE[mif1]*
           YNEbar[mif2])/(192*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN^5*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^5*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (mN^3*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^3*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS^2*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^2*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN^3*muS*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*YNE[mif1]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN^5*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (mN^3*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^3*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS^2*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^2*muSbar*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN^3*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif1]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (11*mN^6*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (192*(mN^2 - mS^2)^4*Pi^2) + (invepsilonbar*mN^6*yl[mif3, mif1]*
           ylbar[mif4, mif2]*Ynu[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^4*
           Pi^2) - (11*mS^6*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(192*(mN^2 - mS^2)^4*Pi^2) - 
         (invepsilonbar*mS^6*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^4*Pi^2) - 
         (3*mN^4*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*yl[mif3, mif1]*
           ylbar[mif4, mif2]*Ynu[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           Pi^2) - (3*mS^4*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*mS^4*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(16*(mN^2 - mS^2)^3*Pi^2) - 
         (mS^2*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*mS^2*yl[mif3, mif1]*
           ylbar[mif4, mif2]*Ynu[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           Pi^2) - (mN^6*Log[mN^2/\[Mu]^2]*yl[mif3, mif1]*ylbar[mif4, mif2]*
           Ynu[mif4]*Ynubar[mif3])/(32*(mN^2 - mS^2)^4*Pi^2) + 
         (mN^4*Log[mN^2/\[Mu]^2]*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) + 
         (mS^6*Log[mS^2/\[Mu]^2]*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^4*Pi^2) + 
         (mS^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(16*(mN^2 - mS^2)^3*Pi^2) + 
         (mS^2*Log[mS^2/\[Mu]^2]*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*Pi^2)), 
      alphaOuHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mS^10*yubar[mif1, mif2] + 60*lam4^2*mS^10*
           yubar[mif1, mif2] + 60*lam5*lam5bar*mS^10*yubar[mif1, mif2] + 
          15*g2^4*mS^8*mS111^2*yubar[mif1, mif2] - 300*lam4^2*mS^8*mS111^2*
           yubar[mif1, mif2] - 300*lam5*lam5bar*mS^8*mS111^2*
           yubar[mif1, mif2] - 30*g2^4*mS^6*mS111^4*yubar[mif1, mif2] + 
          600*lam4^2*mS^6*mS111^4*yubar[mif1, mif2] + 600*lam5*lam5bar*mS^6*
           mS111^4*yubar[mif1, mif2] + 30*g2^4*mS^4*mS111^6*
           yubar[mif1, mif2] - 600*lam4^2*mS^4*mS111^6*yubar[mif1, mif2] - 
          600*lam5*lam5bar*mS^4*mS111^6*yubar[mif1, mif2] - 
          15*g2^4*mS^2*mS111^8*yubar[mif1, mif2] + 300*lam4^2*mS^2*mS111^8*
           yubar[mif1, mif2] + 300*lam5*lam5bar*mS^2*mS111^8*
           yubar[mif1, mif2] + 3*g2^4*mS111^10*yubar[mif1, mif2] - 
          60*lam4^2*mS111^10*yubar[mif1, mif2] - 60*lam5*lam5bar*mS111^10*
           yubar[mif1, mif2] + 10*g2^2*mS^8*muS*muSbar*yubar[mif1, mif2] + 
          240*lam*mS^8*muS*muSbar*yubar[mif1, mif2] - 180*lam3*mS^8*muS*
           muSbar*yubar[mif1, mif2] + 60*lam4*mS^8*muS*muSbar*
           yubar[mif1, mif2] + 900*lam8*mS^8*muS*muSbar*yubar[mif1, mif2] - 
          90*g2^2*mS^6*mS111^2*muS*muSbar*yubar[mif1, mif2] + 
          2160*lam*mS^6*mS111^2*muS*muSbar*yubar[mif1, mif2] - 
          540*lam3*mS^6*mS111^2*muS*muSbar*yubar[mif1, mif2] - 
          420*lam4*mS^6*mS111^2*muS*muSbar*yubar[mif1, mif2] - 
          1620*lam8*mS^6*mS111^2*muS*muSbar*yubar[mif1, mif2] - 
          90*g2^2*mS^4*mS111^4*muS*muSbar*yubar[mif1, mif2] - 
          2160*lam*mS^4*mS111^4*muS*muSbar*yubar[mif1, mif2] + 
          1620*lam3*mS^4*mS111^4*muS*muSbar*yubar[mif1, mif2] + 
          540*lam4*mS^4*mS111^4*muS*muSbar*yubar[mif1, mif2] + 
          540*lam8*mS^4*mS111^4*muS*muSbar*yubar[mif1, mif2] + 
          170*g2^2*mS^2*mS111^6*muS*muSbar*yubar[mif1, mif2] - 
          240*lam*mS^2*mS111^6*muS*muSbar*yubar[mif1, mif2] - 
          900*lam3*mS^2*mS111^6*muS*muSbar*yubar[mif1, mif2] - 
          60*lam4*mS^2*mS111^6*muS*muSbar*yubar[mif1, mif2] + 
          180*lam8*mS^2*mS111^6*muS*muSbar*yubar[mif1, mif2] - 
          120*lam4*mS111^8*muS*muSbar*yubar[mif1, mif2] - 
          1020*mS^6*muS^2*muSbar^2*yubar[mif1, mif2] + 540*mS^4*mS111^2*muS^2*
           muSbar^2*yubar[mif1, mif2] + 540*mS^2*mS111^4*muS^2*muSbar^2*
           yubar[mif1, mif2] - 60*mS111^6*muS^2*muSbar^2*yubar[mif1, mif2] - 
          360*lam8*mS^8*muS*muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] - 
          1440*lam*mS^6*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yubar[mif1, mif2] + 720*lam3*mS^6*mS111^2*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] - 360*lam8*mS^6*mS111^2*muS*
           muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] + 180*g2^2*mS^4*mS111^4*
           muS*muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] - 
          1440*lam*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yubar[mif1, mif2] - 360*lam3*mS^4*mS111^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] + 360*lam4*mS^4*mS111^4*muS*
           muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] + 720*lam8*mS^4*mS111^4*
           muS*muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] + 
          60*g2^2*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yubar[mif1, mif2] - 360*lam3*mS^2*mS111^6*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] - 360*lam4*mS^2*mS111^6*muS*
           muSbar*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] + 360*mS^6*muS^2*
           muSbar^2*Log[mS^2/\[Mu]^2]*yubar[mif1, mif2] + 
          1080*mS^4*mS111^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2]*
           yubar[mif1, mif2] + 360*lam8*mS^8*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yubar[mif1, mif2] + 1440*lam*mS^6*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] - 720*lam3*mS^6*mS111^2*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] + 
          360*lam8*mS^6*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yubar[mif1, mif2] - 180*g2^2*mS^4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] + 1440*lam*mS^4*mS111^4*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] + 
          360*lam3*mS^4*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yubar[mif1, mif2] - 360*lam4*mS^4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] - 720*lam8*mS^4*mS111^4*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] - 
          60*g2^2*mS^2*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           yubar[mif1, mif2] + 360*lam3*mS^2*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] + 360*lam4*mS^2*mS111^6*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] - 
          360*mS^6*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*yubar[mif1, mif2] - 
          1080*mS^4*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*
           yubar[mif1, mif2]))/(11520*mS^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOdHbar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mS^10*ydbar[mif1, mif2] + 60*lam4^2*mS^10*
           ydbar[mif1, mif2] + 60*lam5*lam5bar*mS^10*ydbar[mif1, mif2] + 
          15*g2^4*mS^8*mS111^2*ydbar[mif1, mif2] - 300*lam4^2*mS^8*mS111^2*
           ydbar[mif1, mif2] - 300*lam5*lam5bar*mS^8*mS111^2*
           ydbar[mif1, mif2] - 30*g2^4*mS^6*mS111^4*ydbar[mif1, mif2] + 
          600*lam4^2*mS^6*mS111^4*ydbar[mif1, mif2] + 600*lam5*lam5bar*mS^6*
           mS111^4*ydbar[mif1, mif2] + 30*g2^4*mS^4*mS111^6*
           ydbar[mif1, mif2] - 600*lam4^2*mS^4*mS111^6*ydbar[mif1, mif2] - 
          600*lam5*lam5bar*mS^4*mS111^6*ydbar[mif1, mif2] - 
          15*g2^4*mS^2*mS111^8*ydbar[mif1, mif2] + 300*lam4^2*mS^2*mS111^8*
           ydbar[mif1, mif2] + 300*lam5*lam5bar*mS^2*mS111^8*
           ydbar[mif1, mif2] + 3*g2^4*mS111^10*ydbar[mif1, mif2] - 
          60*lam4^2*mS111^10*ydbar[mif1, mif2] - 60*lam5*lam5bar*mS111^10*
           ydbar[mif1, mif2] + 10*g2^2*mS^8*muS*muSbar*ydbar[mif1, mif2] + 
          240*lam*mS^8*muS*muSbar*ydbar[mif1, mif2] - 180*lam3*mS^8*muS*
           muSbar*ydbar[mif1, mif2] + 60*lam4*mS^8*muS*muSbar*
           ydbar[mif1, mif2] + 900*lam8*mS^8*muS*muSbar*ydbar[mif1, mif2] - 
          90*g2^2*mS^6*mS111^2*muS*muSbar*ydbar[mif1, mif2] + 
          2160*lam*mS^6*mS111^2*muS*muSbar*ydbar[mif1, mif2] - 
          540*lam3*mS^6*mS111^2*muS*muSbar*ydbar[mif1, mif2] - 
          420*lam4*mS^6*mS111^2*muS*muSbar*ydbar[mif1, mif2] - 
          1620*lam8*mS^6*mS111^2*muS*muSbar*ydbar[mif1, mif2] - 
          90*g2^2*mS^4*mS111^4*muS*muSbar*ydbar[mif1, mif2] - 
          2160*lam*mS^4*mS111^4*muS*muSbar*ydbar[mif1, mif2] + 
          1620*lam3*mS^4*mS111^4*muS*muSbar*ydbar[mif1, mif2] + 
          540*lam4*mS^4*mS111^4*muS*muSbar*ydbar[mif1, mif2] + 
          540*lam8*mS^4*mS111^4*muS*muSbar*ydbar[mif1, mif2] + 
          170*g2^2*mS^2*mS111^6*muS*muSbar*ydbar[mif1, mif2] - 
          240*lam*mS^2*mS111^6*muS*muSbar*ydbar[mif1, mif2] - 
          900*lam3*mS^2*mS111^6*muS*muSbar*ydbar[mif1, mif2] - 
          60*lam4*mS^2*mS111^6*muS*muSbar*ydbar[mif1, mif2] + 
          180*lam8*mS^2*mS111^6*muS*muSbar*ydbar[mif1, mif2] - 
          120*lam4*mS111^8*muS*muSbar*ydbar[mif1, mif2] - 
          1020*mS^6*muS^2*muSbar^2*ydbar[mif1, mif2] + 540*mS^4*mS111^2*muS^2*
           muSbar^2*ydbar[mif1, mif2] + 540*mS^2*mS111^4*muS^2*muSbar^2*
           ydbar[mif1, mif2] - 60*mS111^6*muS^2*muSbar^2*ydbar[mif1, mif2] - 
          360*lam8*mS^8*muS*muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] - 
          1440*lam*mS^6*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ydbar[mif1, mif2] + 720*lam3*mS^6*mS111^2*muS*muSbar*
           Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] - 360*lam8*mS^6*mS111^2*muS*
           muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] + 180*g2^2*mS^4*mS111^4*
           muS*muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] - 
          1440*lam*mS^4*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ydbar[mif1, mif2] - 360*lam3*mS^4*mS111^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] + 360*lam4*mS^4*mS111^4*muS*
           muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] + 720*lam8*mS^4*mS111^4*
           muS*muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] + 
          60*g2^2*mS^2*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ydbar[mif1, mif2] - 360*lam3*mS^2*mS111^6*muS*muSbar*
           Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] - 360*lam4*mS^2*mS111^6*muS*
           muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] + 360*mS^6*muS^2*
           muSbar^2*Log[mS^2/\[Mu]^2]*ydbar[mif1, mif2] + 
          1080*mS^4*mS111^2*muS^2*muSbar^2*Log[mS^2/\[Mu]^2]*
           ydbar[mif1, mif2] + 360*lam8*mS^8*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           ydbar[mif1, mif2] + 1440*lam*mS^6*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] - 720*lam3*mS^6*mS111^2*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] + 
          360*lam8*mS^6*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           ydbar[mif1, mif2] - 180*g2^2*mS^4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] + 1440*lam*mS^4*mS111^4*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] + 
          360*lam3*mS^4*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           ydbar[mif1, mif2] - 360*lam4*mS^4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] - 720*lam8*mS^4*mS111^4*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] - 
          60*g2^2*mS^2*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           ydbar[mif1, mif2] + 360*lam3*mS^2*mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] + 360*lam4*mS^2*mS111^6*muS*
           muSbar*Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] - 
          360*mS^6*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*ydbar[mif1, mif2] - 
          1080*mS^4*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*
           ydbar[mif1, mif2]))/(11520*mS^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOeHbar[mif1_, mif2_] -> onelooporder*
        (-(g2^4*ylbar[mif1, mif2])/(3840*mS^2*Pi^2) + 
         (lam4^2*ylbar[mif1, mif2])/(192*mS^2*Pi^2) + 
         (lam5*lam5bar*ylbar[mif1, mif2])/(192*mS^2*Pi^2) - 
         (11*g2^2*mS^6*muS*muSbar*ylbar[mif1, mif2])/(288*(mS^2 - mS111^2)^5*
           Pi^2) - (g2^2*invepsilonbar*mS^6*muS*muSbar*ylbar[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) + (11*lam*mS^6*muS*muSbar*
           ylbar[mif1, mif2])/(24*(mS^2 - mS111^2)^5*Pi^2) + 
         (invepsilonbar*lam*mS^6*muS*muSbar*ylbar[mif1, mif2])/
          (4*(mS^2 - mS111^2)^5*Pi^2) + (11*g2^2*mS111^6*muS*muSbar*
           ylbar[mif1, mif2])/(288*(mS^2 - mS111^2)^5*Pi^2) + 
         (g2^2*invepsilonbar*mS111^6*muS*muSbar*ylbar[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) - (11*lam*mS111^6*muS*muSbar*
           ylbar[mif1, mif2])/(24*(mS^2 - mS111^2)^5*Pi^2) - 
         (invepsilonbar*lam*mS111^6*muS*muSbar*ylbar[mif1, mif2])/
          (4*(mS^2 - mS111^2)^5*Pi^2) + (9*g2^2*mS^4*muS*muSbar*
           ylbar[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*g2^2*invepsilonbar*mS^4*muS*muSbar*ylbar[mif1, mif2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) - (9*lam*mS^4*muS*muSbar*
           ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam*mS^4*muS*muSbar*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^4*Pi^2) - (9*lam3*mS^4*muS*muSbar*
           ylbar[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam3*mS^4*muS*muSbar*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (3*lam4*mS^4*muS*muSbar*
           ylbar[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (invepsilonbar*lam4*mS^4*muS*muSbar*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (9*lam8*mS^4*muS*muSbar*
           ylbar[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*invepsilonbar*lam8*mS^4*muS*muSbar*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (3*g2^2*mS111^4*muS*muSbar*
           ylbar[mif1, mif2])/(128*(mS^2 - mS111^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS111^4*muS*muSbar*ylbar[mif1, mif2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) - (9*lam*mS111^4*muS*muSbar*
           ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam*mS111^4*muS*muSbar*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^4*Pi^2) + (9*lam3*mS111^4*muS*muSbar*
           ylbar[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*invepsilonbar*lam3*mS111^4*muS*muSbar*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (3*lam4*mS111^4*muS*muSbar*
           ylbar[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) + 
         (invepsilonbar*lam4*mS111^4*muS*muSbar*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (9*lam8*mS111^4*muS*muSbar*
           ylbar[mif1, mif2])/(64*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*invepsilonbar*lam8*mS111^4*muS*muSbar*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (g2^2*mS^2*muS*muSbar*
           ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^2*muS*muSbar*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) + (lam*mS^2*muS*muSbar*
           ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam*mS^2*muS*muSbar*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) + (lam3*mS^2*muS*muSbar*
           ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam3*mS^2*muS*muSbar*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) + (lam4*mS^2*muS*muSbar*
           ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam4*mS^2*muS*muSbar*ylbar[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS^2*muS*muSbar*
           ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam8*mS^2*muS*muSbar*ylbar[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (lam*mS111^2*muS*muSbar*
           ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam*mS111^2*muS*muSbar*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) + (lam3*mS111^2*muS*muSbar*
           ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam3*mS111^2*muS*muSbar*ylbar[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (lam8*mS111^2*muS*muSbar*
           ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam8*mS111^2*muS*muSbar*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) + (g2^2*invepsilonbar*muS*muSbar*
           ylbar[mif1, mif2])/(192*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam3*muS*muSbar*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam4*muS*muSbar*
           ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam8*muS*muSbar*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^2*Pi^2) - (lam4*muS*muSbar*ylbar[mif1, mif2])/
          (96*mS^2*(mS^2 - mS111^2)*Pi^2) - (3*mS^4*muS^2*muSbar^2*
           ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^5*Pi^2) - 
         (invepsilonbar*mS^4*muS^2*muSbar^2*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (3*mS111^4*muS^2*muSbar^2*
           ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^5*Pi^2) + 
         (invepsilonbar*mS111^4*muS^2*muSbar^2*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (3*mS^2*muS^2*muSbar^2*
           ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*invepsilonbar*mS^2*muS^2*muSbar^2*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (5*mS111^2*muS^2*muSbar^2*
           ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (5*invepsilonbar*mS111^2*muS^2*muSbar^2*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (invepsilonbar*muS^2*muSbar^2*
           ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
         (muS^2*muSbar^2*ylbar[mif1, mif2])/(192*mS^2*(mS^2 - mS111^2)^2*
           Pi^2) + (g2^2*mS^6*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) - (lam*mS^6*muS*muSbar*
           Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/(4*(mS^2 - mS111^2)^5*Pi^2) - 
         (3*g2^2*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (64*(mS^2 - mS111^2)^4*Pi^2) + (3*lam*mS^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*lam3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (lam4*mS^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*
           Pi^2) - (3*lam8*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (g2^2*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (lam*mS^2*muS*muSbar*
           Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam3*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) - (lam4*mS^2*muS*muSbar*
           Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*
           Pi^2) + (lam8*mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (g2^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ylbar[mif1, mif2])/(192*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam3*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^2*Pi^2) + (lam4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS^4*muS^2*muSbar^2*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^5*Pi^2) - (3*mS^2*muS^2*muSbar^2*
           Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*
           Pi^2) - (g2^2*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           ylbar[mif1, mif2])/(48*(mS^2 - mS111^2)^5*Pi^2) + 
         (lam*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (4*(mS^2 - mS111^2)^5*Pi^2) - (g2^2*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/(64*(mS^2 - mS111^2)^4*
           Pi^2) + (3*lam*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^4*Pi^2) - 
         (3*lam3*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (lam4*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*
           Pi^2) + (3*lam8*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (lam*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^3*Pi^2) - (lam3*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*
           Pi^2) + (lam8*mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^3*Pi^2) + 
         (lam8*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^2*Pi^2) - (mS111^4*muS^2*muSbar^2*
           Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^5*
           Pi^2) - (5*mS111^2*muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*
           ylbar[mif1, mif2])/(32*(mS^2 - mS111^2)^4*Pi^2) - 
         (muS^2*muSbar^2*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^3*Pi^2) + (3*lam8*mN^4*ylbar[mif1, mif3]*
           YNE[mif3]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam8*mN^4*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (32*(mN^2 - mS111^2)^3*Pi^2) - (3*lam8*mS111^4*ylbar[mif1, mif3]*
           YNE[mif3]*YNEbar[mif2])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam8*mS111^4*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
         (lam8*mS111^2*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (16*(mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*mS111^2*
           ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/(16*(mN^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*lam8*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mS111^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mS111^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mS111^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS111^4*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
         (mS111^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (lam8*mN^4*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam8*mS111^4*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS111^2)^3*Pi^2) + 
         (lam8*mS111^2*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(16*(mN^2 - mS111^2)^2*Pi^2) + 
         (lam8*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (32*(mN^2 - mS111^2)*Pi^2) + (mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*YNEbar[mif2])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif3]*YNE[mif3]*
           YNEbar[mif2])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (11*mN^6*yl[mif3, mif4]*ylbar[mif1, mif5]*ylbar[mif3, mif2]*
           YNE[mif5]*YNEbar[mif4])/(192*(mN^2 - mS111^2)^4*Pi^2) + 
         (invepsilonbar*mN^6*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^4*
           Pi^2) - (11*mS111^6*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(192*(mN^2 - mS111^2)^4*
           Pi^2) - (invepsilonbar*mS111^6*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^4*
           Pi^2) - (3*mN^4*yl[mif3, mif4]*ylbar[mif1, mif5]*ylbar[mif3, mif2]*
           YNE[mif5]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN^4*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^3*
           Pi^2) - (3*mS111^4*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^3*
           Pi^2) - (invepsilonbar*mS111^4*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(16*(mN^2 - mS111^2)^3*
           Pi^2) - (mS111^2*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mS111^2*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^2*
           Pi^2) - (mN^6*Log[mN^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^4*
           Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^3*
           Pi^2) + (mS111^6*Log[mS111^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif1, mif5]*ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/
          (32*(mN^2 - mS111^2)^4*Pi^2) + (mS111^4*Log[mS111^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif1, mif5]*ylbar[mif3, mif2]*YNE[mif5]*
           YNEbar[mif4])/(16*(mN^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*Log[mS111^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif5]*
           ylbar[mif3, mif2]*YNE[mif5]*YNEbar[mif4])/(32*(mN^2 - mS111^2)^2*
           Pi^2) + (3*mN^5*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN^5*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (3*mN^5*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (mN^3*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^3*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (3*mN^5*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^5*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (mN^3*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^3*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS^2*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^2*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*
           Ynu[mif3])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) + (mN^3*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif4]*
           ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) - (mN^5*muS*Log[mN^2/\[Mu]^2]*
           ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mN^3*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif4]*ylbar[mif3, mif2]*
           YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*
           ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) + (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*
           ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*
           ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*
           ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*
           ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) - (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*
           ylbar[mif1, mif4]*ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*
           ylbar[mif3, mif2]*YNE[mif4]*Ynu[mif3])/(32*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) - (3*lam*mN^5*muSbar*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam*mN^5*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN^3*muSbar*YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam8*mN^3*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
           Pi^2) - (lam8*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam8*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*lam*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*lam*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (lam3*mN^3*muSbar*YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*lam3*mN^3*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
           Pi^2) - (invepsilonbar*lam8*mN*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
         (lam*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*lam*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (lam3*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*lam3*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*lam*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*lam*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*lam*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*lam*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*lam*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*lam*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/(8*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*lam*mN*mS^2*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
           Pi^2) + (lam3*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*lam3*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam8*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) - (invepsilonbar*lam8*mN*mS^2*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*
           Pi^2) + (lam*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*lam*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam3*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam3*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*lam8*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*lam*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*lam*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam3*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*lam3*mN*mS^2*muSbar*
           YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) - (invepsilonbar*lam3*mN*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*lam8*mN*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
         (lam*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*lam*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (lam3*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*lam3*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^3*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^3*muS*muSbar^2*
           YNEbar[mif2]*Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (mN*mS111^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mN*mS^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*muS*muSbar^2*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (lam*mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (lam8*mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (lam3*mN^3*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN^3*muS*muSbar^2*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (lam*mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam*mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam3*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam3*mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (lam3*mN*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS^2*muS*muSbar^2*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS^2*muS*muSbar^2*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*muS*muSbar^2*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (lam*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (lam8*mN*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
         (lam*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(8*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (lam3*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (lam*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (lam*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam3*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam8*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (lam*mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (lam8*mN*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
         (lam*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(8*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (lam3*mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN*mS111^2*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^2*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(8*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*muS*muSbar^2*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
           Pi^2) - (3*mN*mS111^4*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*
           Pi^2) - (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) + (3*mN^5*muSbar*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN^5*muSbar*
           yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^3*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^3*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
           Pi^2) - (mN*mS111^2*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mN*mS111^2*muSbar*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) - (3*mN*mS111^4*muSbar*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) - (invepsilonbar*mN*mS111^4*muSbar*
           yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*
           Pi^2) - (3*mN*mS^4*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mN*mS^4*muSbar*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (3*mN*mS111^4*muSbar*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*
           yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif3, mif4]*ylbar[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) - (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^3*Pi^2) - (mN^5*muSbar*Log[mN^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^3*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif3, mif2]*
           YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*
           Pi^2) + (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) + (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^3*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)*
           (mN^2 - mS111^2)^2*Pi^2) + (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif3, mif2]*YNEbar[mif4]*Ynubar[mif1])/(32*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) + (3*lam3*mN^4*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (invepsilonbar*lam3*mN^4*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^3*Pi^2) - (3*lam3*mS^4*ylbar[mif3, mif2]*
           Ynu[mif3]*Ynubar[mif1])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*lam3*mS^4*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^3*Pi^2) - (lam3*mS^2*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*Pi^2) - 
         (invepsilonbar*lam3*mS^2*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*ylbar[mif3, mif2]*
           Ynu[mif3]*Ynubar[mif1])/(32*(mN^2 - mS^2)*Pi^2) + 
         (3*mN^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mS111^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (mS111^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS111^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (3*mS^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mS^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mS111^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mS^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mS^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)*Pi^2) + 
         (mS111^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^2*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mS111^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^4*muS*muSbar*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (lam3*mN^4*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^4*muS*muSbar*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (lam3*mS^4*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^3*Pi^2) + 
         (lam3*mS^2*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*Pi^2) + 
         (lam3*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*Pi^2) - (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(32*(mN^2 - mS^2)*
           (mS^2 - mS111^2)^2*Pi^2) + (mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(32*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) + (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(16*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) + (muS*muSbar*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(32*(mN^2 - mS^2)*
           (mS^2 - mS111^2)*Pi^2) + (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*
           ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muSbar*yl[mif3, mif4]*ylbar[mif1, mif4]*YNEbar[mif2]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif3, mif4]*ylbar[mif1, mif4]*
           YNEbar[mif2]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (3*mN*mS111^4*muSbar*yl[mif3, mif4]*ylbar[mif1, mif4]*
           YNEbar[mif2]*Ynubar[mif3])/(128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)^2*Pi^2) + (3*mN^5*muSbar*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) + (invepsilonbar*mN^5*muSbar*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) - (mN^3*muSbar*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN^3*muSbar*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (3*mN*mS111^4*muSbar*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS111^4*muSbar*
           yl[mif3, mif4]*ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*yl[mif3, mif4]*ylbar[mif1, mif4]*YNEbar[mif2]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif3, mif4]*ylbar[mif1, mif4]*
           YNEbar[mif2]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) - (3*mN*mS111^4*muSbar*yl[mif3, mif4]*ylbar[mif1, mif4]*
           YNEbar[mif2]*Ynubar[mif3])/(128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)^2*Pi^2) - (3*mN*mS^4*muSbar*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) - (invepsilonbar*mN*mS^4*muSbar*
           yl[mif3, mif4]*ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*Pi^2) - 
         (mN*mS^2*muSbar*yl[mif3, mif4]*ylbar[mif1, mif4]*YNEbar[mif2]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS^2*muSbar*yl[mif3, mif4]*ylbar[mif1, mif4]*
           YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*
           Pi^2) + (3*mN*mS111^4*muSbar*yl[mif3, mif4]*ylbar[mif1, mif4]*
           YNEbar[mif2]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*
           Pi^2) + (invepsilonbar*mN*mS111^4*muSbar*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) - (mN^5*muSbar*Log[mN^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif4]*
           YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mN^2 - mS111^2)*
           Pi^2) + (mN^3*muSbar*Log[mN^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           (mN^2 - mS111^2)*Pi^2) - (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif4]*
           YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*(mS^2 - mS111^2)*
           Pi^2) + (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           (mS^2 - mS111^2)*Pi^2) + (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           (mN^2 - mS111^2)*Pi^2) + (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif1, mif4]*YNEbar[mif2]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           (mS^2 - mS111^2)*Pi^2) + (11*mN^6*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(192*(mN^2 - mS^2)^4*
           Pi^2) + (invepsilonbar*mN^6*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^4*
           Pi^2) - (11*mS^6*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(192*(mN^2 - mS^2)^4*
           Pi^2) - (invepsilonbar*mS^6*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^4*
           Pi^2) - (3*mN^4*yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*
           Ynu[mif5]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*mN^4*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           Pi^2) - (3*mS^4*yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*
           Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (invepsilonbar*mS^4*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(16*(mN^2 - mS^2)^3*
           Pi^2) - (mS^2*yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*
           Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*Pi^2) - 
         (invepsilonbar*mS^2*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           Pi^2) - (mN^6*Log[mN^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^4*
           Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*
           Pi^2) + (mS^6*Log[mS^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^4*
           Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(16*(mN^2 - mS^2)^3*
           Pi^2) + (mS^2*Log[mS^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif5]*Ynubar[mif3])/(32*(mN^2 - mS^2)^2*
           Pi^2)), alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*(2*mS^2 + mS111^2)*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(69120*mS^2*mS111^2*Pi^2), 
      alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(7680*mS^2*Pi^2), alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*(2*mS^2 + mS111^2)*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(4320*mS^2*mS111^2*Pi^2), 
      alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*(2*mS^2 + mS111^2)*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mS^2*mS111^2*Pi^2), 
      alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*(2*mS^2 + mS111^2)*onelooporder*KroneckerDelta[mif1, mif2]*
         KroneckerDelta[mif3, mif4])/(4320*mS^2*mS111^2*Pi^2), 
      alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g1^4*mS^12*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g1^4*mS^10*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          15*g1^4*mS^8*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 10*g1^4*mS^6*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          3*g1^4*mS^2*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mS111^12*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 15*mS^8*mS111^2*muS*muSbar*
           yu[mif1, mif4]*yubar[mif2, mif3] - 135*mS^6*mS111^4*muS*muSbar*
           yu[mif1, mif4]*yubar[mif2, mif3] + 135*mS^4*mS111^6*muS*muSbar*
           yu[mif1, mif4]*yubar[mif2, mif3] + 15*mS^2*mS111^8*muS*muSbar*
           yu[mif1, mif4]*yubar[mif2, mif3] + 90*mS^6*mS111^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yu[mif1, mif4]*yubar[mif2, mif3] + 
          90*mS^4*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif4]*
           yubar[mif2, mif3] - 90*mS^6*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yu[mif1, mif4]*yubar[mif2, mif3] - 
          90*mS^4*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif4]*
           yubar[mif2, mif3]))/(8640*mS^2*mS111^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(mS^6*muS*muSbar*yu[mif1, mif4]*yubar[mif2, mif3]) - 
          9*mS^4*mS111^2*muS*muSbar*yu[mif1, mif4]*yubar[mif2, mif3] + 
          9*mS^2*mS111^4*muS*muSbar*yu[mif1, mif4]*yubar[mif2, mif3] + 
          mS111^6*muS*muSbar*yu[mif1, mif4]*yubar[mif2, mif3] + 
          6*mS^4*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif1, mif4]*
           yubar[mif2, mif3] + 6*mS^2*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yu[mif1, mif4]*yubar[mif2, mif3] - 6*mS^4*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yu[mif1, mif4]*yubar[mif2, mif3] - 
          6*mS^2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yu[mif1, mif4]*
           yubar[mif2, mif3]))/(96*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(2*g1^4*mS^12*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 9*g1^4*mS^10*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          15*g1^4*mS^8*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 10*g1^4*mS^6*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          3*g1^4*mS^2*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mS111^12*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 30*mS^8*mS111^2*muS*muSbar*
           yd[mif1, mif4]*ydbar[mif2, mif3] - 270*mS^6*mS111^4*muS*muSbar*
           yd[mif1, mif4]*ydbar[mif2, mif3] + 270*mS^4*mS111^6*muS*muSbar*
           yd[mif1, mif4]*ydbar[mif2, mif3] + 30*mS^2*mS111^8*muS*muSbar*
           yd[mif1, mif4]*ydbar[mif2, mif3] + 180*mS^6*mS111^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yd[mif1, mif4]*ydbar[mif2, mif3] + 
          180*mS^4*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif4]*
           ydbar[mif2, mif3] - 180*mS^6*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif1, mif4]*ydbar[mif2, mif3] - 
          180*mS^4*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif4]*
           ydbar[mif2, mif3]))/(17280*mS^2*mS111^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(mS^6*muS*muSbar*yd[mif1, mif4]*ydbar[mif2, mif3]) - 
          9*mS^4*mS111^2*muS*muSbar*yd[mif1, mif4]*ydbar[mif2, mif3] + 
          9*mS^2*mS111^4*muS*muSbar*yd[mif1, mif4]*ydbar[mif2, mif3] + 
          mS111^6*muS*muSbar*yd[mif1, mif4]*ydbar[mif2, mif3] + 
          6*mS^4*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif1, mif4]*
           ydbar[mif2, mif3] + 6*mS^2*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yd[mif1, mif4]*ydbar[mif2, mif3] - 6*mS^4*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif1, mif4]*ydbar[mif2, mif3] - 
          6*mS^2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif1, mif4]*
           ydbar[mif2, mif3]))/(96*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(mS^6*muS*muSbar*yd[mif3, mif4]*yu[mif1, mif2] + 
          9*mS^4*mS111^2*muS*muSbar*yd[mif3, mif4]*yu[mif1, mif2] - 
          9*mS^2*mS111^4*muS*muSbar*yd[mif3, mif4]*yu[mif1, mif2] - 
          mS111^6*muS*muSbar*yd[mif3, mif4]*yu[mif1, mif2] - 
          6*mS^4*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif3, mif4]*
           yu[mif1, mif2] - 6*mS^2*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yd[mif3, mif4]*yu[mif1, mif2] + 6*mS^4*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif3, mif4]*yu[mif1, mif2] + 
          6*mS^2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif3, mif4]*
           yu[mif1, mif2]))/(96*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mS^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2) + 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (7680*mS^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(3840*mS111^2*Pi^2) - 
         (11*g1^2*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (4608*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mN^6*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2])/(4608*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (4608*(mN^2 - mS^2)^4*Pi^2) - (11*g2^2*mS^6*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2])/(4608*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g1^2*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (512*(mN^2 - mS^2)^3*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2])/(512*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*Pi^2) - (g2^2*mS^2*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)*Pi^2) - 
         (g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)*Pi^2) - 
         (11*g2^2*mN^6*KroneckerDelta[mif1, mif4]*Ynu[mif3]*Ynubar[mif2])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif1, mif4]*Ynu[mif3]*Ynubar[mif2])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*KroneckerDelta[mif1, 
            mif4]*Ynu[mif3]*Ynubar[mif2])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif4]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif1, mif4]*Ynu[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif4]*Ynu[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*KroneckerDelta[mif1, mif4]*
           Ynu[mif3]*Ynubar[mif2])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*Ynu[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*KroneckerDelta[mif1, mif4]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*mN^6*KroneckerDelta[mif1, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)*Pi^2) - 
         (11*g2^2*mN^6*KroneckerDelta[mif2, mif3]*Ynu[mif1]*Ynubar[mif4])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif2, mif3]*Ynu[mif1]*Ynubar[mif4])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*KroneckerDelta[mif2, 
            mif3]*Ynu[mif1]*Ynubar[mif4])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif2, mif3]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif2, mif3]*Ynu[mif1]*Ynubar[mif4])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif2, mif3]*Ynu[mif1]*Ynubar[mif4])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*KroneckerDelta[mif2, mif3]*
           Ynu[mif1]*Ynubar[mif4])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*Ynu[mif1]*
           Ynubar[mif4])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*KroneckerDelta[mif2, mif3]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*mN^6*KroneckerDelta[mif2, mif3]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)*Pi^2) - 
         (11*g1^2*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*Ynubar[mif4])/
          (4608*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mN^6*KroneckerDelta[mif1, 
            mif2]*Ynu[mif3]*Ynubar[mif4])/(4608*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*Ynubar[mif4])/
          (4608*(mN^2 - mS^2)^4*Pi^2) - (11*g2^2*mS^6*KroneckerDelta[mif1, 
            mif2]*Ynu[mif3]*Ynubar[mif4])/(4608*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g1^2*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif3]*Ynubar[mif4])/
          (512*(mN^2 - mS^2)^3*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif1, 
            mif2]*Ynu[mif3]*Ynubar[mif4])/(512*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif3]*Ynubar[mif4])/
          (256*(mN^2 - mS^2)^2*Pi^2) - (g2^2*mS^2*KroneckerDelta[mif1, mif2]*
           Ynu[mif3]*Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)*Pi^2) - 
         (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)*Pi^2) - 
         (7*mN^4*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (128*(mN^2 - mS^2)^3*Pi^2) - (3*invepsilonbar*mN^4*Ynu[mif1]*
           Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (mN^2*mS^2*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (32*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[mif1]*
           Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/(32*(mN^2 - mS^2)^3*Pi^2) + 
         (3*mS^4*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[mif1]*
           Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (mN^2*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (64*(mN^2 - mS^2)^2*Pi^2) + (3*invepsilonbar*mN^2*Ynu[mif1]*
           Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (mS^2*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (64*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[mif1]*Ynu[mif3]*
           Ynubar[mif2]*Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (mN^2*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(32*(mN^2 - mS^2)^2*Pi^2) - 
         (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (mS^4*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (mN^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2)), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          24*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^6*mS111^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g1^4*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 18*g1^4*mN^4*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          24*g1^4*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^2*mS111^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 3*g1^4*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 55*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif3, mif4]*YNE[mif2]*YNEbar[mif1] + 
          90*g1^2*mN^4*mS^2*mS111^4*KroneckerDelta[mif3, mif4]*YNE[mif2]*
           YNEbar[mif1] - 45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif3, 
            mif4]*YNE[mif2]*YNEbar[mif1] + 10*g1^2*mS^2*mS111^8*
           KroneckerDelta[mif3, mif4]*YNE[mif2]*YNEbar[mif1] + 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mN^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1] - 30*g1^2*mN^6*mS^2*
           mS111^2*KroneckerDelta[mif3, mif4]*Log[mS111^2/\[Mu]^2]*YNE[mif2]*
           YNEbar[mif1] - 55*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, 
            mif2]*YNE[mif4]*YNEbar[mif3] + 90*g1^2*mN^4*mS^2*mS111^4*
           KroneckerDelta[mif1, mif2]*YNE[mif4]*YNEbar[mif3] - 
          45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*YNE[mif4]*
           YNEbar[mif3] + 10*g1^2*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*
           YNE[mif4]*YNEbar[mif3] + 30*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*YNE[mif4]*
           YNEbar[mif3] - 30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, 
            mif2]*Log[mS111^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3] - 
          45*mN^6*mS^2*mS111^2*YNE[mif2]*YNE[mif4]*YNEbar[mif1]*
           YNEbar[mif3] + 45*mN^4*mS^2*mS111^4*YNE[mif2]*YNE[mif4]*
           YNEbar[mif1]*YNEbar[mif3] + 45*mN^2*mS^2*mS111^6*YNE[mif2]*
           YNE[mif4]*YNEbar[mif1]*YNEbar[mif3] - 45*mS^2*mS111^8*YNE[mif2]*
           YNE[mif4]*YNEbar[mif1]*YNEbar[mif3] + 90*mN^4*mS^2*mS111^4*
           Log[mN^2/\[Mu]^2]*YNE[mif2]*YNE[mif4]*YNEbar[mif1]*YNEbar[mif3] - 
          90*mN^2*mS^2*mS111^6*Log[mN^2/\[Mu]^2]*YNE[mif2]*YNE[mif4]*
           YNEbar[mif1]*YNEbar[mif3] - 90*mN^4*mS^2*mS111^4*
           Log[mS111^2/\[Mu]^2]*YNE[mif2]*YNE[mif4]*YNEbar[mif1]*
           YNEbar[mif3] + 90*mN^2*mS^2*mS111^6*Log[mS111^2/\[Mu]^2]*YNE[mif2]*
           YNE[mif4]*YNEbar[mif1]*YNEbar[mif3]))/(5760*mS^2*mS111^2*
         (-mN^2 + mS111^2)^4*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*(-(g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
             mif4])/(1920*mS^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(960*mS111^2*Pi^2) - 
         (11*mS^6*muS*muSbar*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (96*(mS^2 - mS111^2)^5*Pi^2) - (invepsilonbar*mS^6*muS*muSbar*
           yl[mif1, mif4]*ylbar[mif2, mif3])/(16*(mS^2 - mS111^2)^5*Pi^2) + 
         (11*mS111^6*muS*muSbar*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (96*(mS^2 - mS111^2)^5*Pi^2) + (invepsilonbar*mS111^6*muS*muSbar*
           yl[mif1, mif4]*ylbar[mif2, mif3])/(16*(mS^2 - mS111^2)^5*Pi^2) + 
         (9*mS^4*muS*muSbar*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (64*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*mS^4*muS*muSbar*
           yl[mif1, mif4]*ylbar[mif2, mif3])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (9*mS111^4*muS*muSbar*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (64*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*mS111^4*muS*muSbar*
           yl[mif1, mif4]*ylbar[mif2, mif3])/(32*(mS^2 - mS111^2)^4*Pi^2) - 
         (mS^2*muS*muSbar*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
           yl[mif1, mif4]*ylbar[mif2, mif3])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*muS*muSbar*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (32*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
           yl[mif1, mif4]*ylbar[mif2, mif3])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (16*(mS^2 - mS111^2)^5*Pi^2) - (3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yl[mif1, mif4]*ylbar[mif2, mif3])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (16*(mS^2 - mS111^2)^5*Pi^2) - (3*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*ylbar[mif2, mif3])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (11*g1^2*mN^6*KroneckerDelta[mif1, 
            mif2]*YNE[mif4]*YNEbar[mif3])/(1152*(mN^2 - mS111^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*YNE[mif4]*
           YNEbar[mif3])/(192*(mN^2 - mS111^2)^4*Pi^2) + 
         (11*g1^2*mS111^6*KroneckerDelta[mif1, mif2]*YNE[mif4]*YNEbar[mif3])/
          (1152*(mN^2 - mS111^2)^4*Pi^2) + (g1^2*invepsilonbar*mS111^6*
           KroneckerDelta[mif1, mif2]*YNE[mif4]*YNEbar[mif3])/
          (192*(mN^2 - mS111^2)^4*Pi^2) + (3*g1^2*mS111^4*
           KroneckerDelta[mif1, mif2]*YNE[mif4]*YNEbar[mif3])/
          (128*(mN^2 - mS111^2)^3*Pi^2) + (g1^2*invepsilonbar*mS111^4*
           KroneckerDelta[mif1, mif2]*YNE[mif4]*YNEbar[mif3])/
          (64*(mN^2 - mS111^2)^3*Pi^2) + (g1^2*mS111^2*KroneckerDelta[mif1, 
            mif2]*YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS111^2*KroneckerDelta[mif1, mif2]*YNE[mif4]*
           YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YNE[mif4]*
           YNEbar[mif3])/(192*(mN^2 - mS111^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*YNE[mif4]*
           YNEbar[mif3])/(192*(mN^2 - mS111^2)^4*Pi^2) - 
         (g1^2*mS111^6*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*
           YNE[mif4]*YNEbar[mif3])/(192*(mN^2 - mS111^2)^4*Pi^2) - 
         (g1^2*mS111^4*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (g1^2*mS111^2*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*
           YNE[mif4]*YNEbar[mif3])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*YNE[mif4]*
           YNEbar[mif3])/(192*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^2*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^2*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*
           Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif2, mif3]*YNE[mif4]*
           Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^2*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^2*muSbar*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif1, mif4]*YNEbar[mif3]*Ynubar[mif2])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif1, mif4]*YNEbar[mif3]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (11*g1^2*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (1152*(mN^2 - mS^2)^4*Pi^2) - (g1^2*invepsilonbar*mN^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (192*(mN^2 - mS^2)^4*Pi^2) + (11*g1^2*mS^6*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(192*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g1^2*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^3*Pi^2) + (g1^2*mS^2*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2])/(192*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(192*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(192*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(192*(mN^2 - mS^2)*Pi^2) + 
         (7*mN^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*invepsilonbar*mN^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^2*mS111^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^2*mS111^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mS111^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (7*mN^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*invepsilonbar*mN^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
         (mN^2*mS111^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^2*mS111^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS111^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS111^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN^2*mS^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^2*mS^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*mS^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^2*mS111^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^2*mS111^2*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mS111^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^4*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*mN^4*Log[mN^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN^4*Log[mN^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN^2*Log[mN^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
         (mN^2*mS^2*Log[mS^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mS^4*Log[mS^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3]*Ynu[mif1]*
           Ynubar[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 24*g1^4*mN^6*mS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g1^4*mN^4*mS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 24*g1^4*mN^2*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 6*g1^4*mS^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g1^4*mN^4*mS^4*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g1^4*mN^2*mS^6*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mS^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          55*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] - 90*g1^2*mN^4*mS^4*mS111^2*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2] + 45*g1^2*mN^2*mS^6*mS111^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2] - 
          10*g1^2*mS^8*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] - 30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] + 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2]))/
        (34560*mS^2*(-mN^2 + mS^2)^4*mS111^2*Pi^2), 
      alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g2^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g2^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g2^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g2^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g2^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g2^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2] + 
          90*g2^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] - 45*g2^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] + 10*g2^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] + 30*g2^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] - 
          30*g2^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif1]*Ynubar[mif2]))/(11520*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          24*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^6*mS111^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g1^4*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g1^4*mN^4*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          24*g1^4*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^2*mS111^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 3*g1^4*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif3, mif4]*YNE[mif2]*YNEbar[mif1] - 
          90*g1^2*mN^4*mS^2*mS111^4*KroneckerDelta[mif3, mif4]*YNE[mif2]*
           YNEbar[mif1] + 45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif3, 
            mif4]*YNE[mif2]*YNEbar[mif1] - 10*g1^2*mS^2*mS111^8*
           KroneckerDelta[mif3, mif4]*YNE[mif2]*YNEbar[mif1] - 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mN^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1] + 30*g1^2*mN^6*mS^2*
           mS111^2*KroneckerDelta[mif3, mif4]*Log[mS111^2/\[Mu]^2]*YNE[mif2]*
           YNEbar[mif1]))/(4320*mS^2*mS111^2*(-mN^2 + mS111^2)^4*Pi^2), 
      alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          24*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^6*mS111^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g1^4*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 18*g1^4*mN^4*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          24*g1^4*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^2*mS111^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 3*g1^4*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 55*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif3, mif4]*YNE[mif2]*YNEbar[mif1] + 
          90*g1^2*mN^4*mS^2*mS111^4*KroneckerDelta[mif3, mif4]*YNE[mif2]*
           YNEbar[mif1] - 45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif3, 
            mif4]*YNE[mif2]*YNEbar[mif1] + 10*g1^2*mS^2*mS111^8*
           KroneckerDelta[mif3, mif4]*YNE[mif2]*YNEbar[mif1] + 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mN^2/\[Mu]^2]*YNE[mif2]*YNEbar[mif1] - 30*g1^2*mN^6*mS^2*
           mS111^2*KroneckerDelta[mif3, mif4]*Log[mS111^2/\[Mu]^2]*YNE[mif2]*
           YNEbar[mif1]))/(8640*mS^2*mS111^2*(-mN^2 + mS111^2)^4*Pi^2), 
      alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          24*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^6*mS111^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g1^4*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g1^4*mN^4*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          24*g1^4*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^2*mS111^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 3*g1^4*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif1, mif2]*YNE[mif4]*YNEbar[mif3] - 
          90*g1^2*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*YNE[mif4]*
           YNEbar[mif3] + 45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, 
            mif2]*YNE[mif4]*YNEbar[mif3] - 10*g1^2*mS^2*mS111^8*
           KroneckerDelta[mif1, mif2]*YNE[mif4]*YNEbar[mif3] - 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           Log[mN^2/\[Mu]^2]*YNE[mif4]*YNEbar[mif3] + 30*g1^2*mN^6*mS^2*
           mS111^2*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*YNE[mif4]*
           YNEbar[mif3]))/(17280*mS^2*mS111^2*(-mN^2 + mS111^2)^4*Pi^2), 
      alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 24*g1^4*mN^6*mS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g1^4*mN^4*mS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 24*g1^4*mN^2*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 6*g1^4*mS^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g1^4*mN^4*mS^4*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g1^4*mN^2*mS^6*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mS^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          55*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] - 90*g1^2*mN^4*mS^4*mS111^2*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2] + 45*g1^2*mN^2*mS^6*mS111^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2] - 
          10*g1^2*mS^8*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] - 30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] + 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2]))/
        (8640*mS^2*(-mN^2 + mS^2)^4*mS111^2*Pi^2), 
      alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g1^4*mN^6*mS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g1^4*mN^4*mS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g1^4*mN^2*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g1^4*mS^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 18*g1^4*mN^4*mS^4*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g1^4*mN^2*mS^6*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mS^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          55*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] + 90*g1^2*mN^4*mS^4*mS111^2*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2] - 45*g1^2*mN^2*mS^6*mS111^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2] + 
          10*g1^2*mS^8*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] + 30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] - 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2]))/
        (17280*mS^2*(-mN^2 + mS^2)^4*mS111^2*Pi^2), 
      alphaOledq[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        ((11*mS^6*muS*muSbar*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) + (invepsilonbar*mS^6*muS*muSbar*
           ydbar[mif4, mif3]*yl[mif1, mif2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
         (11*mS111^6*muS*muSbar*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) - (invepsilonbar*mS111^6*muS*muSbar*
           ydbar[mif4, mif3]*yl[mif1, mif2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
         (9*mS^4*muS*muSbar*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*mS^4*muS*muSbar*
           ydbar[mif4, mif3]*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (9*mS111^4*muS*muSbar*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*mS111^4*muS*muSbar*
           ydbar[mif4, mif3]*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
         (mS^2*muS*muSbar*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS^2*muS*muSbar*
           ydbar[mif4, mif3]*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*muS*muSbar*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
           ydbar[mif4, mif3]*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS^6*muS*muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ydbar[mif4, mif3]*yl[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (3*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (16*(mS^2 - mS111^2)^4*Pi^2) + (mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ydbar[mif4, mif3]*yl[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (3*mN^5*muS*ydbar[mif4, mif3]*
           YNE[mif2]*Ynu[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mN^5*muS*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^2*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^2*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*Ynu[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ydbar[mif4, mif3]*YNE[mif2]*
           Ynu[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        ((-11*mS^6*muS*muSbar*yl[mif1, mif2]*yu[mif3, mif4])/
          (48*(mS^2 - mS111^2)^5*Pi^2) - (invepsilonbar*mS^6*muS*muSbar*
           yl[mif1, mif2]*yu[mif3, mif4])/(8*(mS^2 - mS111^2)^5*Pi^2) + 
         (11*mS111^6*muS*muSbar*yl[mif1, mif2]*yu[mif3, mif4])/
          (48*(mS^2 - mS111^2)^5*Pi^2) + (invepsilonbar*mS111^6*muS*muSbar*
           yl[mif1, mif2]*yu[mif3, mif4])/(8*(mS^2 - mS111^2)^5*Pi^2) + 
         (9*mS^4*muS*muSbar*yl[mif1, mif2]*yu[mif3, mif4])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*mS^4*muS*muSbar*
           yl[mif1, mif2]*yu[mif3, mif4])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
         (9*mS111^4*muS*muSbar*yl[mif1, mif2]*yu[mif3, mif4])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*mS111^4*muS*muSbar*
           yl[mif1, mif2]*yu[mif3, mif4])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (mS^2*muS*muSbar*yl[mif1, mif2]*yu[mif3, mif4])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
           yl[mif1, mif2]*yu[mif3, mif4])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*muS*muSbar*yl[mif1, mif2]*yu[mif3, mif4])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
           yl[mif1, mif2]*yu[mif3, mif4])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2]*yu[mif3, mif4])/
          (8*(mS^2 - mS111^2)^5*Pi^2) - (3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yl[mif1, mif2]*yu[mif3, mif4])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif1, mif2]*yu[mif3, mif4])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif2]*yu[mif3, mif4])/
          (8*(mS^2 - mS111^2)^5*Pi^2) - (3*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif2]*yu[mif3, mif4])/
          (16*(mS^2 - mS111^2)^4*Pi^2) - (mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif1, mif2]*yu[mif3, mif4])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (3*mN^5*muS*YNE[mif2]*Ynu[mif1]*
           yu[mif3, mif4])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^2*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^2*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*yu[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*
           yu[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*
           yu[mif3, mif4])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*
           yu[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*
           yu[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*
           yu[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*YNE[mif2]*Ynu[mif1]*
           yu[mif3, mif4])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*(2*mS^2 + mS111^2)*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(69120*mS^2*mS111^2*Pi^2), 
      alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(7680*mS^2*Pi^2), alphaOuubar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*(2*mS^2 + mS111^2)*onelooporder*KroneckerDelta[mif1, 
           mif2]*KroneckerDelta[mif3, mif4])/(4320*mS^2*mS111^2*Pi^2), 
      alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*(2*mS^2 + mS111^2)*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mS^2*mS111^2*Pi^2), 
      alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*(2*mS^2 + mS111^2)*onelooporder*KroneckerDelta[mif1, mif2]*
         KroneckerDelta[mif3, mif4])/(4320*mS^2*mS111^2*Pi^2), 
      alphaOud8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g1^4*mS^12*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 9*g1^4*mS^10*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          15*g1^4*mS^8*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 10*g1^4*mS^6*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          3*g1^4*mS^2*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mS111^12*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 15*mS^8*mS111^2*muS*muSbar*
           yu[mif2, mif3]*yubar[mif1, mif4] - 135*mS^6*mS111^4*muS*muSbar*
           yu[mif2, mif3]*yubar[mif1, mif4] + 135*mS^4*mS111^6*muS*muSbar*
           yu[mif2, mif3]*yubar[mif1, mif4] + 15*mS^2*mS111^8*muS*muSbar*
           yu[mif2, mif3]*yubar[mif1, mif4] + 90*mS^6*mS111^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4] + 
          90*mS^4*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif2, mif3]*
           yubar[mif1, mif4] - 90*mS^6*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4] - 
          90*mS^4*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*yu[mif2, mif3]*
           yubar[mif1, mif4]))/(8640*mS^2*mS111^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOqu8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(mS^6*muS*muSbar*yu[mif2, mif3]*yubar[mif1, mif4]) - 
          9*mS^4*mS111^2*muS*muSbar*yu[mif2, mif3]*yubar[mif1, mif4] + 
          9*mS^2*mS111^4*muS*muSbar*yu[mif2, mif3]*yubar[mif1, mif4] + 
          mS111^6*muS*muSbar*yu[mif2, mif3]*yubar[mif1, mif4] + 
          6*mS^4*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yu[mif2, mif3]*
           yubar[mif1, mif4] + 6*mS^2*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yu[mif2, mif3]*yubar[mif1, mif4] - 6*mS^4*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yu[mif2, mif3]*yubar[mif1, mif4] - 
          6*mS^2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yu[mif2, mif3]*
           yubar[mif1, mif4]))/(96*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(2*g1^4*mS^12*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 9*g1^4*mS^10*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          15*g1^4*mS^8*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 10*g1^4*mS^6*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          3*g1^4*mS^2*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mS111^12*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 30*mS^8*mS111^2*muS*muSbar*
           yd[mif2, mif3]*ydbar[mif1, mif4] - 270*mS^6*mS111^4*muS*muSbar*
           yd[mif2, mif3]*ydbar[mif1, mif4] + 270*mS^4*mS111^6*muS*muSbar*
           yd[mif2, mif3]*ydbar[mif1, mif4] + 30*mS^2*mS111^8*muS*muSbar*
           yd[mif2, mif3]*ydbar[mif1, mif4] + 180*mS^6*mS111^4*muS*muSbar*
           Log[mS^2/\[Mu]^2]*yd[mif2, mif3]*ydbar[mif1, mif4] + 
          180*mS^4*mS111^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif2, mif3]*
           ydbar[mif1, mif4] - 180*mS^6*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif2, mif3]*ydbar[mif1, mif4] - 
          180*mS^4*mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif2, mif3]*
           ydbar[mif1, mif4]))/(17280*mS^2*mS111^2*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOqd8bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(mS^6*muS*muSbar*yd[mif2, mif3]*ydbar[mif1, mif4]) - 
          9*mS^4*mS111^2*muS*muSbar*yd[mif2, mif3]*ydbar[mif1, mif4] + 
          9*mS^2*mS111^4*muS*muSbar*yd[mif2, mif3]*ydbar[mif1, mif4] + 
          mS111^6*muS*muSbar*yd[mif2, mif3]*ydbar[mif1, mif4] + 
          6*mS^4*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif2, mif3]*
           ydbar[mif1, mif4] + 6*mS^2*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yd[mif2, mif3]*ydbar[mif1, mif4] - 6*mS^4*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif2, mif3]*ydbar[mif1, mif4] - 
          6*mS^2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif2, mif3]*
           ydbar[mif1, mif4]))/(96*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(mS^6*muS*muSbar*ydbar[mif3, mif4]*yubar[mif1, mif2] + 
          9*mS^4*mS111^2*muS*muSbar*ydbar[mif3, mif4]*yubar[mif1, mif2] - 
          9*mS^2*mS111^4*muS*muSbar*ydbar[mif3, mif4]*yubar[mif1, mif2] - 
          mS111^6*muS*muSbar*ydbar[mif3, mif4]*yubar[mif1, mif2] - 
          6*mS^4*mS111^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ydbar[mif3, mif4]*
           yubar[mif1, mif2] - 6*mS^2*mS111^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           ydbar[mif3, mif4]*yubar[mif1, mif2] + 6*mS^4*mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*ydbar[mif3, mif4]*yubar[mif1, mif2] + 
          6*mS^2*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*ydbar[mif3, mif4]*
           yubar[mif1, mif2]))/(96*(mS^2 - mS111^2)^5*Pi^2), 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mS^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2) + 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (7680*mS^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(3840*mS111^2*Pi^2) - 
         (11*g1^2*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (4608*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mN^6*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1])/(4608*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (4608*(mN^2 - mS^2)^4*Pi^2) - (11*g2^2*mS^6*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1])/(4608*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g1^2*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (512*(mN^2 - mS^2)^3*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1])/(512*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*Pi^2) - (g2^2*mS^2*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)*Pi^2) - 
         (g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)*Pi^2) - 
         (11*g2^2*mN^6*KroneckerDelta[mif2, mif3]*Ynu[mif4]*Ynubar[mif1])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif2, mif3]*Ynu[mif4]*Ynubar[mif1])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*KroneckerDelta[mif2, 
            mif3]*Ynu[mif4]*Ynubar[mif1])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif2, mif3]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif2, mif3]*Ynu[mif4]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif2, mif3]*Ynu[mif4]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*KroneckerDelta[mif2, mif3]*
           Ynu[mif4]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*Ynu[mif4]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*KroneckerDelta[mif2, mif3]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*mN^6*KroneckerDelta[mif2, mif3]*Log[mN^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)*Pi^2) - 
         (11*g2^2*mN^6*KroneckerDelta[mif1, mif4]*Ynu[mif2]*Ynubar[mif3])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif1, mif4]*Ynu[mif2]*Ynubar[mif3])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*KroneckerDelta[mif1, 
            mif4]*Ynu[mif2]*Ynubar[mif3])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif4]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif1, mif4]*Ynu[mif2]*Ynubar[mif3])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif4]*Ynu[mif2]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*KroneckerDelta[mif1, mif4]*
           Ynu[mif2]*Ynubar[mif3])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*Ynu[mif2]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*KroneckerDelta[mif1, mif4]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*mN^6*KroneckerDelta[mif1, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)*Pi^2) - 
         (11*g1^2*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (4608*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mN^6*KroneckerDelta[mif1, 
            mif2]*Ynu[mif4]*Ynubar[mif3])/(4608*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (4608*(mN^2 - mS^2)^4*Pi^2) - (11*g2^2*mS^6*KroneckerDelta[mif1, 
            mif2]*Ynu[mif4]*Ynubar[mif3])/(4608*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g1^2*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (512*(mN^2 - mS^2)^3*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif1, 
            mif2]*Ynu[mif4]*Ynubar[mif3])/(512*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (256*(mN^2 - mS^2)^2*Pi^2) - (g2^2*mS^2*KroneckerDelta[mif1, mif2]*
           Ynu[mif4]*Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)*Pi^2) - 
         (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)*Pi^2) - 
         (7*mN^4*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^3*Pi^2) - (3*invepsilonbar*mN^4*Ynu[mif2]*
           Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (mN^2*mS^2*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[mif2]*
           Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) + 
         (3*mS^4*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[mif2]*
           Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (mN^2*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*Pi^2) + (3*invepsilonbar*mN^2*Ynu[mif2]*
           Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (mS^2*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[mif2]*Ynu[mif4]*
           Ynubar[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (mN^2*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*Pi^2) - 
         (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (mS^4*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (mN^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2)), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          24*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^6*mS111^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g1^4*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 18*g1^4*mN^4*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          24*g1^4*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^2*mS111^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 3*g1^4*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 55*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif3, mif4]*YNE[mif1]*YNEbar[mif2] + 
          90*g1^2*mN^4*mS^2*mS111^4*KroneckerDelta[mif3, mif4]*YNE[mif1]*
           YNEbar[mif2] - 45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif3, 
            mif4]*YNE[mif1]*YNEbar[mif2] + 10*g1^2*mS^2*mS111^8*
           KroneckerDelta[mif3, mif4]*YNE[mif1]*YNEbar[mif2] + 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mN^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2] - 30*g1^2*mN^6*mS^2*
           mS111^2*KroneckerDelta[mif3, mif4]*Log[mS111^2/\[Mu]^2]*YNE[mif1]*
           YNEbar[mif2] - 55*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, 
            mif2]*YNE[mif3]*YNEbar[mif4] + 90*g1^2*mN^4*mS^2*mS111^4*
           KroneckerDelta[mif1, mif2]*YNE[mif3]*YNEbar[mif4] - 
          45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*YNE[mif3]*
           YNEbar[mif4] + 10*g1^2*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*
           YNE[mif3]*YNEbar[mif4] + 30*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*YNE[mif3]*
           YNEbar[mif4] - 30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, 
            mif2]*Log[mS111^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4] - 
          45*mN^6*mS^2*mS111^2*YNE[mif1]*YNE[mif3]*YNEbar[mif2]*
           YNEbar[mif4] + 45*mN^4*mS^2*mS111^4*YNE[mif1]*YNE[mif3]*
           YNEbar[mif2]*YNEbar[mif4] + 45*mN^2*mS^2*mS111^6*YNE[mif1]*
           YNE[mif3]*YNEbar[mif2]*YNEbar[mif4] - 45*mS^2*mS111^8*YNE[mif1]*
           YNE[mif3]*YNEbar[mif2]*YNEbar[mif4] + 90*mN^4*mS^2*mS111^4*
           Log[mN^2/\[Mu]^2]*YNE[mif1]*YNE[mif3]*YNEbar[mif2]*YNEbar[mif4] - 
          90*mN^2*mS^2*mS111^6*Log[mN^2/\[Mu]^2]*YNE[mif1]*YNE[mif3]*
           YNEbar[mif2]*YNEbar[mif4] - 90*mN^4*mS^2*mS111^4*
           Log[mS111^2/\[Mu]^2]*YNE[mif1]*YNE[mif3]*YNEbar[mif2]*
           YNEbar[mif4] + 90*mN^2*mS^2*mS111^6*Log[mS111^2/\[Mu]^2]*YNE[mif1]*
           YNE[mif3]*YNEbar[mif2]*YNEbar[mif4]))/(5760*mS^2*mS111^2*
         (-mN^2 + mS111^2)^4*Pi^2), alphaOlebar[mif1_, mif2_, mif3_, 
        mif4_] -> onelooporder*(-(g1^4*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4])/(1920*mS^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (960*mS111^2*Pi^2) - (11*mS^6*muS*muSbar*yl[mif2, mif3]*
           ylbar[mif1, mif4])/(96*(mS^2 - mS111^2)^5*Pi^2) - 
         (invepsilonbar*mS^6*muS*muSbar*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (16*(mS^2 - mS111^2)^5*Pi^2) + (11*mS111^6*muS*muSbar*
           yl[mif2, mif3]*ylbar[mif1, mif4])/(96*(mS^2 - mS111^2)^5*Pi^2) + 
         (invepsilonbar*mS111^6*muS*muSbar*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (16*(mS^2 - mS111^2)^5*Pi^2) + (9*mS^4*muS*muSbar*yl[mif2, mif3]*
           ylbar[mif1, mif4])/(64*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*invepsilonbar*mS^4*muS*muSbar*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (9*mS111^4*muS*muSbar*yl[mif2, mif3]*
           ylbar[mif1, mif4])/(64*(mS^2 - mS111^2)^4*Pi^2) + 
         (3*invepsilonbar*mS111^4*muS*muSbar*yl[mif2, mif3]*
           ylbar[mif1, mif4])/(32*(mS^2 - mS111^2)^4*Pi^2) - 
         (mS^2*muS*muSbar*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
           yl[mif2, mif3]*ylbar[mif1, mif4])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS111^2*muS*muSbar*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (32*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
           yl[mif2, mif3]*ylbar[mif1, mif4])/(32*(mS^2 - mS111^2)^3*Pi^2) + 
         (mS^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (16*(mS^2 - mS111^2)^5*Pi^2) - (3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yl[mif2, mif3]*ylbar[mif1, mif4])/(32*(mS^2 - mS111^2)^4*Pi^2) + 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (16*(mS^2 - mS111^2)^5*Pi^2) - (3*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*ylbar[mif1, mif4])/
          (32*(mS^2 - mS111^2)^3*Pi^2) - (11*g1^2*mN^6*KroneckerDelta[mif1, 
            mif2]*YNE[mif3]*YNEbar[mif4])/(1152*(mN^2 - mS111^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*YNE[mif3]*
           YNEbar[mif4])/(192*(mN^2 - mS111^2)^4*Pi^2) + 
         (11*g1^2*mS111^6*KroneckerDelta[mif1, mif2]*YNE[mif3]*YNEbar[mif4])/
          (1152*(mN^2 - mS111^2)^4*Pi^2) + (g1^2*invepsilonbar*mS111^6*
           KroneckerDelta[mif1, mif2]*YNE[mif3]*YNEbar[mif4])/
          (192*(mN^2 - mS111^2)^4*Pi^2) + (3*g1^2*mS111^4*
           KroneckerDelta[mif1, mif2]*YNE[mif3]*YNEbar[mif4])/
          (128*(mN^2 - mS111^2)^3*Pi^2) + (g1^2*invepsilonbar*mS111^4*
           KroneckerDelta[mif1, mif2]*YNE[mif3]*YNEbar[mif4])/
          (64*(mN^2 - mS111^2)^3*Pi^2) + (g1^2*mS111^2*KroneckerDelta[mif1, 
            mif2]*YNE[mif3]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS111^2*KroneckerDelta[mif1, mif2]*YNE[mif3]*
           YNEbar[mif4])/(64*(mN^2 - mS111^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YNE[mif3]*
           YNEbar[mif4])/(192*(mN^2 - mS111^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*YNE[mif3]*
           YNEbar[mif4])/(192*(mN^2 - mS111^2)^4*Pi^2) - 
         (g1^2*mS111^6*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*
           YNE[mif3]*YNEbar[mif4])/(192*(mN^2 - mS111^2)^4*Pi^2) - 
         (g1^2*mS111^4*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*
           YNE[mif3]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^3*Pi^2) - 
         (g1^2*mS111^2*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*
           YNE[mif3]*YNEbar[mif4])/(64*(mN^2 - mS111^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*YNE[mif3]*
           YNEbar[mif4])/(192*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS111^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^2*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^2*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muS*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muS*Log[mN^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*Ynu[mif2])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*
           Ynu[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS^4*muS*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^2*muS*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*
           Ynu[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*
           Ynu[mif2])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*
           Ynu[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*
           Ynu[mif2])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*
           Ynu[mif2])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muS*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif4]*YNE[mif3]*
           Ynu[mif2])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^2*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^2*muSbar*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif4]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yl[mif2, mif3]*YNEbar[mif4]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (11*g1^2*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (1152*(mN^2 - mS^2)^4*Pi^2) - (g1^2*invepsilonbar*mN^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (192*(mN^2 - mS^2)^4*Pi^2) + (11*g1^2*mS^6*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(192*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g1^2*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^3*Pi^2) + (g1^2*mS^2*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1])/(192*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(192*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(192*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(192*(mN^2 - mS^2)*Pi^2) + 
         (7*mN^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*invepsilonbar*mN^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN^2*mS111^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN^2*mS111^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mS111^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mS111^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (7*mN^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*invepsilonbar*mN^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) - 
         (mN^2*mS111^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^2*mS111^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mS111^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS111^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN^2*mS^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN^2*mS^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*mS^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mS^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^2*mS111^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN^2*mS111^2*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (3*mS111^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mS111^4*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (3*mN^4*Log[mN^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN^4*Log[mN^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN^2*Log[mN^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mN^2 - mS111^2)*Pi^2) + 
         (mN^2*mS^2*Log[mS^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mS^4*Log[mS^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN^2*mS111^2*Log[mS111^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mS111^4*Log[mS111^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4]*Ynu[mif2]*
           Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 24*g1^4*mN^6*mS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g1^4*mN^4*mS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 24*g1^4*mN^2*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 6*g1^4*mS^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g1^4*mN^4*mS^4*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g1^4*mN^2*mS^6*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mS^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          55*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] - 90*g1^2*mN^4*mS^4*mS111^2*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1] + 45*g1^2*mN^2*mS^6*mS111^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1] - 
          10*g1^2*mS^8*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] - 30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] + 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1]))/
        (34560*mS^2*(-mN^2 + mS^2)^4*mS111^2*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g2^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g2^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g2^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g2^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g2^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g2^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1] + 
          90*g2^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] - 45*g2^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] + 10*g2^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] + 30*g2^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] - 
          30*g2^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif2]*Ynubar[mif1]))/(11520*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          24*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^6*mS111^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g1^4*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g1^4*mN^4*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          24*g1^4*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^2*mS111^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 3*g1^4*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif3, mif4]*YNE[mif1]*YNEbar[mif2] - 
          90*g1^2*mN^4*mS^2*mS111^4*KroneckerDelta[mif3, mif4]*YNE[mif1]*
           YNEbar[mif2] + 45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif3, 
            mif4]*YNE[mif1]*YNEbar[mif2] - 10*g1^2*mS^2*mS111^8*
           KroneckerDelta[mif3, mif4]*YNE[mif1]*YNEbar[mif2] - 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mN^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2] + 30*g1^2*mN^6*mS^2*
           mS111^2*KroneckerDelta[mif3, mif4]*Log[mS111^2/\[Mu]^2]*YNE[mif1]*
           YNEbar[mif2]))/(4320*mS^2*mS111^2*(-mN^2 + mS111^2)^4*Pi^2), 
      alphaOedbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          24*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^6*mS111^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g1^4*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 18*g1^4*mN^4*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          24*g1^4*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^2*mS111^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 3*g1^4*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 55*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif3, mif4]*YNE[mif1]*YNEbar[mif2] + 
          90*g1^2*mN^4*mS^2*mS111^4*KroneckerDelta[mif3, mif4]*YNE[mif1]*
           YNEbar[mif2] - 45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif3, 
            mif4]*YNE[mif1]*YNEbar[mif2] + 10*g1^2*mS^2*mS111^8*
           KroneckerDelta[mif3, mif4]*YNE[mif1]*YNEbar[mif2] + 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mN^2/\[Mu]^2]*YNE[mif1]*YNEbar[mif2] - 30*g1^2*mN^6*mS^2*
           mS111^2*KroneckerDelta[mif3, mif4]*Log[mS111^2/\[Mu]^2]*YNE[mif1]*
           YNEbar[mif2]))/(8640*mS^2*mS111^2*(-mN^2 + mS111^2)^4*Pi^2), 
      alphaOqebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          24*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^6*mS111^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g1^4*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g1^4*mN^4*mS111^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          24*g1^4*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^2*mS111^8*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^2*mS111^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 3*g1^4*mS111^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 55*g1^2*mN^6*mS^2*mS111^2*
           KroneckerDelta[mif1, mif2]*YNE[mif3]*YNEbar[mif4] - 
          90*g1^2*mN^4*mS^2*mS111^4*KroneckerDelta[mif1, mif2]*YNE[mif3]*
           YNEbar[mif4] + 45*g1^2*mN^2*mS^2*mS111^6*KroneckerDelta[mif1, 
            mif2]*YNE[mif3]*YNEbar[mif4] - 10*g1^2*mS^2*mS111^8*
           KroneckerDelta[mif1, mif2]*YNE[mif3]*YNEbar[mif4] - 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           Log[mN^2/\[Mu]^2]*YNE[mif3]*YNEbar[mif4] + 30*g1^2*mN^6*mS^2*
           mS111^2*KroneckerDelta[mif1, mif2]*Log[mS111^2/\[Mu]^2]*YNE[mif3]*
           YNEbar[mif4]))/(17280*mS^2*mS111^2*(-mN^2 + mS111^2)^4*Pi^2), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 24*g1^4*mN^6*mS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          36*g1^4*mN^4*mS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 24*g1^4*mN^2*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 6*g1^4*mS^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 18*g1^4*mN^4*mS^4*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          12*g1^4*mN^2*mS^6*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mS^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          55*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] - 90*g1^2*mN^4*mS^4*mS111^2*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1] + 45*g1^2*mN^2*mS^6*mS111^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1] - 
          10*g1^2*mS^8*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] - 30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] + 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1]))/
        (8640*mS^2*(-mN^2 + mS^2)^4*mS111^2*Pi^2), 
      alphaOldbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-6*g1^4*mN^8*mS^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 24*g1^4*mN^6*mS^4*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          36*g1^4*mN^4*mS^6*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 24*g1^4*mN^2*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 6*g1^4*mS^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 3*g1^4*mN^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g1^4*mN^6*mS^2*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 18*g1^4*mN^4*mS^4*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          12*g1^4*mN^2*mS^6*mS111^2*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mS^8*mS111^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          55*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] + 90*g1^2*mN^4*mS^4*mS111^2*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1] - 45*g1^2*mN^2*mS^6*mS111^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1] + 
          10*g1^2*mS^8*mS111^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] + 30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] - 
          30*g1^2*mN^6*mS^2*mS111^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1]))/
        (17280*mS^2*(-mN^2 + mS^2)^4*mS111^2*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*((11*mS^6*muS*muSbar*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) + (invepsilonbar*mS^6*muS*muSbar*
           yd[mif4, mif3]*ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
         (11*mS111^6*muS*muSbar*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (48*(mS^2 - mS111^2)^5*Pi^2) - (invepsilonbar*mS111^6*muS*muSbar*
           yd[mif4, mif3]*ylbar[mif1, mif2])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
         (9*mS^4*muS*muSbar*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*mS^4*muS*muSbar*
           yd[mif4, mif3]*ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (9*mS111^4*muS*muSbar*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (32*(mS^2 - mS111^2)^4*Pi^2) - (3*invepsilonbar*mS111^4*muS*muSbar*
           yd[mif4, mif3]*ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
         (mS^2*muS*muSbar*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS^2*muS*muSbar*
           yd[mif4, mif3]*ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS111^2*muS*muSbar*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS111^2*muS*muSbar*
           yd[mif4, mif3]*ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS^6*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*
           yd[mif4, mif3]*ylbar[mif1, mif2])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (mS111^6*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (3*mS111^4*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (16*(mS^2 - mS111^2)^4*Pi^2) + (mS111^2*muS*muSbar*
           Log[mS111^2/\[Mu]^2]*yd[mif4, mif3]*ylbar[mif1, mif2])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (3*mN^5*muSbar*yd[mif4, mif3]*
           YNEbar[mif2]*Ynubar[mif1])/(64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*
           Pi^2) - (invepsilonbar*mN^5*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yd[mif4, mif3]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (3*mN*mS^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS111^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*Ynubar[mif1])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*mN*mS^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^2*muSbar*yd[mif4, mif3]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS^2*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*yd[mif4, mif3]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*Ynubar[mif1])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*yd[mif4, mif3]*YNEbar[mif2]*Ynubar[mif1])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*yd[mif4, mif3]*YNEbar[mif2]*
           Ynubar[mif1])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 
       onelooporder*((-11*mS^6*muS*muSbar*ylbar[mif1, mif2]*
           yubar[mif3, mif4])/(48*(mS^2 - mS111^2)^5*Pi^2) - 
         (invepsilonbar*mS^6*muS*muSbar*ylbar[mif1, mif2]*yubar[mif3, mif4])/
          (8*(mS^2 - mS111^2)^5*Pi^2) + (11*mS111^6*muS*muSbar*
           ylbar[mif1, mif2]*yubar[mif3, mif4])/(48*(mS^2 - mS111^2)^5*
           Pi^2) + (invepsilonbar*mS111^6*muS*muSbar*ylbar[mif1, mif2]*
           yubar[mif3, mif4])/(8*(mS^2 - mS111^2)^5*Pi^2) + 
         (9*mS^4*muS*muSbar*ylbar[mif1, mif2]*yubar[mif3, mif4])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*mS^4*muS*muSbar*
           ylbar[mif1, mif2]*yubar[mif3, mif4])/(16*(mS^2 - mS111^2)^4*
           Pi^2) + (9*mS111^4*muS*muSbar*ylbar[mif1, mif2]*yubar[mif3, mif4])/
          (32*(mS^2 - mS111^2)^4*Pi^2) + (3*invepsilonbar*mS111^4*muS*muSbar*
           ylbar[mif1, mif2]*yubar[mif3, mif4])/(16*(mS^2 - mS111^2)^4*
           Pi^2) - (mS^2*muS*muSbar*ylbar[mif1, mif2]*yubar[mif3, mif4])/
          (16*(mS^2 - mS111^2)^3*Pi^2) - (invepsilonbar*mS^2*muS*muSbar*
           ylbar[mif1, mif2]*yubar[mif3, mif4])/(16*(mS^2 - mS111^2)^3*
           Pi^2) + (mS111^2*muS*muSbar*ylbar[mif1, mif2]*yubar[mif3, mif4])/
          (16*(mS^2 - mS111^2)^3*Pi^2) + (invepsilonbar*mS111^2*muS*muSbar*
           ylbar[mif1, mif2]*yubar[mif3, mif4])/(16*(mS^2 - mS111^2)^3*
           Pi^2) + (mS^6*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2]*
           yubar[mif3, mif4])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
         (3*mS^4*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2]*
           yubar[mif3, mif4])/(16*(mS^2 - mS111^2)^4*Pi^2) + 
         (mS^2*muS*muSbar*Log[mS^2/\[Mu]^2]*ylbar[mif1, mif2]*
           yubar[mif3, mif4])/(16*(mS^2 - mS111^2)^3*Pi^2) - 
         (mS111^6*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2]*
           yubar[mif3, mif4])/(8*(mS^2 - mS111^2)^5*Pi^2) - 
         (3*mS111^4*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2]*
           yubar[mif3, mif4])/(16*(mS^2 - mS111^2)^4*Pi^2) - 
         (mS111^2*muS*muSbar*Log[mS111^2/\[Mu]^2]*ylbar[mif1, mif2]*
           yubar[mif3, mif4])/(16*(mS^2 - mS111^2)^3*Pi^2) + 
         (3*mN^5*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN^5*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (3*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (64*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (3*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (invepsilonbar*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (32*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) - 
         (3*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS^2*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (invepsilonbar*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (3*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (64*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (invepsilonbar*mN*mS111^4*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1]*yubar[mif3, mif4])/
          (16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) + 
         (invepsilonbar*mN*mS111^2*muSbar*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2) - 
         (mN^5*muSbar*Log[mN^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) - 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS^4*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS^2*muSbar*Log[mS^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mN^2 - mS111^2)^2*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)^2*(mN^2 - mS111^2)*Pi^2) + 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^3*Pi^2) + 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^4*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(32*(mN^2 - mS^2)^2*(mS^2 - mS111^2)^2*Pi^2) - 
         (mN*mS111^2*muSbar*Log[mS111^2/\[Mu]^2]*YNEbar[mif2]*Ynubar[mif1]*
           yubar[mif3, mif4])/(16*(mN^2 - mS^2)^2*(mS^2 - mS111^2)*Pi^2)), 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 
       (onelooporder*(lam5bar*mN^3*Ynubar[mif1]*Ynubar[mif2] - 
          lam5bar*mN*mS^2*Ynubar[mif1]*Ynubar[mif2] - lam5bar*mN^3*
           Log[mN^2/\[Mu]^2]*Ynubar[mif1]*Ynubar[mif2] + 
          lam5bar*mN^3*Log[mS^2/\[Mu]^2]*Ynubar[mif1]*Ynubar[mif2]))/
        (32*(mN^2 - mS^2)^2*Pi^2), alphaWeinbergbar[mif1_, mif2_] -> 
       (onelooporder*(lam5*mN^3*Ynu[mif1]*Ynu[mif2] - lam5*mN*mS^2*Ynu[mif1]*
           Ynu[mif2] - lam5*mN^3*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif2] + 
          lam5*mN^3*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif2]))/
        (32*(mN^2 - mS^2)^2*Pi^2)}, 
     {g1 -> g1*(1 + (onelooporder*((g1^2*invepsilonbar)/(32*Pi^2) - 
            (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2) - (g1^2*Log[mS111^2/\[Mu]^2])/
             (48*Pi^2)))/2), 
      g2 -> g2*(1 + (onelooporder*((g2^2*invepsilonbar)/(96*Pi^2) - 
            (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2)))/2), g3 -> g3}}


==> anc/example_models/Scotogenic/Sc1/Scoto_1G.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Scotogenic";

M$Information = {
  Authors      -> {"A. Vicente"}, 
  Version      -> "1.0",
  Date         -> "23. 06. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"avelino.vicente@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> Neu1,
    SelfConjugate    -> True,
    Mass             -> mN,
    FullName         -> "heavy",
    Width            -> 0
  },

  S[105] == {
    ClassName      -> Ave,
    Indices        -> {Index[SU2D]},
    SelfConjugate  -> False,
    Mass             -> mS,
    FullName        -> "heavy",
    QuantumNumbers -> {Y -> 1/2}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

  (* Internal Parameters *)
  Ynu == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

  mN == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mS == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam4 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam5 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> True
  }

};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LN := Block[{mu}, 
   I*(Neu1bar.Ga[mu].DC[Neu1, mu])-mN*Neu1bar.Neu1/2
]/.gotoBFM;

LAve := Block[{ii,jj,mu},
  DC[Avebar[ii],mu] DC[Ave[ii],mu] - mS^2 Avebar[ii] Ave[ii] - lam2 Avebar[ii] Ave[ii] Avebar[jj] Ave[jj]]/.gotoBFM;

LAvePhi1 := Block[{ii,jj},
  - lam3 Phibar[ii] Phi[ii] Avebar[jj] Ave[jj] -lam4 Phibar[ii] Ave[ii] Avebar[jj] Phi[jj]];

LAvePhi2 := Block[{ii,jj},
  lam5term = 
  - lam5/2 Phibar[ii] Ave[ii] Phibar[jj] Ave[jj];
  lam5term+HC[lam5term]
  ];

LYuk := Block[{sp1,ii,jj,ff1,yuk}, 
  yuk =
   -Ynu[ff1] Neu1bar[sp1].LL[sp1,ii,ff1] Ave[jj] Eps[ii,jj];
  yuk+HC[yuk]
 ];


LNP := LN + LAve + LAvePhi1 + LAvePhi2 + LYuk;

Ltot := LSM + LNP;






==> anc/example_models/Scotogenic/Sc1/Scoto_1G_Dirac.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Scotogenic";

M$Information = {
  Authors      -> {"A. Vicente"}, 
  Version      -> "1.0",
  Date         -> "23. 06. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"avelino.vicente@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> Neu1,
    SelfConjugate    -> False,
    Mass             -> mN,
    FullName         -> "heavy",
    Width            -> 0
  },

  S[105] == {
    ClassName      -> Ave,
    Indices        -> {Index[SU2D]},
    SelfConjugate  -> False,
    Mass             -> mS,
    FullName        -> "heavy",
    QuantumNumbers -> {Y -> 1/2}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

  (* Internal Parameters *)
  Ynu == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

  mN == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },
  
  mS == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam4 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam5 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> True
  }

};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LN := Block[{mu}, 
   I*(Neu1bar.Ga[mu].DC[Neu1, mu])-mN*Neu1bar.Neu1/2
]/.gotoBFM;

LAve := Block[{ii,jj,mu},
  DC[Avebar[ii],mu] DC[Ave[ii],mu] - mS^2 Avebar[ii] Ave[ii] - lam2 Avebar[ii] Ave[ii] Avebar[jj] Ave[jj]]/.gotoBFM;

LAvePhi1 := Block[{ii,jj},
  - lam3 Phibar[ii] Phi[ii] Avebar[jj] Ave[jj] -lam4 Phibar[ii] Ave[ii] Avebar[jj] Phi[jj]];

LAvePhi2 := Block[{ii,jj},
  lam5term = 
  - lam5/2 Phibar[ii] Ave[ii] Phibar[jj] Ave[jj];
  lam5term+HC[lam5term]
  ];

LYuk := Block[{sp1,ii,jj,ff1,yuk}, 
  yuk =
   -Ynu[ff1] Neu1bar[sp1].LL[sp1,ii,ff1] Ave[jj] Eps[ii,jj];
  yuk+HC[yuk]
 ];

LNP := LN + LAve + LAvePhi1 + LAvePhi2;

Ltot := LSM + LNP;






==> anc/example_models/Scotogenic/Sc1/Scoto_1G_Dirac_MM/MatchingProblems.dat <==
problist = {}


==> anc/example_models/Scotogenic/Sc1/Scoto_1G_Dirac_MM/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (g1^2*invepsilonbar)/(96*Pi^2) - 
          (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2), alphaKG -> 0, alphaKH -> 0, 
        alphaKW -> (g2^2*invepsilonbar)/(96*Pi^2) - (g2^2*Log[mS^2/\[Mu]^2])/
           (96*Pi^2), alphaO3G -> 0, alphaO3Gt -> 0, 
        alphaO3W -> g2^3/(5760*mS^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(48*mS^2*Pi^2) - (lam3^2*lam4)/(32*mS^2*Pi^2) - 
          (lam3*lam4^2)/(32*mS^2*Pi^2) - lam4^3/(96*mS^2*Pi^2) - 
          (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - (lam4*lam5*lam5bar)/
           (32*mS^2*Pi^2), alphaOHB -> (g1^2*lam3)/(384*mS^2*Pi^2) + 
          (g1^2*lam4)/(768*mS^2*Pi^2), alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - 
          (lam3*lam4)/(96*mS^2*Pi^2) - lam4^2/(192*mS^2*Pi^2), 
        alphaOHBt -> 0, alphaOHD -> -lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2), alphaOHG -> 0, alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/
           (768*mS^2*Pi^2), alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2), 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         -(invepsilonbar*lam3^2)/(16*Pi^2) - (invepsilonbar*lam3*lam4)/
           (16*Pi^2) - (invepsilonbar*lam4^2)/(32*Pi^2) - 
          (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/
           (16*Pi^2) + (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2), 
        alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - (invepsilonbar*lam3*mS^2)/
           (8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - (invepsilonbar*lam4*mS^2)/
           (16*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/(8*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2), 
        alphaR2B -> g1^2/(960*mS^2*Pi^2), alphaR2G -> 0, 
        alphaR2W -> g2^2/(960*mS^2*Pi^2), alphaRBDH -> 0, alphaRDH -> 0, 
        alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + (lam5*lam5bar)/(96*mS^2*Pi^2), 
        alphaRHDpp -> 0, alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 0, 
        alphaOlambdaebar[fl97_, fl99_] -> 0, alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}}, {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> g2^3/(5760*mS^2*Pi^2), 
        alphaO3Wt -> 0, alphaOH -> -lam3^3/(48*mS^2*Pi^2) - 
          (lam3^2*lam4)/(32*mS^2*Pi^2) - (lam3*lam4^2)/(32*mS^2*Pi^2) - 
          lam4^3/(96*mS^2*Pi^2) - (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - 
          (lam4*lam5*lam5bar)/(32*mS^2*Pi^2), alphaOHB -> 
         (g1^2*lam3)/(384*mS^2*Pi^2) + (g1^2*lam4)/(768*mS^2*Pi^2), 
        alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - (lam3*lam4)/(96*mS^2*Pi^2) - 
          lam4^2/(192*mS^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 
         -lam4^2/(96*mS^2*Pi^2) + (lam5*lam5bar)/(96*mS^2*Pi^2), 
        alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 
         (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/(768*mS^2*Pi^2), 
        alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2), alphaOHWBt -> 0, 
        alphaOHWt -> 0, alphaOlambda -> -(invepsilonbar*lam3^2)/(16*Pi^2) - 
          (invepsilonbar*lam3*lam4)/(16*Pi^2) - (invepsilonbar*lam4^2)/
           (32*Pi^2) - (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + 
          (lam3^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2), 
        alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - (invepsilonbar*lam3*mS^2)/
           (8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - (invepsilonbar*lam4*mS^2)/
           (16*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/(8*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2), 
        alphaR2B -> g1^2/(960*mS^2*Pi^2), alphaR2G -> 0, 
        alphaR2W -> g2^2/(960*mS^2*Pi^2), alphaRBDH -> 0, alphaRDH -> 0, 
        alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + (lam5*lam5bar)/(96*mS^2*Pi^2), 
        alphaRHDpp -> 0, alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 0, 
        alphaOlambdaebar[fl97_, fl99_] -> 0, alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}}, {alphaKB -> 1, alphaKW -> 1, alphaKG -> 1, 
      alphaKq[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKl[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKu[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKd[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKe[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOmuH2 -> muH^2 + (onelooporder*(-2*lam3*mS^2 - 
           2*invepsilonbar*lam3*mS^2 - lam4*mS^2 - invepsilonbar*lam4*mS^2 + 
           2*lam3*mS^2*Log[mS^2/\[Mu]^2] + lam4*mS^2*Log[mS^2/\[Mu]^2]))/
         (16*Pi^2), alphaKH -> 1, alphaOlambda -> 
       lam + (onelooporder*(-120*invepsilonbar*lam3^2*mS^2 - 
           120*invepsilonbar*lam3*lam4*mS^2 - 60*invepsilonbar*lam4^2*mS^2 - 
           60*invepsilonbar*lam5*lam5bar*mS^2 + g2^4*muH^2 - 
           20*lam4^2*muH^2 - 20*lam5*lam5bar*muH^2 + 120*lam3^2*mS^2*
            Log[mS^2/\[Mu]^2] + 120*lam3*lam4*mS^2*Log[mS^2/\[Mu]^2] + 
           60*lam4^2*mS^2*Log[mS^2/\[Mu]^2] + 60*lam5*lam5bar*mS^2*
            Log[mS^2/\[Mu]^2]))/(1920*mS^2*Pi^2), 
      alphaOlambdad[mif1_, mif2_] -> yd[mif1, mif2], 
      alphaOlambdae[mif1_, mif2_] -> yl[mif1, mif2], 
      alphaOlambdau[mif1_, mif2_] -> yu[mif1, mif2], 
      alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKlbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKebar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2], 
      alphaOlambdaebar[mif1_, mif2_] -> ylbar[mif1, mif2], 
      alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2], alphaO3G -> 0, 
      alphaO3Gt -> 0, alphaO3W -> (g2^3*onelooporder)/(5760*mS^2*Pi^2), 
      alphaO3Wt -> 0, alphaOHG -> 0, alphaOHGt -> 0, 
      alphaOHW -> (g2^2*(2*lam3 + lam4)*onelooporder)/(768*mS^2*Pi^2), 
      alphaOHWt -> 0, alphaOHB -> (g1^2*(2*lam3 + lam4)*onelooporder)/
        (768*mS^2*Pi^2), alphaOHBt -> 0, alphaOHWB -> 
       (g1*g2*lam4*onelooporder)/(384*mS^2*Pi^2), alphaOHWBt -> 0, 
      alphaOHBox -> ((-g1^4 - 3*g2^4 - 80*lam3^2 - 80*lam3*lam4 + 
          40*lam5*lam5bar)*onelooporder)/(7680*mS^2*Pi^2), 
      alphaOHD -> ((-g1^4 - 20*lam4^2 + 20*lam5*lam5bar)*onelooporder)/
        (1920*mS^2*Pi^2), alphaOH -> 
       ((-(g2^4*lam) - 20*lam3^3 - 30*lam3^2*lam4 + 20*lam*lam4^2 - 
          30*lam3*lam4^2 - 10*lam4^3 + 20*lam*lam5*lam5bar - 
          30*lam3*lam5*lam5bar - 30*lam4*lam5*lam5bar)*onelooporder)/
        (960*mS^2*Pi^2), alphaOuG[mif1_, mif2_] -> 0, 
      alphaOuW[mif1_, mif2_] -> 0, alphaOuB[mif1_, mif2_] -> 0, 
      alphaOdG[mif1_, mif2_] -> 0, alphaOdW[mif1_, mif2_] -> 0, 
      alphaOdB[mif1_, mif2_] -> 0, alphaOeW[mif1_, mif2_] -> 0, 
      alphaOeB[mif1_, mif2_] -> 0, alphaOHq1[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mS^2*Pi^2), 
      alphaOHq3[mif1_, mif2_] -> -(g2^4*onelooporder*KroneckerDelta[mif1, 
           mif2])/(3840*mS^2*Pi^2), alphaOHu[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(2880*mS^2*Pi^2), 
      alphaOHd[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mS^2*Pi^2), alphaOHud[mif1_, mif2_] -> 0, 
      alphaOHl1[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(3840*mS^2*Pi^2), alphaOHl3[mif1_, mif2_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2])/(3840*mS^2*Pi^2), 
      alphaOHe[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(1920*mS^2*Pi^2), alphaOuH[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*yu[mif1, mif2]) + 20*lam4^2*yu[mif1, mif2] + 
          20*lam5*lam5bar*yu[mif1, mif2]))/(3840*mS^2*Pi^2), 
      alphaOdH[mif1_, mif2_] -> (onelooporder*(-(g2^4*yd[mif1, mif2]) + 
          20*lam4^2*yd[mif1, mif2] + 20*lam5*lam5bar*yd[mif1, mif2]))/
        (3840*mS^2*Pi^2), alphaOeH[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*yl[mif1, mif2]) + 20*lam4^2*yl[mif1, mif2] + 
          20*lam5*lam5bar*yl[mif1, mif2]))/(3840*mS^2*Pi^2), 
      alphaOuGbar[mif1_, mif2_] -> 0, alphaOuWbar[mif1_, mif2_] -> 0, 
      alphaOuBbar[mif1_, mif2_] -> 0, alphaOdGbar[mif1_, mif2_] -> 0, 
      alphaOdWbar[mif1_, mif2_] -> 0, alphaOdBbar[mif1_, mif2_] -> 0, 
      alphaOeWbar[mif1_, mif2_] -> 0, alphaOeBbar[mif1_, mif2_] -> 0, 
      alphaOHq1bar[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mS^2*Pi^2), 
      alphaOHq3bar[mif1_, mif2_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2])/(3840*mS^2*Pi^2), 
      alphaOHubar[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(2880*mS^2*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mS^2*Pi^2), alphaOHudbar[mif1_, mif2_] -> 0, 
      alphaOHl1bar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(3840*mS^2*Pi^2), alphaOHl3bar[mif1_, mif2_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2])/(3840*mS^2*Pi^2), 
      alphaOHebar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(1920*mS^2*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*yubar[mif1, mif2]) + 20*lam4^2*
           yubar[mif1, mif2] + 20*lam5*lam5bar*yubar[mif1, mif2]))/
        (3840*mS^2*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*ydbar[mif1, mif2]) + 20*lam4^2*
           ydbar[mif1, mif2] + 20*lam5*lam5bar*ydbar[mif1, mif2]))/
        (3840*mS^2*Pi^2), alphaOeHbar[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*ylbar[mif1, mif2]) + 20*lam4^2*
           ylbar[mif1, mif2] + 20*lam5*lam5bar*ylbar[mif1, mif2]))/
        (3840*mS^2*Pi^2), alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(69120*mS^2*Pi^2), alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(7680*mS^2*Pi^2), alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(4320*mS^2*Pi^2), alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(17280*mS^2*Pi^2), alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mS^2*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mS^2*Pi^2), alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(17280*mS^2*Pi^2), alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] - g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4]))/(7680*mS^2*Pi^2), alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(1920*mS^2*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(1920*mS^2*Pi^2), alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(11520*mS^2*Pi^2), alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(3840*mS^2*Pi^2), alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(1440*mS^2*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(2880*mS^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(5760*mS^2*Pi^2), alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(2880*mS^2*Pi^2), alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mS^2*Pi^2), alphaOledq[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(69120*mS^2*Pi^2), alphaOqq3bar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2), 
      alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(4320*mS^2*Pi^2), alphaOddbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mS^2*Pi^2), 
      alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mS^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mS^2*Pi^2), alphaOqu8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(17280*mS^2*Pi^2), alphaOqd8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] - g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4]))/(7680*mS^2*Pi^2), alphaOeebar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(1920*mS^2*Pi^2), 
      alphaOlebar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(1920*mS^2*Pi^2), alphaOlq1bar[mif1_, mif2_, mif3_, 
        mif4_] -> (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
         KroneckerDelta[mif3, mif4])/(11520*mS^2*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(3840*mS^2*Pi^2), alphaOeubar[mif1_, mif2_, mif3_, 
        mif4_] -> (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
         KroneckerDelta[mif3, mif4])/(1440*mS^2*Pi^2), 
      alphaOedbar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(2880*mS^2*Pi^2), alphaOqebar[mif1_, mif2_, mif3_, 
        mif4_] -> (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
         KroneckerDelta[mif3, mif4])/(5760*mS^2*Pi^2), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(2880*mS^2*Pi^2), alphaOldbar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(5760*mS^2*Pi^2), alphaOledqbar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 0, alphaWeinbergbar[mif1_, mif2_] -> 0}, 
     {g1 -> g1*(1 + (onelooporder*((g1^2*invepsilonbar)/(96*Pi^2) - 
            (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2)))/2), 
      g2 -> g2*(1 + (onelooporder*((g2^2*invepsilonbar)/(96*Pi^2) - 
            (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2)))/2), g3 -> g3}}


==> anc/example_models/Scotogenic/Sc1/Scoto_1G_MM/MatchingProblems.dat <==
problist = {}


==> anc/example_models/Scotogenic/Sc1/Scoto_1G_MM/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (g1^2*invepsilonbar)/(96*Pi^2) - 
          (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2), alphaKG -> 0, alphaKH -> 0, 
        alphaKW -> (g2^2*invepsilonbar)/(96*Pi^2) - (g2^2*Log[mS^2/\[Mu]^2])/
           (96*Pi^2), alphaO3G -> 0, alphaO3Gt -> 0, 
        alphaO3W -> g2^3/(5760*mS^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(48*mS^2*Pi^2) - (lam3^2*lam4)/(32*mS^2*Pi^2) - 
          (lam3*lam4^2)/(32*mS^2*Pi^2) - lam4^3/(96*mS^2*Pi^2) - 
          (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - (lam4*lam5*lam5bar)/
           (32*mS^2*Pi^2), alphaOHB -> (g1^2*lam3)/(384*mS^2*Pi^2) + 
          (g1^2*lam4)/(768*mS^2*Pi^2), alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - 
          (lam3*lam4)/(96*mS^2*Pi^2) - lam4^2/(192*mS^2*Pi^2), 
        alphaOHBt -> 0, alphaOHD -> -lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2), alphaOHG -> 0, alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/
           (768*mS^2*Pi^2), alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2), 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         -(invepsilonbar*lam3^2)/(16*Pi^2) - (invepsilonbar*lam3*lam4)/
           (16*Pi^2) - (invepsilonbar*lam4^2)/(32*Pi^2) - 
          (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/
           (16*Pi^2) + (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2), 
        alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - (invepsilonbar*lam3*mS^2)/
           (8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - (invepsilonbar*lam4*mS^2)/
           (16*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/(8*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2), 
        alphaR2B -> g1^2/(960*mS^2*Pi^2), alphaR2G -> 0, 
        alphaR2W -> g2^2/(960*mS^2*Pi^2), alphaRBDH -> 0, alphaRDH -> 0, 
        alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + (lam5*lam5bar)/(96*mS^2*Pi^2), 
        alphaRHDpp -> 0, alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 
         -(mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2), 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 
         -(mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2), 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> (3*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (3*mS^4*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*mS^4*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*
            Pi^2) - (mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)*Pi^2) - 
          (invepsilonbar*mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)*
            Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)*
            Pi^2), alphaKlbar[fl99_, fl97_] -> 
         (3*mN^4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mN^4*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            Pi^2) - (3*mS^4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            Pi^2) - (invepsilonbar*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (mS^2*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)*Pi^2) - (invepsilonbar*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*Pi^2) - 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^2*
            Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)*Pi^2), alphaKq[fl99_, fl97_] -> 
         0, alphaKqbar[fl99_, fl97_] -> 0, alphaKu[fl99_, fl97_] -> 0, 
        alphaKubar[fl99_, fl97_] -> 0, alphaOdB[fl97_, fl99_] -> 0, 
        alphaOdBbar[fl97_, fl99_] -> 0, alphaOdd[fl93_, fl95_, fl99_, 
          fl97_] -> 0, alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 0, 
        alphaOlambdaebar[fl97_, fl99_] -> 0, alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> (11*g1*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (1152*(mN^2 - mS^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (11*g1*mS^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*Pi^2) - 
          (g1*invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)^4*
            Pi^2) - (3*g1*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            Pi^2) - (g1*invepsilonbar*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (g1*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (g1*invepsilonbar*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g1*invepsilonbar*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (g1*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (g1*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g1*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2), alphaRBlbar[fl99_, fl97_] -> 
         (11*g1*mN^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*invepsilonbar*mN^6*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)^4*
            Pi^2) - (11*g1*mS^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*
            Pi^2) - (g1*invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (3*g1*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (g1*invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (g1*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g1*invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            Pi^2) - (g1*invepsilonbar*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)*Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (g1*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (g1*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)*Pi^2), 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> (3*lam3*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam3*mN^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (3*lam3*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam3*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^3*Pi^2) - 
          (3*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam3*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (invepsilonbar*lam4*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            Pi^2) - (lam3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^3*Pi^2) - (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam3*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam3*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam3*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)*
            Pi^2) + (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*Pi^2), alphaRHl1pbar[fl99_, fl97_] -> 
         (3*lam3*mN^4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam3*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*Pi^2) + (3*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam4*mN^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (3*lam3*mS^4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam3*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*Pi^2) - (3*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam4*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (lam3*mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) - (lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam4*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam3*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)*
            Pi^2) - (invepsilonbar*lam4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*Pi^2) - (lam3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*Pi^2) - 
          (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam3*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam3*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2), alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 
         (-3*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (3*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam4*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam4*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)*Pi^2) + 
          (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam4*mN^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam4*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2) + (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> (-11*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (96*(mN^2 - mS^2)^4*Pi^2) - (invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^4*Pi^2) + 
          (11*mS^6*Ynu[fl97]*Ynubar[fl99])/(96*(mN^2 - mS^2)^4*Pi^2) + 
          (invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^4*
            Pi^2) + (3*mN^4*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^3*
            Pi^2) + (invepsilonbar*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (3*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(8*(mN^2 - mS^2)^3*Pi^2) + 
          (mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^2*
            Pi^2) + (mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^4*
            Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (8*(mN^2 - mS^2)^3*Pi^2) - (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2), 
        alphaRlDbar[fl99_, fl97_] -> (-11*mN^6*Ynu[fl99]*Ynubar[fl97])/
           (96*(mN^2 - mS^2)^4*Pi^2) - (invepsilonbar*mN^6*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^4*Pi^2) + 
          (11*mS^6*Ynu[fl99]*Ynubar[fl97])/(96*(mN^2 - mS^2)^4*Pi^2) + 
          (invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^4*
            Pi^2) + (3*mN^4*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^3*
            Pi^2) + (invepsilonbar*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (3*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(8*(mN^2 - mS^2)^3*Pi^2) + 
          (mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            Pi^2) + (mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^4*
            Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*Pi^2) - (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> (-11*g2*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (1152*(mN^2 - mS^2)^4*Pi^2) - (g2*invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (11*g2*mS^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
          (g2*invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)^4*
            Pi^2) + (3*g2*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            Pi^2) + (g2*invepsilonbar*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (g2*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (g2*invepsilonbar*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g2*invepsilonbar*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2) + (g2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (g2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (g2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2), alphaRWlbar[fl99_, fl97_] -> 
         (-11*g2*mN^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*invepsilonbar*mN^6*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)^4*
            Pi^2) + (11*g2*mS^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*
            Pi^2) + (g2*invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (3*g2*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) + (g2*invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (g2*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g2*invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            Pi^2) + (g2*invepsilonbar*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)*Pi^2) + (g2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (g2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (g2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)*Pi^2), 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> (lam5bar*mN^3*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam5bar*mN^3*Ynu[fl97]*
            Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (lam5bar*mN*mS^2*Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam5bar*mN*mS^2*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam5bar*mN*Ynu[fl97]*
            Ynu[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (lam5bar*mN^3*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam5bar*mN*mS^2*Log[mS^2/\[Mu]^2]*
            Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam5bar*mN*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)*Pi^2), alphaWeinbergbar[fl97_, fl99_] -> 
         (lam5*mN^3*Ynubar[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam5*mN^3*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (lam5*mN*mS^2*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam5*mN*mS^2*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam5*mN*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (lam5*mN^3*Log[mN^2/\[Mu]^2]*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam5*mN*mS^2*Log[mS^2/\[Mu]^2]*
            Ynubar[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam5*mN*Log[mS^2/\[Mu]^2]*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)*Pi^2)}, {}}}, 
     {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> g2^3/(5760*mS^2*Pi^2), 
        alphaO3Wt -> 0, alphaOH -> -lam3^3/(48*mS^2*Pi^2) - 
          (lam3^2*lam4)/(32*mS^2*Pi^2) - (lam3*lam4^2)/(32*mS^2*Pi^2) - 
          lam4^3/(96*mS^2*Pi^2) - (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - 
          (lam4*lam5*lam5bar)/(32*mS^2*Pi^2), alphaOHB -> 
         (g1^2*lam3)/(384*mS^2*Pi^2) + (g1^2*lam4)/(768*mS^2*Pi^2), 
        alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - (lam3*lam4)/(96*mS^2*Pi^2) - 
          lam4^2/(192*mS^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 
         -lam4^2/(96*mS^2*Pi^2) + (lam5*lam5bar)/(96*mS^2*Pi^2), 
        alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 
         (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/(768*mS^2*Pi^2), 
        alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2), alphaOHWBt -> 0, 
        alphaOHWt -> 0, alphaOlambda -> -(invepsilonbar*lam3^2)/(16*Pi^2) - 
          (invepsilonbar*lam3*lam4)/(16*Pi^2) - (invepsilonbar*lam4^2)/
           (32*Pi^2) - (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + 
          (lam3^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2), 
        alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - (invepsilonbar*lam3*mS^2)/
           (8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - (invepsilonbar*lam4*mS^2)/
           (16*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/(8*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2), 
        alphaR2B -> g1^2/(960*mS^2*Pi^2), alphaR2G -> 0, 
        alphaR2W -> g2^2/(960*mS^2*Pi^2), alphaRBDH -> 0, alphaRDH -> 0, 
        alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + (lam5*lam5bar)/(96*mS^2*Pi^2), 
        alphaRHDpp -> 0, alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 
         -(mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2), 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 
         -(mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2), 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 
         -(yl[MIF1, fl99]*((3*mN^4*Ynu[MIF1]*Ynubar[fl97])/(64*(mN^2 - mS^2)^
                2*Pi^2) + (invepsilonbar*mN^4*Ynu[MIF1]*Ynubar[fl97])/
              (32*(mN^2 - mS^2)^2*Pi^2) - (3*mS^4*Ynu[MIF1]*Ynubar[fl97])/
              (64*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*mS^4*Ynu[MIF1]*
               Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
             (mS^2*Ynu[MIF1]*Ynubar[fl97])/(16*(mN^2 - mS^2)*Pi^2) - 
             (invepsilonbar*mS^2*Ynu[MIF1]*Ynubar[fl97])/(16*(mN^2 - mS^2)*Pi^
                2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[MIF1]*Ynubar[fl97])/
              (32*(mN^2 - mS^2)^2*Pi^2) + (mS^4*Log[mS^2/\[Mu]^2]*Ynu[MIF1]*
               Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) + 
             (mS^2*Log[mS^2/\[Mu]^2]*Ynu[MIF1]*Ynubar[fl97])/
              (16*(mN^2 - mS^2)*Pi^2)))/2, alphaOlambdaebar[fl97_, fl99_] -> 
         -(ylbar[MIF1, fl99]*((3*mN^4*Ynu[fl97]*Ynubar[MIF1])/
              (64*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^4*Ynu[fl97]*
               Ynubar[MIF1])/(32*(mN^2 - mS^2)^2*Pi^2) - 
             (3*mS^4*Ynu[fl97]*Ynubar[MIF1])/(64*(mN^2 - mS^2)^2*Pi^2) - 
             (invepsilonbar*mS^4*Ynu[fl97]*Ynubar[MIF1])/(32*(mN^2 - mS^2)^
                2*Pi^2) - (mS^2*Ynu[fl97]*Ynubar[MIF1])/(16*(mN^2 - mS^2)*Pi^
                2) - (invepsilonbar*mS^2*Ynu[fl97]*Ynubar[MIF1])/
              (16*(mN^2 - mS^2)*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
               Ynubar[MIF1])/(32*(mN^2 - mS^2)^2*Pi^2) + 
             (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[MIF1])/
              (32*(mN^2 - mS^2)^2*Pi^2) + (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
               Ynubar[MIF1])/(16*(mN^2 - mS^2)*Pi^2)))/2, 
        alphaOlambdau[fl97_, fl99_] -> 0, alphaOlambdaubar[fl97_, fl99_] -> 
         0, alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl95]*
            Ynu[fl97]*Ynubar[fl93]*Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl95]*Ynu[fl97]*Ynubar[fl93]*
            Ynubar[fl99])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (-3*mN^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*mN^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (3*mS^4*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (256*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (mN^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mN^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mS^2*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[fl93]*
            Ynu[fl99]*Ynubar[fl95]*Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) + 
          (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mN^2*Log[mN^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl93]*Ynu[fl99]*Ynubar[fl95]*
            Ynubar[fl97])/(128*(mN^2 - mS^2)^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> (11*g1*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (1152*(mN^2 - mS^2)^4*Pi^2) + (g1*invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (11*g1*mS^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*Pi^2) - 
          (g1*invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)^4*
            Pi^2) - (3*g1*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            Pi^2) - (g1*invepsilonbar*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (g1*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (g1*invepsilonbar*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g1*invepsilonbar*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (g1*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (g1*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g1*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2), alphaRBlbar[fl99_, fl97_] -> 
         (11*g1*mN^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*invepsilonbar*mN^6*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)^4*
            Pi^2) - (11*g1*mS^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*
            Pi^2) - (g1*invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (3*g1*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (g1*invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (g1*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g1*invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            Pi^2) - (g1*invepsilonbar*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)*Pi^2) - (g1*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (g1*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (g1*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)*Pi^2), 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> (3*lam3*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam3*mN^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (3*lam3*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam3*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^3*Pi^2) - 
          (3*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam3*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2) - 
          (lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam3*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (invepsilonbar*lam4*Ynu[fl97]*Ynubar[fl99])/(64*(mN^2 - mS^2)*
            Pi^2) - (lam3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^3*Pi^2) - (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam3*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam3*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^2*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam3*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)*
            Pi^2) + (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)*Pi^2), alphaRHl1pbar[fl99_, fl97_] -> 
         (3*lam3*mN^4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam3*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*Pi^2) + (3*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam4*mN^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (3*lam3*mS^4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam3*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^3*Pi^2) - (3*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam4*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (lam3*mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam3*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^2*Pi^2) - (lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam4*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam3*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)*
            Pi^2) - (invepsilonbar*lam4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)*Pi^2) - (lam3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*Pi^2) - 
          (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam3*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^3*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam3*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2), alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 
         (-3*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (3*lam4*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (128*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*lam4*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam4*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam4*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)*Pi^2) + 
          (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lam4*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) - (invepsilonbar*lam4*mN^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (3*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/(128*(mN^2 - mS^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (lam4*mS^2*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam4*mS^2*Ynu[fl99]*
            Ynubar[fl97])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam4*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)*
            Pi^2) + (lam4*mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (lam4*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (lam4*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (lam4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> (-11*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (96*(mN^2 - mS^2)^4*Pi^2) - (invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^4*Pi^2) + 
          (11*mS^6*Ynu[fl97]*Ynubar[fl99])/(96*(mN^2 - mS^2)^4*Pi^2) + 
          (invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^4*
            Pi^2) + (3*mN^4*Ynu[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^3*
            Pi^2) + (invepsilonbar*mN^4*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (3*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl97]*
            Ynubar[fl99])/(8*(mN^2 - mS^2)^3*Pi^2) + 
          (mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^2*
            Pi^2) + (mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (16*(mN^2 - mS^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(16*(mN^2 - mS^2)^4*
            Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (8*(mN^2 - mS^2)^3*Pi^2) - (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(16*(mN^2 - mS^2)^2*Pi^2), 
        alphaRlDbar[fl99_, fl97_] -> (-11*mN^6*Ynu[fl99]*Ynubar[fl97])/
           (96*(mN^2 - mS^2)^4*Pi^2) - (invepsilonbar*mN^6*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^4*Pi^2) + 
          (11*mS^6*Ynu[fl99]*Ynubar[fl97])/(96*(mN^2 - mS^2)^4*Pi^2) + 
          (invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^4*
            Pi^2) + (3*mN^4*Ynu[fl99]*Ynubar[fl97])/(32*(mN^2 - mS^2)^3*
            Pi^2) + (invepsilonbar*mN^4*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (3*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(8*(mN^2 - mS^2)^3*Pi^2) + 
          (mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^2*
            Pi^2) + (mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (16*(mN^2 - mS^2)^4*Pi^2) - (mN^4*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^3*Pi^2) - 
          (mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/(16*(mN^2 - mS^2)^4*
            Pi^2) - (mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (8*(mN^2 - mS^2)^3*Pi^2) - (mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(16*(mN^2 - mS^2)^2*Pi^2), 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> (-11*g2*mN^6*Ynu[fl97]*Ynubar[fl99])/
           (1152*(mN^2 - mS^2)^4*Pi^2) - (g2*invepsilonbar*mN^6*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) + 
          (11*g2*mS^6*Ynu[fl97]*Ynubar[fl99])/(1152*(mN^2 - mS^2)^4*Pi^2) + 
          (g2*invepsilonbar*mS^6*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)^4*
            Pi^2) + (3*g2*mS^4*Ynu[fl97]*Ynubar[fl99])/(128*(mN^2 - mS^2)^3*
            Pi^2) + (g2*invepsilonbar*mS^4*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) + (g2*mS^2*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^2*Pi^2) + (g2*invepsilonbar*mS^2*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g2*invepsilonbar*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2) + (g2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (g2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/
           (64*(mN^2 - mS^2)^3*Pi^2) - (g2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*
            Ynubar[fl99])/(64*(mN^2 - mS^2)^2*Pi^2) - 
          (g2*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynubar[fl99])/(192*(mN^2 - mS^2)*
            Pi^2), alphaRWlbar[fl99_, fl97_] -> 
         (-11*g2*mN^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*invepsilonbar*mN^6*Ynu[fl99]*Ynubar[fl97])/(192*(mN^2 - mS^2)^4*
            Pi^2) + (11*g2*mS^6*Ynu[fl99]*Ynubar[fl97])/(1152*(mN^2 - mS^2)^4*
            Pi^2) + (g2*invepsilonbar*mS^6*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) + (3*g2*mS^4*Ynu[fl99]*Ynubar[fl97])/
           (128*(mN^2 - mS^2)^3*Pi^2) + (g2*invepsilonbar*mS^4*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) + 
          (g2*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*Pi^2) + 
          (g2*invepsilonbar*mS^2*Ynu[fl99]*Ynubar[fl97])/(64*(mN^2 - mS^2)^2*
            Pi^2) + (g2*invepsilonbar*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)*Pi^2) + (g2*mN^6*Log[mN^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)^4*Pi^2) - 
          (g2*mS^6*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (192*(mN^2 - mS^2)^4*Pi^2) - (g2*mS^4*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(64*(mN^2 - mS^2)^3*Pi^2) - 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*Ynubar[fl97])/
           (64*(mN^2 - mS^2)^2*Pi^2) - (g2*Log[mS^2/\[Mu]^2]*Ynu[fl99]*
            Ynubar[fl97])/(192*(mN^2 - mS^2)*Pi^2), 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> (lam5bar*mN^3*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*lam5bar*mN^3*Ynu[fl97]*
            Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (lam5bar*mN*mS^2*Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam5bar*mN*mS^2*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam5bar*mN*Ynu[fl97]*
            Ynu[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (lam5bar*mN^3*Log[mN^2/\[Mu]^2]*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam5bar*mN*mS^2*Log[mS^2/\[Mu]^2]*
            Ynu[fl97]*Ynu[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam5bar*mN*Log[mS^2/\[Mu]^2]*Ynu[fl97]*Ynu[fl99])/
           (32*(mN^2 - mS^2)*Pi^2), alphaWeinbergbar[fl97_, fl99_] -> 
         (lam5*mN^3*Ynubar[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (invepsilonbar*lam5*mN^3*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (lam5*mN*mS^2*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) - 
          (invepsilonbar*lam5*mN*mS^2*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) - (invepsilonbar*lam5*mN*Ynubar[fl97]*
            Ynubar[fl99])/(32*(mN^2 - mS^2)*Pi^2) - 
          (lam5*mN^3*Log[mN^2/\[Mu]^2]*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)^2*Pi^2) + (lam5*mN*mS^2*Log[mS^2/\[Mu]^2]*
            Ynubar[fl97]*Ynubar[fl99])/(32*(mN^2 - mS^2)^2*Pi^2) + 
          (lam5*mN*Log[mS^2/\[Mu]^2]*Ynubar[fl97]*Ynubar[fl99])/
           (32*(mN^2 - mS^2)*Pi^2)}, {}}}, {alphaKB -> 1, alphaKW -> 1, 
      alphaKG -> 1, alphaKq[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKl[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKu[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKd[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKe[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOmuH2 -> muH^2 + (onelooporder*(-2*lam3*mS^2 - 
           2*invepsilonbar*lam3*mS^2 - lam4*mS^2 - invepsilonbar*lam4*mS^2 + 
           2*lam3*mS^2*Log[mS^2/\[Mu]^2] + lam4*mS^2*Log[mS^2/\[Mu]^2]))/
         (16*Pi^2), alphaKH -> 1, alphaOlambda -> 
       lam + (onelooporder*(-120*invepsilonbar*lam3^2*mS^2 - 
           120*invepsilonbar*lam3*lam4*mS^2 - 60*invepsilonbar*lam4^2*mS^2 - 
           60*invepsilonbar*lam5*lam5bar*mS^2 + g2^4*muH^2 - 
           20*lam4^2*muH^2 - 20*lam5*lam5bar*muH^2 + 120*lam3^2*mS^2*
            Log[mS^2/\[Mu]^2] + 120*lam3*lam4*mS^2*Log[mS^2/\[Mu]^2] + 
           60*lam4^2*mS^2*Log[mS^2/\[Mu]^2] + 60*lam5*lam5bar*mS^2*
            Log[mS^2/\[Mu]^2]))/(1920*mS^2*Pi^2), 
      alphaOlambdad[mif1_, mif2_] -> yd[mif1, mif2], 
      alphaOlambdae[mif1_, mif2_] -> yl[mif1, mif2] + 
        (onelooporder*(-3*mN^4*yl[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1] - 
           2*invepsilonbar*mN^4*yl[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1] + 
           4*mN^2*mS^2*yl[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1] + 
           4*invepsilonbar*mN^2*mS^2*yl[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1] - 
           mS^4*yl[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1] - 2*invepsilonbar*mS^4*
            yl[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1] + 2*mN^4*Log[mN^2/\[Mu]^2]*
            yl[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1] - 4*mN^2*mS^2*
            Log[mS^2/\[Mu]^2]*yl[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1] + 
           2*mS^4*Log[mS^2/\[Mu]^2]*yl[MIF1, mif2]*Ynu[MIF1]*Ynubar[mif1]))/
         (128*(mN^2 - mS^2)^2*Pi^2), alphaOlambdau[mif1_, mif2_] -> 
       yu[mif1, mif2], alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, 
        mif2], alphaKlbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKebar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2], 
      alphaOlambdaebar[mif1_, mif2_] -> ylbar[mif1, mif2] + 
        (onelooporder*(-3*mN^4*ylbar[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1] - 
           2*invepsilonbar*mN^4*ylbar[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1] + 
           4*mN^2*mS^2*ylbar[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1] + 
           4*invepsilonbar*mN^2*mS^2*ylbar[MIF1, mif2]*Ynu[mif1]*
            Ynubar[MIF1] - mS^4*ylbar[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1] - 
           2*invepsilonbar*mS^4*ylbar[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1] + 
           2*mN^4*Log[mN^2/\[Mu]^2]*ylbar[MIF1, mif2]*Ynu[mif1]*
            Ynubar[MIF1] - 4*mN^2*mS^2*Log[mS^2/\[Mu]^2]*ylbar[MIF1, mif2]*
            Ynu[mif1]*Ynubar[MIF1] + 2*mS^4*Log[mS^2/\[Mu]^2]*
            ylbar[MIF1, mif2]*Ynu[mif1]*Ynubar[MIF1]))/(128*(mN^2 - mS^2)^2*
          Pi^2), alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2], 
      alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> (g2^3*onelooporder)/
        (5760*mS^2*Pi^2), alphaO3Wt -> 0, alphaOHG -> 0, alphaOHGt -> 0, 
      alphaOHW -> (g2^2*(2*lam3 + lam4)*onelooporder)/(768*mS^2*Pi^2), 
      alphaOHWt -> 0, alphaOHB -> (g1^2*(2*lam3 + lam4)*onelooporder)/
        (768*mS^2*Pi^2), alphaOHBt -> 0, alphaOHWB -> 
       (g1*g2*lam4*onelooporder)/(384*mS^2*Pi^2), alphaOHWBt -> 0, 
      alphaOHBox -> ((-g1^4 - 3*g2^4 - 80*lam3^2 - 80*lam3*lam4 + 
          40*lam5*lam5bar)*onelooporder)/(7680*mS^2*Pi^2), 
      alphaOHD -> ((-g1^4 - 20*lam4^2 + 20*lam5*lam5bar)*onelooporder)/
        (1920*mS^2*Pi^2), alphaOH -> 
       ((-(g2^4*lam) - 20*lam3^3 - 30*lam3^2*lam4 + 20*lam*lam4^2 - 
          30*lam3*lam4^2 - 10*lam4^3 + 20*lam*lam5*lam5bar - 
          30*lam3*lam5*lam5bar - 30*lam4*lam5*lam5bar)*onelooporder)/
        (960*mS^2*Pi^2), alphaOuG[mif1_, mif2_] -> 0, 
      alphaOuW[mif1_, mif2_] -> 0, alphaOuB[mif1_, mif2_] -> 0, 
      alphaOdG[mif1_, mif2_] -> 0, alphaOdW[mif1_, mif2_] -> 0, 
      alphaOdB[mif1_, mif2_] -> 0, alphaOeW[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mN^6*yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] - 
          3*g2*mN^4*mS^2*yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] + 
          6*g2*mN^2*mS^4*yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] - 
          g2*mS^6*yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] + 
          6*g2*mN^4*mS^2*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1] - 6*g2*mN^4*mS^2*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*
           Ynu[mif3]*Ynubar[mif1]))/(768*(mN^2 - mS^2)^4*Pi^2), 
      alphaOeB[mif1_, mif2_] -> (onelooporder*(2*g1*mN^6*yl[mif3, mif2]*
           Ynu[mif3]*Ynubar[mif1] + 3*g1*mN^4*mS^2*yl[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1] - 6*g1*mN^2*mS^4*yl[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1] + g1*mS^6*yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] - 
          6*g1*mN^4*mS^2*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1] + 6*g1*mN^4*mS^2*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*
           Ynu[mif3]*Ynubar[mif1]))/(768*(mN^2 - mS^2)^4*Pi^2), 
      alphaOHq1[mif1_, mif2_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, 
           mif2])/(11520*mS^2*Pi^2), alphaOHq3[mif1_, mif2_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2])/(3840*mS^2*Pi^2), 
      alphaOHu[mif1_, mif2_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, 
           mif2])/(2880*mS^2*Pi^2), alphaOHd[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(5760*mS^2*Pi^2), 
      alphaOHud[mif1_, mif2_] -> 0, alphaOHl1[mif1_, mif2_] -> 
       (onelooporder*(3*g1^4*mN^8*KroneckerDelta[mif1, mif2] - 
          12*g1^4*mN^6*mS^2*KroneckerDelta[mif1, mif2] + 18*g1^4*mN^4*mS^4*
           KroneckerDelta[mif1, mif2] - 12*g1^4*mN^2*mS^6*
           KroneckerDelta[mif1, mif2] + 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2] + 55*g1^2*mN^6*mS^2*Ynu[mif2]*Ynubar[mif1] - 
          90*g1^2*mN^4*mS^4*Ynu[mif2]*Ynubar[mif1] + 45*g1^2*mN^2*mS^6*
           Ynu[mif2]*Ynubar[mif1] - 10*g1^2*mS^8*Ynu[mif2]*Ynubar[mif1] - 
          30*g1^2*mN^6*mS^2*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] + 
          30*g1^2*mN^6*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1]))/
        (11520*mS^2*(-mN^2 + mS^2)^4*Pi^2), alphaOHl3[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mN^8*KroneckerDelta[mif1, mif2] + 
          12*g2^4*mN^6*mS^2*KroneckerDelta[mif1, mif2] - 18*g2^4*mN^4*mS^4*
           KroneckerDelta[mif1, mif2] + 12*g2^4*mN^2*mS^6*
           KroneckerDelta[mif1, mif2] - 3*g2^4*mS^8*KroneckerDelta[mif1, 
            mif2] - 55*g2^2*mN^6*mS^2*Ynu[mif2]*Ynubar[mif1] + 
          90*g2^2*mN^4*mS^4*Ynu[mif2]*Ynubar[mif1] - 45*g2^2*mN^2*mS^6*
           Ynu[mif2]*Ynubar[mif1] + 10*g2^2*mS^8*Ynu[mif2]*Ynubar[mif1] + 
          30*g2^2*mN^6*mS^2*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] - 
          30*g2^2*mN^6*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1]))/
        (11520*mS^2*(-mN^2 + mS^2)^4*Pi^2), alphaOHe[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mN^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mN^6*mS^2*KroneckerDelta[mif1, mif2] + 6*g1^4*mN^4*mS^4*
           KroneckerDelta[mif1, mif2] - 4*g1^4*mN^2*mS^6*KroneckerDelta[mif1, 
            mif2] + g1^4*mS^8*KroneckerDelta[mif1, mif2] + 
          20*mN^6*mS^2*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif3]*
           Ynubar[mif4] + 30*mN^4*mS^4*yl[mif3, mif2]*ylbar[mif4, mif1]*
           Ynu[mif3]*Ynubar[mif4] - 60*mN^2*mS^6*yl[mif3, mif2]*
           ylbar[mif4, mif1]*Ynu[mif3]*Ynubar[mif4] + 10*mS^8*yl[mif3, mif2]*
           ylbar[mif4, mif1]*Ynu[mif3]*Ynubar[mif4] - 60*mN^4*mS^4*
           Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*ylbar[mif4, mif1]*Ynu[mif3]*
           Ynubar[mif4] + 60*mN^4*mS^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*
           ylbar[mif4, mif1]*Ynu[mif3]*Ynubar[mif4]))/
        (1920*mS^2*(-mN^2 + mS^2)^4*Pi^2), alphaOuH[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*yu[mif1, mif2]) + 20*lam4^2*yu[mif1, mif2] + 
          20*lam5*lam5bar*yu[mif1, mif2]))/(3840*mS^2*Pi^2), 
      alphaOdH[mif1_, mif2_] -> (onelooporder*(-(g2^4*yd[mif1, mif2]) + 
          20*lam4^2*yd[mif1, mif2] + 20*lam5*lam5bar*yd[mif1, mif2]))/
        (3840*mS^2*Pi^2), alphaOeH[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*mN^8*yl[mif1, mif2]) + 20*lam4^2*mN^8*
           yl[mif1, mif2] + 20*lam5*lam5bar*mN^8*yl[mif1, mif2] + 
          4*g2^4*mN^6*mS^2*yl[mif1, mif2] - 80*lam4^2*mN^6*mS^2*
           yl[mif1, mif2] - 80*lam5*lam5bar*mN^6*mS^2*yl[mif1, mif2] - 
          6*g2^4*mN^4*mS^4*yl[mif1, mif2] + 120*lam4^2*mN^4*mS^4*
           yl[mif1, mif2] + 120*lam5*lam5bar*mN^4*mS^4*yl[mif1, mif2] + 
          4*g2^4*mN^2*mS^6*yl[mif1, mif2] - 80*lam4^2*mN^2*mS^6*
           yl[mif1, mif2] - 80*lam5*lam5bar*mN^2*mS^6*yl[mif1, mif2] - 
          g2^4*mS^8*yl[mif1, mif2] + 20*lam4^2*mS^8*yl[mif1, mif2] + 
          20*lam5*lam5bar*mS^8*yl[mif1, mif2] + 180*lam3*mN^6*mS^2*
           yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] - 420*lam3*mN^4*mS^4*
           yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] + 300*lam3*mN^2*mS^6*
           yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] - 60*lam3*mS^8*
           yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] - 120*lam3*mN^6*mS^2*
           Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] + 
          120*lam3*mN^4*mS^4*Log[mN^2/\[Mu]^2]*yl[mif3, mif2]*Ynu[mif3]*
           Ynubar[mif1] + 120*lam3*mN^6*mS^2*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*
           Ynu[mif3]*Ynubar[mif1] - 120*lam3*mN^4*mS^4*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif2]*Ynu[mif3]*Ynubar[mif1] + 20*mN^6*mS^2*
           yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*Ynu[mif3]*
           Ynubar[mif5] + 30*mN^4*mS^4*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*Ynu[mif3]*Ynubar[mif5] - 60*mN^2*mS^6*
           yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*Ynu[mif3]*
           Ynubar[mif5] + 10*mS^8*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*Ynu[mif3]*Ynubar[mif5] - 60*mN^4*mS^4*
           Log[mN^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*
           Ynu[mif3]*Ynubar[mif5] + 60*mN^4*mS^4*Log[mS^2/\[Mu]^2]*
           yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*Ynu[mif3]*
           Ynubar[mif5] + 20*mN^6*mS^2*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*Ynu[mif4]*Ynubar[mif5] + 30*mN^4*mS^4*
           yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*Ynu[mif4]*
           Ynubar[mif5] - 60*mN^2*mS^6*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*Ynu[mif4]*Ynubar[mif5] + 10*mS^8*yl[mif1, mif3]*
           yl[mif4, mif2]*ylbar[mif5, mif3]*Ynu[mif4]*Ynubar[mif5] - 
          60*mN^4*mS^4*Log[mN^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*Ynu[mif4]*Ynubar[mif5] + 60*mN^4*mS^4*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
           Ynu[mif4]*Ynubar[mif5]))/(3840*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOuGbar[mif1_, mif2_] -> 0, alphaOuWbar[mif1_, mif2_] -> 0, 
      alphaOuBbar[mif1_, mif2_] -> 0, alphaOdGbar[mif1_, mif2_] -> 0, 
      alphaOdWbar[mif1_, mif2_] -> 0, alphaOdBbar[mif1_, mif2_] -> 0, 
      alphaOeWbar[mif1_, mif2_] -> 
       (onelooporder*(-2*g2*mN^6*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] - 
          3*g2*mN^4*mS^2*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] + 
          6*g2*mN^2*mS^4*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] - 
          g2*mS^6*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] + 
          6*g2*mN^4*mS^2*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3] - 6*g2*mN^4*mS^2*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3]))/(768*(mN^2 - mS^2)^4*Pi^2), 
      alphaOeBbar[mif1_, mif2_] -> 
       (onelooporder*(2*g1*mN^6*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] + 
          3*g1*mN^4*mS^2*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] - 
          6*g1*mN^2*mS^4*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] + 
          g1*mS^6*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] - 
          6*g1*mN^4*mS^2*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3] + 6*g1*mN^4*mS^2*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*
           Ynu[mif1]*Ynubar[mif3]))/(768*(mN^2 - mS^2)^4*Pi^2), 
      alphaOHq1bar[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mS^2*Pi^2), 
      alphaOHq3bar[mif1_, mif2_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2])/(3840*mS^2*Pi^2), 
      alphaOHubar[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(2880*mS^2*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mS^2*Pi^2), alphaOHudbar[mif1_, mif2_] -> 0, 
      alphaOHl1bar[mif1_, mif2_] -> 
       (onelooporder*(3*g1^4*mN^8*KroneckerDelta[mif1, mif2] - 
          12*g1^4*mN^6*mS^2*KroneckerDelta[mif1, mif2] + 18*g1^4*mN^4*mS^4*
           KroneckerDelta[mif1, mif2] - 12*g1^4*mN^2*mS^6*
           KroneckerDelta[mif1, mif2] + 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2] + 55*g1^2*mN^6*mS^2*Ynu[mif1]*Ynubar[mif2] - 
          90*g1^2*mN^4*mS^4*Ynu[mif1]*Ynubar[mif2] + 45*g1^2*mN^2*mS^6*
           Ynu[mif1]*Ynubar[mif2] - 10*g1^2*mS^8*Ynu[mif1]*Ynubar[mif2] - 
          30*g1^2*mN^6*mS^2*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] + 
          30*g1^2*mN^6*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2]))/
        (11520*mS^2*(-mN^2 + mS^2)^4*Pi^2), alphaOHl3bar[mif1_, mif2_] -> 
       (onelooporder*(-3*g2^4*mN^8*KroneckerDelta[mif1, mif2] + 
          12*g2^4*mN^6*mS^2*KroneckerDelta[mif1, mif2] - 18*g2^4*mN^4*mS^4*
           KroneckerDelta[mif1, mif2] + 12*g2^4*mN^2*mS^6*
           KroneckerDelta[mif1, mif2] - 3*g2^4*mS^8*KroneckerDelta[mif1, 
            mif2] - 55*g2^2*mN^6*mS^2*Ynu[mif1]*Ynubar[mif2] + 
          90*g2^2*mN^4*mS^4*Ynu[mif1]*Ynubar[mif2] - 45*g2^2*mN^2*mS^6*
           Ynu[mif1]*Ynubar[mif2] + 10*g2^2*mS^8*Ynu[mif1]*Ynubar[mif2] + 
          30*g2^2*mN^6*mS^2*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] - 
          30*g2^2*mN^6*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2]))/
        (11520*mS^2*(-mN^2 + mS^2)^4*Pi^2), alphaOHebar[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mN^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mN^6*mS^2*KroneckerDelta[mif1, mif2] + 6*g1^4*mN^4*mS^4*
           KroneckerDelta[mif1, mif2] - 4*g1^4*mN^2*mS^6*KroneckerDelta[mif1, 
            mif2] + g1^4*mS^8*KroneckerDelta[mif1, mif2] + 
          20*mN^6*mS^2*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif3]*
           Ynubar[mif4] + 30*mN^4*mS^4*yl[mif3, mif1]*ylbar[mif4, mif2]*
           Ynu[mif3]*Ynubar[mif4] - 60*mN^2*mS^6*yl[mif3, mif1]*
           ylbar[mif4, mif2]*Ynu[mif3]*Ynubar[mif4] + 10*mS^8*yl[mif3, mif1]*
           ylbar[mif4, mif2]*Ynu[mif3]*Ynubar[mif4] - 60*mN^4*mS^4*
           Log[mN^2/\[Mu]^2]*yl[mif3, mif1]*ylbar[mif4, mif2]*Ynu[mif3]*
           Ynubar[mif4] + 60*mN^4*mS^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif1]*
           ylbar[mif4, mif2]*Ynu[mif3]*Ynubar[mif4]))/
        (1920*mS^2*(-mN^2 + mS^2)^4*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*yubar[mif1, mif2]) + 20*lam4^2*
           yubar[mif1, mif2] + 20*lam5*lam5bar*yubar[mif1, mif2]))/
        (3840*mS^2*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*ydbar[mif1, mif2]) + 20*lam4^2*
           ydbar[mif1, mif2] + 20*lam5*lam5bar*ydbar[mif1, mif2]))/
        (3840*mS^2*Pi^2), alphaOeHbar[mif1_, mif2_] -> 
       (onelooporder*(-(g2^4*mN^8*ylbar[mif1, mif2]) + 20*lam4^2*mN^8*
           ylbar[mif1, mif2] + 20*lam5*lam5bar*mN^8*ylbar[mif1, mif2] + 
          4*g2^4*mN^6*mS^2*ylbar[mif1, mif2] - 80*lam4^2*mN^6*mS^2*
           ylbar[mif1, mif2] - 80*lam5*lam5bar*mN^6*mS^2*ylbar[mif1, mif2] - 
          6*g2^4*mN^4*mS^4*ylbar[mif1, mif2] + 120*lam4^2*mN^4*mS^4*
           ylbar[mif1, mif2] + 120*lam5*lam5bar*mN^4*mS^4*ylbar[mif1, mif2] + 
          4*g2^4*mN^2*mS^6*ylbar[mif1, mif2] - 80*lam4^2*mN^2*mS^6*
           ylbar[mif1, mif2] - 80*lam5*lam5bar*mN^2*mS^6*ylbar[mif1, mif2] - 
          g2^4*mS^8*ylbar[mif1, mif2] + 20*lam4^2*mS^8*ylbar[mif1, mif2] + 
          20*lam5*lam5bar*mS^8*ylbar[mif1, mif2] + 180*lam3*mN^6*mS^2*
           ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] - 420*lam3*mN^4*mS^4*
           ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] + 300*lam3*mN^2*mS^6*
           ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] - 60*lam3*mS^8*
           ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] - 120*lam3*mN^6*mS^2*
           Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] + 
          120*lam3*mN^4*mS^4*Log[mN^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif1]*
           Ynubar[mif3] + 120*lam3*mN^6*mS^2*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] - 120*lam3*mN^4*mS^4*
           Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*Ynu[mif1]*Ynubar[mif3] + 
          40*mN^6*mS^2*yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*
           Ynu[mif3]*Ynubar[mif5] + 60*mN^4*mS^4*yl[mif3, mif4]*
           ylbar[mif1, mif4]*ylbar[mif5, mif2]*Ynu[mif3]*Ynubar[mif5] - 
          120*mN^2*mS^6*yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*
           Ynu[mif3]*Ynubar[mif5] + 20*mS^8*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif3]*Ynubar[mif5] - 120*mN^4*mS^4*
           Log[mN^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif3]*Ynubar[mif5] + 120*mN^4*mS^4*
           Log[mS^2/\[Mu]^2]*yl[mif3, mif4]*ylbar[mif1, mif4]*
           ylbar[mif5, mif2]*Ynu[mif3]*Ynubar[mif5]))/
        (3840*mS^2*(-mN^2 + mS^2)^4*Pi^2), alphaOqq1[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(69120*mS^2*Pi^2), 
      alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
       -(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(7680*mS^2*Pi^2), alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(4320*mS^2*Pi^2), alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(17280*mS^2*Pi^2), alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mS^2*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mS^2*Pi^2), alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(17280*mS^2*Pi^2), alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mS^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2) + 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (7680*mS^2*Pi^2) - (11*g1^2*mN^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1])/(4608*(mN^2 - mS^2)^4*Pi^2) + 
         (11*g2^2*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (4608*(mN^2 - mS^2)^4*Pi^2) - (g1^2*invepsilonbar*mN^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (11*g1^2*mS^6*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1])/(4608*(mN^2 - mS^2)^4*Pi^2) - 
         (11*g2^2*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (4608*(mN^2 - mS^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (768*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (3*g1^2*mS^4*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1])/(512*(mN^2 - mS^2)^3*Pi^2) - 
         (3*g2^2*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (512*(mN^2 - mS^2)^3*Pi^2) + (g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^3*Pi^2) - (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g1^2*mS^2*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*Pi^2) + (g1^2*invepsilonbar*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*Pi^2) - (g2^2*invepsilonbar*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1])/
          (768*(mN^2 - mS^2)*Pi^2) - (g2^2*invepsilonbar*KroneckerDelta[mif3, 
            mif4]*Ynu[mif2]*Ynubar[mif1])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif1])/(768*(mN^2 - mS^2)*Pi^2) - 
         (11*g2^2*mN^6*KroneckerDelta[mif2, mif3]*Ynu[mif4]*Ynubar[mif1])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif2, mif3]*Ynu[mif4]*Ynubar[mif1])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*KroneckerDelta[mif2, 
            mif3]*Ynu[mif4]*Ynubar[mif1])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif2, mif3]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif2, mif3]*Ynu[mif4]*Ynubar[mif1])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif2, mif3]*Ynu[mif4]*Ynubar[mif1])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*KroneckerDelta[mif2, mif3]*
           Ynu[mif4]*Ynubar[mif1])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*Ynu[mif4]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*KroneckerDelta[mif2, mif3]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*mN^6*KroneckerDelta[mif2, mif3]*Log[mN^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif1])/(384*(mN^2 - mS^2)*Pi^2) - 
         (11*g2^2*mN^6*KroneckerDelta[mif1, mif4]*Ynu[mif2]*Ynubar[mif3])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif1, mif4]*Ynu[mif2]*Ynubar[mif3])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*KroneckerDelta[mif1, 
            mif4]*Ynu[mif2]*Ynubar[mif3])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif4]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif1, mif4]*Ynu[mif2]*Ynubar[mif3])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif4]*Ynu[mif2]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*KroneckerDelta[mif1, mif4]*
           Ynu[mif2]*Ynubar[mif3])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*Ynu[mif2]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*KroneckerDelta[mif1, mif4]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*mN^6*KroneckerDelta[mif1, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif2]*
           Ynubar[mif3])/(384*(mN^2 - mS^2)*Pi^2) - 
         (11*g1^2*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (4608*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mN^6*KroneckerDelta[mif1, 
            mif2]*Ynu[mif4]*Ynubar[mif3])/(4608*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (4608*(mN^2 - mS^2)^4*Pi^2) - (11*g2^2*mS^6*KroneckerDelta[mif1, 
            mif2]*Ynu[mif4]*Ynubar[mif3])/(4608*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g1^2*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (512*(mN^2 - mS^2)^3*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif1, 
            mif2]*Ynu[mif4]*Ynubar[mif3])/(512*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif4]*Ynubar[mif3])/
          (256*(mN^2 - mS^2)^2*Pi^2) - (g2^2*mS^2*KroneckerDelta[mif1, mif2]*
           Ynu[mif4]*Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)*Pi^2) - 
         (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif4]*
           Ynubar[mif3])/(768*(mN^2 - mS^2)*Pi^2) - 
         (7*mN^4*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^3*Pi^2) - (3*invepsilonbar*mN^4*Ynu[mif2]*
           Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (mN^2*mS^2*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (32*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[mif2]*
           Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) + 
         (3*mS^4*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[mif2]*
           Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (mN^2*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*Pi^2) + (3*invepsilonbar*mN^2*Ynu[mif2]*
           Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (mS^2*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*Ynubar[mif3])/
          (64*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[mif2]*Ynu[mif4]*
           Ynubar[mif1]*Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (mN^2*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^2*Pi^2) - 
         (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (mS^4*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (mN^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif2]*Ynu[mif4]*Ynubar[mif1]*
           Ynubar[mif3])/(64*(mN^2 - mS^2)^2*Pi^2)), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(1920*mS^2*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g1^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g1^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g1^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g1^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1] + 
          90*g1^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] - 45*g1^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] + 10*g1^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] + 30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] - 
          30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif2]*Ynubar[mif1]))/(5760*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(3*g1^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          18*g1^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 12*g1^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 55*g1^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1] - 
          90*g1^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] + 45*g1^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] - 10*g1^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] - 30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] + 
          30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif2]*Ynubar[mif1]))/(34560*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g2^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g2^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g2^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g2^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g2^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g2^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1] + 
          90*g2^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] - 45*g2^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] + 10*g2^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] + 30*g2^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] - 
          30*g2^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif2]*Ynubar[mif1]))/(11520*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(1440*mS^2*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(2880*mS^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(5760*mS^2*Pi^2), alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(3*g1^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          18*g1^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 12*g1^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 55*g1^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1] - 
          90*g1^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] + 45*g1^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] - 10*g1^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] - 30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] + 
          30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif2]*Ynubar[mif1]))/(8640*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g1^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g1^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g1^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g1^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif2]*Ynubar[mif1] + 
          90*g1^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif2]*
           Ynubar[mif1] - 45*g1^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] + 10*g1^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif2]*Ynubar[mif1] + 30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif2]*Ynubar[mif1] - 
          30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif2]*Ynubar[mif1]))/(17280*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOledq[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(69120*mS^2*Pi^2), alphaOqq3bar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2), 
      alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(4320*mS^2*Pi^2), alphaOddbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mS^2*Pi^2), 
      alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mS^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mS^2*Pi^2), alphaOqu8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(17280*mS^2*Pi^2), alphaOqd8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mS^2*Pi^2) - (g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2) + 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (7680*mS^2*Pi^2) - (11*g1^2*mN^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2])/(4608*(mN^2 - mS^2)^4*Pi^2) + 
         (11*g2^2*mN^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (4608*(mN^2 - mS^2)^4*Pi^2) - (g1^2*invepsilonbar*mN^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (11*g1^2*mS^6*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2])/(4608*(mN^2 - mS^2)^4*Pi^2) - 
         (11*g2^2*mS^6*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (4608*(mN^2 - mS^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (768*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (768*(mN^2 - mS^2)^4*Pi^2) + (3*g1^2*mS^4*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2])/(512*(mN^2 - mS^2)^3*Pi^2) - 
         (3*g2^2*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (512*(mN^2 - mS^2)^3*Pi^2) + (g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^3*Pi^2) - (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g1^2*mS^2*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*Pi^2) + (g1^2*invepsilonbar*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*Pi^2) - (g2^2*invepsilonbar*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^2*Pi^2) + (g1^2*invepsilonbar*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2])/
          (768*(mN^2 - mS^2)*Pi^2) - (g2^2*invepsilonbar*KroneckerDelta[mif3, 
            mif4]*Ynu[mif1]*Ynubar[mif2])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mN^6*KroneckerDelta[mif3, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif2])/(768*(mN^2 - mS^2)*Pi^2) - 
         (11*g2^2*mN^6*KroneckerDelta[mif1, mif4]*Ynu[mif3]*Ynubar[mif2])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif1, mif4]*Ynu[mif3]*Ynubar[mif2])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*KroneckerDelta[mif1, 
            mif4]*Ynu[mif3]*Ynubar[mif2])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif4]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif1, mif4]*Ynu[mif3]*Ynubar[mif2])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif4]*Ynu[mif3]*Ynubar[mif2])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*KroneckerDelta[mif1, mif4]*
           Ynu[mif3]*Ynubar[mif2])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*Ynu[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*KroneckerDelta[mif1, mif4]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*mN^6*KroneckerDelta[mif1, mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif2])/(384*(mN^2 - mS^2)*Pi^2) - 
         (11*g2^2*mN^6*KroneckerDelta[mif2, mif3]*Ynu[mif1]*Ynubar[mif4])/
          (2304*(mN^2 - mS^2)^4*Pi^2) - (g2^2*invepsilonbar*mN^6*
           KroneckerDelta[mif2, mif3]*Ynu[mif1]*Ynubar[mif4])/
          (384*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mS^6*KroneckerDelta[mif2, 
            mif3]*Ynu[mif1]*Ynubar[mif4])/(2304*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif2, mif3]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif2, mif3]*Ynu[mif1]*Ynubar[mif4])/
          (256*(mN^2 - mS^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif2, mif3]*Ynu[mif1]*Ynubar[mif4])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (g2^2*mS^2*KroneckerDelta[mif2, mif3]*
           Ynu[mif1]*Ynubar[mif4])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*Ynu[mif1]*
           Ynubar[mif4])/(128*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*invepsilonbar*KroneckerDelta[mif2, mif3]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*mN^6*KroneckerDelta[mif2, mif3]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(128*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(128*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*Ynu[mif1]*
           Ynubar[mif4])/(384*(mN^2 - mS^2)*Pi^2) - 
         (11*g1^2*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*Ynubar[mif4])/
          (4608*(mN^2 - mS^2)^4*Pi^2) + (11*g2^2*mN^6*KroneckerDelta[mif1, 
            mif2]*Ynu[mif3]*Ynubar[mif4])/(4608*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*invepsilonbar*mN^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*Ynubar[mif4])/
          (4608*(mN^2 - mS^2)^4*Pi^2) - (11*g2^2*mS^6*KroneckerDelta[mif1, 
            mif2]*Ynu[mif3]*Ynubar[mif4])/(4608*(mN^2 - mS^2)^4*Pi^2) + 
         (g1^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*invepsilonbar*mS^6*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (3*g1^2*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif3]*Ynubar[mif4])/
          (512*(mN^2 - mS^2)^3*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif1, 
            mif2]*Ynu[mif3]*Ynubar[mif4])/(512*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g1^2*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif3]*Ynubar[mif4])/
          (256*(mN^2 - mS^2)^2*Pi^2) - (g2^2*mS^2*KroneckerDelta[mif1, mif2]*
           Ynu[mif3]*Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)*Pi^2) - 
         (g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g1^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g2^2*mN^6*KroneckerDelta[mif1, mif2]*Log[mN^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)^4*Pi^2) - 
         (g1^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^3*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^3*Pi^2) - 
         (g1^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) + 
         (g2^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(256*(mN^2 - mS^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*Ynu[mif3]*
           Ynubar[mif4])/(768*(mN^2 - mS^2)*Pi^2) - 
         (7*mN^4*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (128*(mN^2 - mS^2)^3*Pi^2) - (3*invepsilonbar*mN^4*Ynu[mif1]*
           Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (mN^2*mS^2*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (32*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mN^2*mS^2*Ynu[mif1]*
           Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/(32*(mN^2 - mS^2)^3*Pi^2) + 
         (3*mS^4*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (128*(mN^2 - mS^2)^3*Pi^2) + (invepsilonbar*mS^4*Ynu[mif1]*
           Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) + 
         (mN^2*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (64*(mN^2 - mS^2)^2*Pi^2) + (3*invepsilonbar*mN^2*Ynu[mif1]*
           Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (mS^2*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*Ynubar[mif4])/
          (64*(mN^2 - mS^2)^2*Pi^2) + (invepsilonbar*mS^2*Ynu[mif1]*Ynu[mif3]*
           Ynubar[mif2]*Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2) + 
         (3*mN^4*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (mN^2*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(32*(mN^2 - mS^2)^2*Pi^2) - 
         (mN^2*mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(32*(mN^2 - mS^2)^3*Pi^2) - 
         (mS^4*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^3*Pi^2) - 
         (mN^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2) - 
         (mS^2*Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif3]*Ynubar[mif2]*
           Ynubar[mif4])/(64*(mN^2 - mS^2)^2*Pi^2)), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(1920*mS^2*Pi^2), alphaOlebar[mif1_, mif2_, mif3_, 
        mif4_] -> (onelooporder*(-3*g1^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g1^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g1^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g1^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2] + 
          90*g1^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] - 45*g1^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] + 10*g1^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] + 30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] - 
          30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif1]*Ynubar[mif2]))/(5760*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(3*g1^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          18*g1^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 12*g1^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 55*g1^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2] - 
          90*g1^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] + 45*g1^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] - 10*g1^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] - 30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] + 
          30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif1]*Ynubar[mif2]))/(34560*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g2^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g2^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g2^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g2^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g2^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g2^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2] + 
          90*g2^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] - 45*g2^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] + 10*g2^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] + 30*g2^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] - 
          30*g2^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif1]*Ynubar[mif2]))/(11520*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(1440*mS^2*Pi^2), alphaOedbar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(2880*mS^2*Pi^2), alphaOqebar[mif1_, mif2_, mif3_, 
        mif4_] -> (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
         KroneckerDelta[mif3, mif4])/(5760*mS^2*Pi^2), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(3*g1^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 12*g1^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          18*g1^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 12*g1^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 55*g1^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2] - 
          90*g1^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] + 45*g1^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] - 10*g1^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] - 30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] + 
          30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif1]*Ynubar[mif2]))/(8640*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOldbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*g1^4*mN^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 12*g1^4*mN^6*mS^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          18*g1^4*mN^4*mS^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 12*g1^4*mN^2*mS^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g1^4*mS^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 55*g1^2*mN^6*mS^2*
           KroneckerDelta[mif3, mif4]*Ynu[mif1]*Ynubar[mif2] + 
          90*g1^2*mN^4*mS^4*KroneckerDelta[mif3, mif4]*Ynu[mif1]*
           Ynubar[mif2] - 45*g1^2*mN^2*mS^6*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] + 10*g1^2*mS^8*KroneckerDelta[mif3, mif4]*
           Ynu[mif1]*Ynubar[mif2] + 30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, 
            mif4]*Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynubar[mif2] - 
          30*g1^2*mN^6*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           Ynu[mif1]*Ynubar[mif2]))/(17280*mS^2*(-mN^2 + mS^2)^4*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 
       (onelooporder*(lam5bar*mN^3*Ynu[mif1]*Ynu[mif2] - 
          lam5bar*mN*mS^2*Ynu[mif1]*Ynu[mif2] - lam5bar*mN^3*
           Log[mN^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif2] + lam5bar*mN^3*
           Log[mS^2/\[Mu]^2]*Ynu[mif1]*Ynu[mif2]))/(32*(mN^2 - mS^2)^2*Pi^2), 
      alphaWeinbergbar[mif1_, mif2_] -> 
       (onelooporder*(lam5*mN^3*Ynubar[mif1]*Ynubar[mif2] - 
          lam5*mN*mS^2*Ynubar[mif1]*Ynubar[mif2] - lam5*mN^3*
           Log[mN^2/\[Mu]^2]*Ynubar[mif1]*Ynubar[mif2] + 
          lam5*mN^3*Log[mS^2/\[Mu]^2]*Ynubar[mif1]*Ynubar[mif2]))/
        (32*(mN^2 - mS^2)^2*Pi^2)}, 
     {g1 -> g1*(1 + (onelooporder*((g1^2*invepsilonbar)/(96*Pi^2) - 
            (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2)))/2), 
      g2 -> g2*(1 + (onelooporder*((g2^2*invepsilonbar)/(96*Pi^2) - 
            (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2)))/2), g3 -> g3}}


==> anc/example_models/Scotogenic/Sc3/ScotoTypeIII_1G.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Scotogenic";

M$Information = {
  Authors      -> {"A. Vicente"}, 
  Version      -> "1.0",
  Date         -> "23. 06. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"avelino.vicente@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> Sig0,
    SelfConjugate    -> True,
    Indices        -> {Index[SU2W]},
(*    QuantumNumbers -> {Y -> 0}, *)
    Mass             -> mSig,
    FullName         -> "heavy",
    Width            -> 0
  },


  S[105] == {
    ClassName      -> Ave,
    Indices        -> {Index[SU2D]},
    SelfConjugate  -> False,
    Mass             -> mS,
    FullName        -> "heavy",
    QuantumNumbers -> {Y -> 1/2}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

C223 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[SU2D],Index[SU2D],Index[SU2W]},
    ComplexParameter  -> True
  },


  (* Internal Parameters *)

YSig == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

  mSig == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mS == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam4 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam5 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> True
  }

};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LN := Block[{mu}, 
   I*(Sig0bar.Ga[mu].DC[Sig0, mu])-mSig*Sig0bar.Sig0/2
]/.gotoBFM;

LAve := Block[{ii,jj,mu},
  DC[Avebar[ii],mu] DC[Ave[ii],mu] - mS^2 Avebar[ii] Ave[ii] - lam2 Avebar[ii] Ave[ii] Avebar[jj] Ave[jj]]/.gotoBFM;

LAvePhi1 := Block[{ii,jj},
  - lam3 Phibar[ii] Phi[ii] Avebar[jj] Ave[jj] -lam4 Phibar[ii] Ave[ii] Avebar[jj] Phi[jj]];

LAvePhi2 := Block[{ii,jj},
  lam5term = 
  - lam5/2 Phibar[ii] Ave[ii] Phibar[jj] Ave[jj];
  lam5term+HC[lam5term]
  ];


(* Copied from model type-I seesaw, modified for type-III *)
(* NOTE NOTE NOTE
   There is a factor 2 in front of the Yukawa, because
   C223 is calculated with Pauli/2 ....                   *)

LYuk := Block[{sp1,ii,jj,kk,nn,ff1,ff2,ff3,yuk},
   yuk =
   - 2*YSig[ff1] C223[ii,jj,nn]
     LLbar[sp1,ii,ff1].Sig0[sp1,nn] Eps[jj,kk] Avebar[kk];
  yuk+HC[yuk]
 ];

LNP := LN + LAve + LAvePhi1 + LAvePhi2 + LYuk;

Ltot := LSM + LNP;






==> anc/example_models/Scotogenic/Sc3/ScotoTypeIII_1G.gauge <==
(*
We will include the relevant data (structure constants,generators
and clebsch-gordan) for the following representations:

SU(2):
structure constants=fsu2 (real)
representations:Ta=2,Tq=4 For the quartet representation with hypercharge 3/2 we follow 1711.10391
For the triplet we use C223[i,j,n]=PauliMatrix[n][[i,j]]/2 as in 1412.1837
OmegaS3={{0,0,1},{0,-1,0},{1,0,0}} matrix needed to get a singlet out of two 3bars of su(2) -or two 3s of su(2) 

SU(3):
structure constants=fsu3
representations:T=3=(1,0)
representations:antiT=3bar=(0,1)
representations:FSU3C=8=(1,1)

*)


replacegaugedata = {
       fsu2 -> SparseArray[Automatic, {3, 3, 3}, 0, 
       {1, {{0, 2, 4, 6}, {{2, 3}, {3, 2}, {1, 3}, {3, 1}, {1, 2}, {2, 1}}}, 
        {1, -1, -1, 1, 1, -1}}],
	Ta -> SparseArray[Automatic, {3, 2, 2}, 0, 
       {1, {{0, 2, 4, 6}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, {1, 1}, {2, 2}}}, 
        {1/2, 1/2, -I/2, I/2, 1/2, -1/2}}], 
	Tabar -> SparseArray[Automatic, {3, 2, 2}, 0, 
       {1, {{0, 2, 4, 6}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, {1, 1}, {2, 2}}}, 
        {1/2, 1/2, I/2, -I/2, 1/2, -1/2}}], 
     Ta4 -> SparseArray[Automatic, {3, 4, 4}, 0, 
       {1, {{0, 6, 12, 16}, {{1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, 
         {1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, {1, 1}, {2, 2}, {3, 
         3}, {4, 4}}}, {Sqrt[3]/2, Sqrt[3]/2, 1, 1, Sqrt[3]/2, Sqrt[3]/2, 
         (-I/2)*Sqrt[3], (I/2)*Sqrt[3], -I, I, (-I/2)*Sqrt[3], (I/2)*Sqrt[3], 
         3/2, 1/2, -1/2, -3/2}}],
     Ta4bar -> SparseArray[Automatic, {3, 4, 4}, 0, 
       {1, {{0, 6, 12, 16}, {{1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, 
         {1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, {1, 1}, {2, 2}, {3, 
         3}, {4, 4}}}, {Sqrt[3]/2, Sqrt[3]/2, 1, 1, Sqrt[3]/2, Sqrt[3]/2, 
         (I/2)*Sqrt[3], (-I/2)*Sqrt[3], I, -I, (I/2)*Sqrt[3], (-I/2)*Sqrt[3], 
         3/2, 1/2, -1/2, -3/2}}],
	 C2224 -> SparseArray[Automatic, {2, 2, 2, 
       4}, 0, {1, {{0, 4, 8}, {{1, 1, 3}, {1, 2, 2}, {2, 1, 2}, {2, 2, 1}, 
         {1, 1, 4}, {1, 2, 3}, {2, 1, 3}, {2, 2, 2}}}, 
        {1/Sqrt[6], -(1/Sqrt[6]), -(1/Sqrt[6]), 1/Sqrt[2], 1/Sqrt[2], 
         -(1/Sqrt[6]), -(1/Sqrt[6]), 1/Sqrt[6]}}], 
     C2224bar -> SparseArray[Automatic, {2, 2, 2, 4}, 0, 
       {1, {{0, 4, 8}, {{1, 1, 3}, {1, 2, 2}, {2, 1, 2}, {2, 2, 1}, {1, 1, 
         4}, {1, 2, 3}, {2, 1, 3}, {2, 2, 2}}}, {1/Sqrt[6], -(1/Sqrt[6]), 
         -(1/Sqrt[6]), 1/Sqrt[2], 1/Sqrt[2], -(1/Sqrt[6]), -(1/Sqrt[6]), 
         1/Sqrt[6]}}],
	 C223 -> SparseArray[Automatic, {2, 2, 3}, 0, 
       {1, {{0, 3, 6}, {{1, 3}, {2, 1}, {2, 2}, {1, 1}, {1, 2}, {2, 3}}}, 
        {1/2, 1/2, -I/2, 1/2, I/2, -1/2}}],
	 C223bar -> SparseArray[Automatic, {2, 2, 3}, 0, 
       {1, {{0, 3, 6}, {{1, 3}, {2, 1}, {2, 2}, {1, 1}, {1, 2}, {2, 3}}}, 
        {1/2, 1/2, I/2, 1/2, -I/2, -1/2}}],
	OmegaS3 -> SparseArray[Automatic, {3, 3}, 0,
	{1, {{0, 1, 2, 3}, {{3}, {2}, {1}}}, {1, -1, 1}}],
     fsu3 -> SparseArray[Automatic, {8, 8, 8}, 0, 
       {1, {{0, 6, 12, 18, 26, 34, 42, 50, 54}, {{2, 3}, {3, 2}, {4, 7}, {5, 
         6}, {6, 5}, {7, 4}, {1, 3}, {3, 1}, {4, 6}, {5, 7}, {6, 4}, {7, 5}, 
         {1, 2}, {2, 1}, {4, 5}, {5, 4}, {6, 7}, {7, 6}, {1, 7}, {2, 6}, {3, 
         5}, {5, 3}, {5, 8}, {6, 2}, {7, 1}, {8, 5}, {1, 6}, {2, 7}, {3, 4}, 
         {4, 3}, {4, 8}, {6, 1}, {7, 2}, {8, 4}, {1, 5}, {2, 4}, {3, 7}, {4, 
         2}, {5, 1}, {7, 3}, {7, 8}, {8, 7}, {1, 4}, {2, 5}, {3, 6}, {4, 1}, 
         {5, 2}, {6, 3}, {6, 8}, {8, 6}, {4, 5}, {5, 4}, {6, 7}, {7, 6}}}, 
        {1, -1, 1/2, -1/2, 1/2, -1/2, -1, 1, 1/2, 1/2, -1/2, -1/2, 1, -1, 
         1/2, -1/2, -1/2, 1/2, -1/2, -1/2, -1/2, 1/2, Sqrt[3]/2, 1/2, 1/2, 
         -Sqrt[3]/2, 1/2, -1/2, 1/2, -1/2, -Sqrt[3]/2, -1/2, 1/2, Sqrt[3]/2, 
         -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, Sqrt[3]/2, -Sqrt[3]/2, 1/2, 1/2, 
         -1/2, -1/2, -1/2, 1/2, -Sqrt[3]/2, Sqrt[3]/2, Sqrt[3]/2, -Sqrt[3]/2, 
         Sqrt[3]/2, -Sqrt[3]/2}}],
	 T -> SparseArray[Automatic, {8, 3, 3}, 0, 
       {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, 
         {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, {3, 2}, {2, 
         3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, {1/2, 1/2, -I/2, I/2, 1/2, 
         -1/2, 1/2, 1/2, -I/2, I/2, 1/2, 1/2, -I/2, I/2, 1/(2*Sqrt[3]), 
         1/(2*Sqrt[3]), -(1/Sqrt[3])}}],
	 Tbar -> SparseArray[Automatic, {8, 3, 3}, 0, 
       {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, 
         {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, {3, 2}, {2, 
         3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, {1/2, 1/2, I/2, -I/2, 1/2, 
         -1/2, 1/2, 1/2, I/2, -I/2, 1/2, 1/2, I/2, -I/2, 1/(2*Sqrt[3]), 
         1/(2*Sqrt[3]), -(1/Sqrt[3])}}],
	 antiT -> SparseArray[Automatic, {8, 
       3, 3}, 0, {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 
         2}, {2, 1}, {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, 
         {3, 2}, {2, 3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, 
        {-1/2, -1/2, -I/2, I/2, -1/2, 1/2, -1/2, -1/2, -I/2, I/2, -1/2, -1/2, 
         -I/2, I/2, -1/(2*Sqrt[3]), -1/(2*Sqrt[3]), 1/Sqrt[3]}}],
	 antiT -> SparseArray[Automatic, {8, 
       3, 3}, 0, {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 
         2}, {2, 1}, {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, 
         {3, 2}, {2, 3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, 
        {-1/2, -1/2, I/2, -I/2, -1/2, 1/2, -1/2, -1/2, I/2, -I/2, -1/2, -1/2, 
         I/2, -I/2, -1/(2*Sqrt[3]), -1/(2*Sqrt[3]), 1/Sqrt[3]}}]
	 }


==> anc/example_models/Scotogenic/Sc3/ScotoTypeIII_1G_Dirac.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Scotogenic";

M$Information = {
  Authors      -> {"A. Vicente"}, 
  Version      -> "1.0",
  Date         -> "23. 06. 2022",
  Institutions -> {"IFIC"},
  Emails       -> {"avelino.vicente@ific.uv.es"}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {


  F[37] == {
    ClassName        -> Sig0,
    SelfConjugate    -> False,
    Indices        -> {Index[SU2W]},
(*    QuantumNumbers -> {Y -> 0}, *)
    Mass             -> mSig,
    FullName         -> "heavy",
    Width            -> 0
  },


  S[105] == {
    ClassName      -> Ave,
    Indices        -> {Index[SU2D]},
    SelfConjugate  -> False,
    Mass             -> mS,
    FullName        -> "heavy",
    QuantumNumbers -> {Y -> 1/2}
  }

};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)

C223 == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[SU2D],Index[SU2D],Index[SU2W]},
    ComplexParameter  -> True
  },


  (* Internal Parameters *)

YSig == { 
    ParameterType     -> Internal, 
    Indices           -> {Index[Generation]},
    ComplexParameter  -> True
  },

  mSig == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  mS == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },


  lam2 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam3 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam4 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> False
  },

  lam5 == { 
    ParameterType     -> Internal, 
    ComplexParameter  -> True
  }

};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

gotoBFM={G[a__]->G[a]+GQuantum[a],Wi[a__]->Wi[a]+WiQuantum[a],B[a__]->B[a]+BQuantum[a]};

LN := Block[{mu}, 
   I*(Sig0bar.Ga[mu].DC[Sig0, mu])-mSig*Sig0bar.Sig0/2
]/.gotoBFM;

LAve := Block[{ii,jj,mu},
  DC[Avebar[ii],mu] DC[Ave[ii],mu] - mS^2 Avebar[ii] Ave[ii] - lam2 Avebar[ii] Ave[ii] Avebar[jj] Ave[jj]]/.gotoBFM;

LAvePhi1 := Block[{ii,jj},
  - lam3 Phibar[ii] Phi[ii] Avebar[jj] Ave[jj] -lam4 Phibar[ii] Ave[ii] Avebar[jj] Phi[jj]];

LAvePhi2 := Block[{ii,jj},
  lam5term = 
  - lam5/2 Phibar[ii] Ave[ii] Phibar[jj] Ave[jj];
  lam5term+HC[lam5term]
  ];


(* Copied from model type-I seesaw, modified for type-III *)
(* NOTE NOTE NOTE
   There is a factor 2 in front of the Yukawa, because
   C223 is calculated with Pauli/2 ....                   *)

LYuk := Block[{sp1,ii,jj,kk,nn,ff1,ff2,ff3,yuk},
   yuk =
   - 2*YSig[ff1] C223[ii,jj,nn]
     LLbar[sp1,ii,ff1].Sig0[sp1,nn] Eps[jj,kk] Avebar[kk];
  yuk+HC[yuk]
 ];


LNP := LN + LAve + LAvePhi1 + LAvePhi2 + LYuk;

Ltot := LSM + LNP;






==> anc/example_models/Scotogenic/Sc3/ScotoTypeIII_1G_Dirac.gauge <==
(*
We will include the relevant data (structure constants,generators
and clebsch-gordan) for the following representations:

SU(2):
structure constants=fsu2 (real)
representations:Ta=2,Tq=4 For the quartet representation with hypercharge 3/2 we follow 1711.10391
For the triplet we use C223[i,j,n]=PauliMatrix[n][[i,j]]/2 as in 1412.1837
OmegaS3={{0,0,1},{0,-1,0},{1,0,0}} matrix needed to get a singlet out of two 3bars of su(2) -or two 3s of su(2) 

SU(3):
structure constants=fsu3
representations:T=3=(1,0)
representations:antiT=3bar=(0,1)
representations:FSU3C=8=(1,1)

*)


replacegaugedata = {
       fsu2 -> SparseArray[Automatic, {3, 3, 3}, 0, 
       {1, {{0, 2, 4, 6}, {{2, 3}, {3, 2}, {1, 3}, {3, 1}, {1, 2}, {2, 1}}}, 
        {1, -1, -1, 1, 1, -1}}],
	Ta -> SparseArray[Automatic, {3, 2, 2}, 0, 
       {1, {{0, 2, 4, 6}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, {1, 1}, {2, 2}}}, 
        {1/2, 1/2, -I/2, I/2, 1/2, -1/2}}], 
	Tabar -> SparseArray[Automatic, {3, 2, 2}, 0, 
       {1, {{0, 2, 4, 6}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, {1, 1}, {2, 2}}}, 
        {1/2, 1/2, I/2, -I/2, 1/2, -1/2}}], 
     Ta4 -> SparseArray[Automatic, {3, 4, 4}, 0, 
       {1, {{0, 6, 12, 16}, {{1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, 
         {1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, {1, 1}, {2, 2}, {3, 
         3}, {4, 4}}}, {Sqrt[3]/2, Sqrt[3]/2, 1, 1, Sqrt[3]/2, Sqrt[3]/2, 
         (-I/2)*Sqrt[3], (I/2)*Sqrt[3], -I, I, (-I/2)*Sqrt[3], (I/2)*Sqrt[3], 
         3/2, 1/2, -1/2, -3/2}}],
     Ta4bar -> SparseArray[Automatic, {3, 4, 4}, 0, 
       {1, {{0, 6, 12, 16}, {{1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, 
         {1, 2}, {2, 1}, {2, 3}, {3, 2}, {3, 4}, {4, 3}, {1, 1}, {2, 2}, {3, 
         3}, {4, 4}}}, {Sqrt[3]/2, Sqrt[3]/2, 1, 1, Sqrt[3]/2, Sqrt[3]/2, 
         (I/2)*Sqrt[3], (-I/2)*Sqrt[3], I, -I, (I/2)*Sqrt[3], (-I/2)*Sqrt[3], 
         3/2, 1/2, -1/2, -3/2}}],
	 C2224 -> SparseArray[Automatic, {2, 2, 2, 
       4}, 0, {1, {{0, 4, 8}, {{1, 1, 3}, {1, 2, 2}, {2, 1, 2}, {2, 2, 1}, 
         {1, 1, 4}, {1, 2, 3}, {2, 1, 3}, {2, 2, 2}}}, 
        {1/Sqrt[6], -(1/Sqrt[6]), -(1/Sqrt[6]), 1/Sqrt[2], 1/Sqrt[2], 
         -(1/Sqrt[6]), -(1/Sqrt[6]), 1/Sqrt[6]}}], 
     C2224bar -> SparseArray[Automatic, {2, 2, 2, 4}, 0, 
       {1, {{0, 4, 8}, {{1, 1, 3}, {1, 2, 2}, {2, 1, 2}, {2, 2, 1}, {1, 1, 
         4}, {1, 2, 3}, {2, 1, 3}, {2, 2, 2}}}, {1/Sqrt[6], -(1/Sqrt[6]), 
         -(1/Sqrt[6]), 1/Sqrt[2], 1/Sqrt[2], -(1/Sqrt[6]), -(1/Sqrt[6]), 
         1/Sqrt[6]}}],
	 C223 -> SparseArray[Automatic, {2, 2, 3}, 0, 
       {1, {{0, 3, 6}, {{1, 3}, {2, 1}, {2, 2}, {1, 1}, {1, 2}, {2, 3}}}, 
        {1/2, 1/2, -I/2, 1/2, I/2, -1/2}}],
	 C223bar -> SparseArray[Automatic, {2, 2, 3}, 0, 
       {1, {{0, 3, 6}, {{1, 3}, {2, 1}, {2, 2}, {1, 1}, {1, 2}, {2, 3}}}, 
        {1/2, 1/2, I/2, 1/2, -I/2, -1/2}}],
	OmegaS3 -> SparseArray[Automatic, {3, 3}, 0,
	{1, {{0, 1, 2, 3}, {{3}, {2}, {1}}}, {1, -1, 1}}],
     fsu3 -> SparseArray[Automatic, {8, 8, 8}, 0, 
       {1, {{0, 6, 12, 18, 26, 34, 42, 50, 54}, {{2, 3}, {3, 2}, {4, 7}, {5, 
         6}, {6, 5}, {7, 4}, {1, 3}, {3, 1}, {4, 6}, {5, 7}, {6, 4}, {7, 5}, 
         {1, 2}, {2, 1}, {4, 5}, {5, 4}, {6, 7}, {7, 6}, {1, 7}, {2, 6}, {3, 
         5}, {5, 3}, {5, 8}, {6, 2}, {7, 1}, {8, 5}, {1, 6}, {2, 7}, {3, 4}, 
         {4, 3}, {4, 8}, {6, 1}, {7, 2}, {8, 4}, {1, 5}, {2, 4}, {3, 7}, {4, 
         2}, {5, 1}, {7, 3}, {7, 8}, {8, 7}, {1, 4}, {2, 5}, {3, 6}, {4, 1}, 
         {5, 2}, {6, 3}, {6, 8}, {8, 6}, {4, 5}, {5, 4}, {6, 7}, {7, 6}}}, 
        {1, -1, 1/2, -1/2, 1/2, -1/2, -1, 1, 1/2, 1/2, -1/2, -1/2, 1, -1, 
         1/2, -1/2, -1/2, 1/2, -1/2, -1/2, -1/2, 1/2, Sqrt[3]/2, 1/2, 1/2, 
         -Sqrt[3]/2, 1/2, -1/2, 1/2, -1/2, -Sqrt[3]/2, -1/2, 1/2, Sqrt[3]/2, 
         -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, Sqrt[3]/2, -Sqrt[3]/2, 1/2, 1/2, 
         -1/2, -1/2, -1/2, 1/2, -Sqrt[3]/2, Sqrt[3]/2, Sqrt[3]/2, -Sqrt[3]/2, 
         Sqrt[3]/2, -Sqrt[3]/2}}],
	 T -> SparseArray[Automatic, {8, 3, 3}, 0, 
       {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, 
         {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, {3, 2}, {2, 
         3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, {1/2, 1/2, -I/2, I/2, 1/2, 
         -1/2, 1/2, 1/2, -I/2, I/2, 1/2, 1/2, -I/2, I/2, 1/(2*Sqrt[3]), 
         1/(2*Sqrt[3]), -(1/Sqrt[3])}}],
	 Tbar -> SparseArray[Automatic, {8, 3, 3}, 0, 
       {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 2}, {2, 1}, 
         {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, {3, 2}, {2, 
         3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, {1/2, 1/2, I/2, -I/2, 1/2, 
         -1/2, 1/2, 1/2, I/2, -I/2, 1/2, 1/2, I/2, -I/2, 1/(2*Sqrt[3]), 
         1/(2*Sqrt[3]), -(1/Sqrt[3])}}],
	 antiT -> SparseArray[Automatic, {8, 
       3, 3}, 0, {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 
         2}, {2, 1}, {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, 
         {3, 2}, {2, 3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, 
        {-1/2, -1/2, -I/2, I/2, -1/2, 1/2, -1/2, -1/2, -I/2, I/2, -1/2, -1/2, 
         -I/2, I/2, -1/(2*Sqrt[3]), -1/(2*Sqrt[3]), 1/Sqrt[3]}}],
	 antiT -> SparseArray[Automatic, {8, 
       3, 3}, 0, {1, {{0, 2, 4, 6, 8, 10, 12, 14, 17}, {{1, 2}, {2, 1}, {1, 
         2}, {2, 1}, {1, 1}, {2, 2}, {1, 3}, {3, 1}, {1, 3}, {3, 1}, {2, 3}, 
         {3, 2}, {2, 3}, {3, 2}, {1, 1}, {2, 2}, {3, 3}}}, 
        {-1/2, -1/2, I/2, -I/2, -1/2, 1/2, -1/2, -1/2, I/2, -I/2, -1/2, -1/2, 
         I/2, -I/2, -1/(2*Sqrt[3]), -1/(2*Sqrt[3]), 1/Sqrt[3]}}]
	 }


==> anc/example_models/Scotogenic/Sc3/ScotoTypeIII_1G_Dirac_MM/MatchingProblems.dat <==
problist = {}


==> anc/example_models/Scotogenic/Sc3/ScotoTypeIII_1G_Dirac_MM/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (g1^2*invepsilonbar)/(96*Pi^2) - 
          (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2), alphaKG -> 0, alphaKH -> 0, 
        alphaKW -> (17*g2^2*invepsilonbar)/(96*Pi^2) - 
          (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2) - (g2^2*Log[mSig^2/\[Mu]^2])/
           (6*Pi^2), alphaO3G -> 0, alphaO3Gt -> 0, 
        alphaO3W -> g2^3/(5760*mS^2*Pi^2) - g2^3/(720*mSig^2*Pi^2), 
        alphaO3Wt -> 0, alphaOH -> -lam3^3/(48*mS^2*Pi^2) - 
          (lam3^2*lam4)/(32*mS^2*Pi^2) - (lam3*lam4^2)/(32*mS^2*Pi^2) - 
          lam4^3/(96*mS^2*Pi^2) - (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - 
          (lam4*lam5*lam5bar)/(32*mS^2*Pi^2), alphaOHB -> 
         (g1^2*lam3)/(384*mS^2*Pi^2) + (g1^2*lam4)/(768*mS^2*Pi^2), 
        alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - (lam3*lam4)/(96*mS^2*Pi^2) - 
          lam4^2/(192*mS^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 
         -lam4^2/(96*mS^2*Pi^2) + (lam5*lam5bar)/(96*mS^2*Pi^2), 
        alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 
         (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/(768*mS^2*Pi^2), 
        alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2), alphaOHWBt -> 0, 
        alphaOHWt -> 0, alphaOlambda -> -(invepsilonbar*lam3^2)/(16*Pi^2) - 
          (invepsilonbar*lam3*lam4)/(16*Pi^2) - (invepsilonbar*lam4^2)/
           (32*Pi^2) - (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + 
          (lam3^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2), 
        alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - (invepsilonbar*lam3*mS^2)/
           (8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - (invepsilonbar*lam4*mS^2)/
           (16*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/(8*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2), 
        alphaR2B -> g1^2/(960*mS^2*Pi^2), alphaR2G -> 0, 
        alphaR2W -> g2^2/(960*mS^2*Pi^2) + g2^2/(30*mSig^2*Pi^2), 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2), alphaRHDpp -> 0, alphaRWDH -> 0, 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (3*mS^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^4*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (mS^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*mS^2*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (3*mS^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^4*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (mS^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*mS^2*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> (-3*g2*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g2*mSig^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) + (g2*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*mSig^2*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*invepsilonbar*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (g2*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2), alphaEWlpbar[fl99_, fl97_] -> 
         (-3*g2*mS^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
          (g2*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (3*g2*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*mSig^2*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*invepsilonbar*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (g2*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2), alphaEWltp[fl99_, fl97_] -> 0, 
        alphaEWltpbar[fl99_, fl97_] -> 0, alphaEWq[fl99_, fl97_] -> 0, 
        alphaEWqbar[fl99_, fl97_] -> 0, alphaEWqp[fl99_, fl97_] -> 0, 
        alphaEWqpbar[fl99_, fl97_] -> 0, alphaEWqtp[fl99_, fl97_] -> 0, 
        alphaEWqtpbar[fl99_, fl97_] -> 0, alphaKd[fl99_, fl97_] -> 0, 
        alphaKdbar[fl99_, fl97_] -> 0, alphaKe[fl99_, fl97_] -> 0, 
        alphaKebar[fl99_, fl97_] -> 0, alphaKl[fl99_, fl97_] -> 
         (7*mS^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (5*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (mS^2*mSig^2*YSig[fl99]*
            YSigbar[fl97])/(4*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (4*(-mS^2 + mSig^2)^2*Pi^2) + (9*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mS^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (invepsilonbar*mS^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)*
            Pi^2) - (5*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(4*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaKlbar[fl99_, fl97_] -> (7*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (5*invepsilonbar*mS^4*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*mSig^2*YSig[fl97]*YSigbar[fl99])/(4*(-mS^2 + mSig^2)^2*
            Pi^2) - (invepsilonbar*mS^2*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (4*(-mS^2 + mSig^2)^2*Pi^2) + (9*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mS^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (invepsilonbar*mS^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)*
            Pi^2) - (5*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(4*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 0, 
        alphaOlambdaebar[fl97_, fl99_] -> 0, alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (27*mS^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (9*invepsilonbar*mS^4*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (27*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mS^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (9*invepsilonbar*mS^2*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (9*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (27*mS^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (9*invepsilonbar*mS^4*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (27*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mS^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (9*invepsilonbar*mS^2*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (9*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> (-11*g1*mS^6*YSig[fl99]*YSigbar[fl97])/
           (384*(-mS^2 + mSig^2)^4*Pi^2) - (g1*invepsilonbar*mS^6*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^4*Pi^2) + 
          (11*g1*mSig^6*YSig[fl99]*YSigbar[fl97])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) + (g1*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (9*g1*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g1*mS^2*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*mS^2*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g1*invepsilonbar*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (3*g1*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g1*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g1*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2), alphaRBlbar[fl99_, fl97_] -> 
         (-11*g1*mS^6*YSig[fl97]*YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) - (g1*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (11*g1*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (9*g1*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g1*mS^2*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*mS^2*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g1*invepsilonbar*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (3*g1*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g1*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g1*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2), alphaRBlp[fl99_, fl97_] -> 0, 
        alphaRBlpbar[fl99_, fl97_] -> 0, alphaRBltp[fl99_, fl97_] -> 0, 
        alphaRBltpbar[fl99_, fl97_] -> 0, alphaRBq[fl99_, fl97_] -> 0, 
        alphaRBqbar[fl99_, fl97_] -> 0, alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 0, 
        alphaRGqbar[fl99_, fl97_] -> 0, alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 
         (-9*lam3*mS^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*invepsilonbar*lam3*mS^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (9*lam4*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*invepsilonbar*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam3*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam4*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam4*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*lam3*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*lam4*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam4*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*lam3*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)*Pi^2) - 
          (3*invepsilonbar*lam4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) + (3*lam3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*lam4*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*lam3*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)*Pi^2) + 
          (3*lam4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (3*lam3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*lam4*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2), alphaRHl1pbar[fl99_, fl97_] -> 
         (-9*lam3*mS^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*invepsilonbar*lam3*mS^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (9*lam4*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*invepsilonbar*lam4*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam3*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam4*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam4*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*lam3*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*lam4*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam4*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*lam3*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)*Pi^2) - 
          (3*invepsilonbar*lam4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) + (3*lam3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*lam4*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*lam3*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)*Pi^2) + 
          (3*lam4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (3*lam3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*lam4*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2), alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 
         (-3*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (invepsilonbar*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam4*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (lam4*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam4*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (lam4*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lam4*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam4*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (lam4*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (lam4*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> (11*mS^6*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^4*Pi^2) + (3*invepsilonbar*mS^6*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (11*mSig^6*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (9*mS^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mSig^4*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRlDbar[fl99_, fl97_] -> 
         (11*mS^6*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (11*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (9*mS^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*invepsilonbar*mS^4*YSig[fl97]*
            YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mSig^4*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRqD[fl99_, fl97_] -> 0, 
        alphaRqDbar[fl99_, fl97_] -> 0, alphaRuD[fl99_, fl97_] -> 0, 
        alphaRuDbar[fl99_, fl97_] -> 0, alphaRuHD1[fl97_, fl99_] -> 0, 
        alphaRuHD1bar[fl97_, fl99_] -> 0, alphaRuHD2[fl97_, fl99_] -> 0, 
        alphaRuHD2bar[fl97_, fl99_] -> 0, alphaRuHD3[fl97_, fl99_] -> 0, 
        alphaRuHD3bar[fl97_, fl99_] -> 0, alphaRuHD4[fl97_, fl99_] -> 0, 
        alphaRuHD4bar[fl97_, fl99_] -> 0, alphaRWl[fl99_, fl97_] -> 
         (11*g2*mS^6*YSig[fl99]*YSigbar[fl97])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) + (g2*invepsilonbar*mS^6*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (11*g2*mSig^6*YSig[fl99]*
            YSigbar[fl97])/(384*(-mS^2 + mSig^2)^4*Pi^2) - 
          (g2*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (9*g2*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g2*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*mSig^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*g2*invepsilonbar*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g2*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g2*Log[mS^2/\[Mu]^2]*YSig[fl99]*
            YSigbar[fl97])/(192*(-mS^2 + mSig^2)*Pi^2) + 
          (g2*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (g2*mSig^2*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (24*(-mS^2 + mSig^2)*Pi^2), alphaRWlbar[fl99_, fl97_] -> 
         (11*g2*mS^6*YSig[fl97]*YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) + (g2*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (11*g2*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*Pi^2) - 
          (g2*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (9*g2*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g2*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*mSig^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*g2*invepsilonbar*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g2*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g2*Log[mS^2/\[Mu]^2]*YSig[fl97]*
            YSigbar[fl99])/(192*(-mS^2 + mSig^2)*Pi^2) + 
          (g2*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (g2*mSig^2*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (24*(-mS^2 + mSig^2)*Pi^2), alphaRWlp[fl99_, fl97_] -> 0, 
        alphaRWlpbar[fl99_, fl97_] -> 0, alphaRWltp[fl99_, fl97_] -> 0, 
        alphaRWltpbar[fl99_, fl97_] -> 0, alphaRWq[fl99_, fl97_] -> 0, 
        alphaRWqbar[fl99_, fl97_] -> 0, alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}}, 
     {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> g2^3/(5760*mS^2*Pi^2) - 
          g2^3/(720*mSig^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(48*mS^2*Pi^2) - (lam3^2*lam4)/(32*mS^2*Pi^2) - 
          (lam3*lam4^2)/(32*mS^2*Pi^2) - lam4^3/(96*mS^2*Pi^2) - 
          (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - (lam4*lam5*lam5bar)/
           (32*mS^2*Pi^2), alphaOHB -> (g1^2*lam3)/(384*mS^2*Pi^2) + 
          (g1^2*lam4)/(768*mS^2*Pi^2), alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - 
          (lam3*lam4)/(96*mS^2*Pi^2) - lam4^2/(192*mS^2*Pi^2), 
        alphaOHBt -> 0, alphaOHD -> -lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2), alphaOHG -> 0, alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/
           (768*mS^2*Pi^2), alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2), 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         -(invepsilonbar*lam3^2)/(16*Pi^2) - (invepsilonbar*lam3*lam4)/
           (16*Pi^2) - (invepsilonbar*lam4^2)/(32*Pi^2) - 
          (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/
           (16*Pi^2) + (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2), 
        alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - (invepsilonbar*lam3*mS^2)/
           (8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - (invepsilonbar*lam4*mS^2)/
           (16*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/(8*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2), 
        alphaR2B -> g1^2/(960*mS^2*Pi^2), alphaR2G -> 0, 
        alphaR2W -> g2^2/(960*mS^2*Pi^2) + g2^2/(30*mSig^2*Pi^2), 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2), alphaRHDpp -> 0, alphaRWDH -> 0, 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (3*mS^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^4*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (mS^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*mS^2*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (3*mS^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^4*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (mS^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*mS^2*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> (-3*g2*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g2*mSig^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) + (g2*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*mSig^2*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*invepsilonbar*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (g2*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2), alphaEWlpbar[fl99_, fl97_] -> 
         (-3*g2*mS^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
          (g2*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (3*g2*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*mSig^2*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*invepsilonbar*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (g2*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2), alphaEWltp[fl99_, fl97_] -> 0, 
        alphaEWltpbar[fl99_, fl97_] -> 0, alphaEWq[fl99_, fl97_] -> 0, 
        alphaEWqbar[fl99_, fl97_] -> 0, alphaEWqp[fl99_, fl97_] -> 0, 
        alphaEWqpbar[fl99_, fl97_] -> 0, alphaEWqtp[fl99_, fl97_] -> 0, 
        alphaEWqtpbar[fl99_, fl97_] -> 0, alphaKd[fl99_, fl97_] -> 0, 
        alphaKdbar[fl99_, fl97_] -> 0, alphaKe[fl99_, fl97_] -> 0, 
        alphaKebar[fl99_, fl97_] -> 0, alphaKl[fl99_, fl97_] -> 0, 
        alphaKlbar[fl99_, fl97_] -> 0, alphaKq[fl99_, fl97_] -> 0, 
        alphaKqbar[fl99_, fl97_] -> 0, alphaKu[fl99_, fl97_] -> 0, 
        alphaKubar[fl99_, fl97_] -> 0, alphaOdB[fl97_, fl99_] -> 0, 
        alphaOdBbar[fl97_, fl99_] -> 0, alphaOdd[fl93_, fl95_, fl99_, 
          fl97_] -> 0, alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 
         -(yl[MIF1, fl99]*((7*mS^4*YSig[fl97]*YSigbar[MIF1])/
              (64*(-mS^2 + mSig^2)^2*Pi^2) + (5*invepsilonbar*mS^4*YSig[fl97]*
               YSigbar[MIF1])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
             (mS^2*mSig^2*YSig[fl97]*YSigbar[MIF1])/(4*(-mS^2 + mSig^2)^2*Pi^
                2) - (invepsilonbar*mS^2*mSig^2*YSig[fl97]*YSigbar[MIF1])/
              (4*(-mS^2 + mSig^2)^2*Pi^2) + (9*mSig^4*YSig[fl97]*YSigbar[
                MIF1])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
             (3*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[MIF1])/
              (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*YSig[fl97]*YSigbar[MIF1])/
              (16*(-mS^2 + mSig^2)*Pi^2) + (invepsilonbar*mS^2*YSig[fl97]*
               YSigbar[MIF1])/(16*(-mS^2 + mSig^2)*Pi^2) - 
             (5*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[MIF1])/
              (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
               YSig[fl97]*YSigbar[MIF1])/(4*(-mS^2 + mSig^2)^2*Pi^2) - 
             (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[MIF1])/
              (16*(-mS^2 + mSig^2)*Pi^2) - (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[
                fl97]*YSigbar[MIF1])/(32*(-mS^2 + mSig^2)^2*Pi^2)))/2, 
        alphaOlambdaebar[fl97_, fl99_] -> 
         -(ylbar[MIF1, fl99]*((7*mS^4*YSig[MIF1]*YSigbar[fl97])/
              (64*(-mS^2 + mSig^2)^2*Pi^2) + (5*invepsilonbar*mS^4*YSig[MIF1]*
               YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
             (mS^2*mSig^2*YSig[MIF1]*YSigbar[fl97])/(4*(-mS^2 + mSig^2)^2*Pi^
                2) - (invepsilonbar*mS^2*mSig^2*YSig[MIF1]*YSigbar[fl97])/
              (4*(-mS^2 + mSig^2)^2*Pi^2) + (9*mSig^4*YSig[MIF1]*YSigbar[
                fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
             (3*invepsilonbar*mSig^4*YSig[MIF1]*YSigbar[fl97])/
              (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*YSig[MIF1]*YSigbar[fl97])/
              (16*(-mS^2 + mSig^2)*Pi^2) + (invepsilonbar*mS^2*YSig[MIF1]*
               YSigbar[fl97])/(16*(-mS^2 + mSig^2)*Pi^2) - 
             (5*mS^4*Log[mS^2/\[Mu]^2]*YSig[MIF1]*YSigbar[fl97])/
              (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
               YSig[MIF1]*YSigbar[fl97])/(4*(-mS^2 + mSig^2)^2*Pi^2) - 
             (mS^2*Log[mS^2/\[Mu]^2]*YSig[MIF1]*YSigbar[fl97])/
              (16*(-mS^2 + mSig^2)*Pi^2) - (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[
                MIF1]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2)))/2, 
        alphaOlambdau[fl97_, fl99_] -> 0, alphaOlambdaubar[fl97_, fl99_] -> 
         0, alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (27*mS^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (9*invepsilonbar*mS^4*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (27*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mS^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (9*invepsilonbar*mS^2*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (9*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (27*mS^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (9*invepsilonbar*mS^4*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (27*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mS^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (9*invepsilonbar*mS^2*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (9*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> (-11*g1*mS^6*YSig[fl99]*YSigbar[fl97])/
           (384*(-mS^2 + mSig^2)^4*Pi^2) - (g1*invepsilonbar*mS^6*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^4*Pi^2) + 
          (11*g1*mSig^6*YSig[fl99]*YSigbar[fl97])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) + (g1*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (9*g1*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g1*mS^2*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*mS^2*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g1*invepsilonbar*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (3*g1*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g1*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g1*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2), alphaRBlbar[fl99_, fl97_] -> 
         (-11*g1*mS^6*YSig[fl97]*YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) - (g1*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (11*g1*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (9*g1*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g1*mS^2*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*mS^2*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g1*invepsilonbar*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (3*g1*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g1*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g1*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2), alphaRBlp[fl99_, fl97_] -> 0, 
        alphaRBlpbar[fl99_, fl97_] -> 0, alphaRBltp[fl99_, fl97_] -> 0, 
        alphaRBltpbar[fl99_, fl97_] -> 0, alphaRBq[fl99_, fl97_] -> 0, 
        alphaRBqbar[fl99_, fl97_] -> 0, alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 0, 
        alphaRGqbar[fl99_, fl97_] -> 0, alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 
         (-9*lam3*mS^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*invepsilonbar*lam3*mS^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (9*lam4*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*invepsilonbar*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam3*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam4*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam4*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*lam3*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*lam4*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam4*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*lam3*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)*Pi^2) - 
          (3*invepsilonbar*lam4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) + (3*lam3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*lam4*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*lam3*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)*Pi^2) + 
          (3*lam4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (3*lam3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*lam4*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2), alphaRHl1pbar[fl99_, fl97_] -> 
         (-9*lam3*mS^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*invepsilonbar*lam3*mS^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (9*lam4*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*invepsilonbar*lam4*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam3*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam4*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam4*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*lam3*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*lam4*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam4*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*lam3*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)*Pi^2) - 
          (3*invepsilonbar*lam4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) + (3*lam3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*lam4*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*lam3*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)*Pi^2) + 
          (3*lam4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (3*lam3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*lam4*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2), alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 
         (-3*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (invepsilonbar*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam4*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (lam4*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam4*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (lam4*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lam4*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam4*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (lam4*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (lam4*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> (11*mS^6*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^4*Pi^2) + (3*invepsilonbar*mS^6*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (11*mSig^6*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (9*mS^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mSig^4*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRlDbar[fl99_, fl97_] -> 
         (11*mS^6*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (11*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (9*mS^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*invepsilonbar*mS^4*YSig[fl97]*
            YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mSig^4*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRqD[fl99_, fl97_] -> 0, 
        alphaRqDbar[fl99_, fl97_] -> 0, alphaRuD[fl99_, fl97_] -> 0, 
        alphaRuDbar[fl99_, fl97_] -> 0, alphaRuHD1[fl97_, fl99_] -> 0, 
        alphaRuHD1bar[fl97_, fl99_] -> 0, alphaRuHD2[fl97_, fl99_] -> 0, 
        alphaRuHD2bar[fl97_, fl99_] -> 0, alphaRuHD3[fl97_, fl99_] -> 0, 
        alphaRuHD3bar[fl97_, fl99_] -> 0, alphaRuHD4[fl97_, fl99_] -> 0, 
        alphaRuHD4bar[fl97_, fl99_] -> 0, alphaRWl[fl99_, fl97_] -> 
         (11*g2*mS^6*YSig[fl99]*YSigbar[fl97])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) + (g2*invepsilonbar*mS^6*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (11*g2*mSig^6*YSig[fl99]*
            YSigbar[fl97])/(384*(-mS^2 + mSig^2)^4*Pi^2) - 
          (g2*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (9*g2*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g2*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*mSig^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*g2*invepsilonbar*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g2*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g2*Log[mS^2/\[Mu]^2]*YSig[fl99]*
            YSigbar[fl97])/(192*(-mS^2 + mSig^2)*Pi^2) + 
          (g2*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (g2*mSig^2*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (24*(-mS^2 + mSig^2)*Pi^2), alphaRWlbar[fl99_, fl97_] -> 
         (11*g2*mS^6*YSig[fl97]*YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) + (g2*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (11*g2*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*Pi^2) - 
          (g2*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (9*g2*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g2*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*mSig^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*g2*invepsilonbar*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g2*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g2*Log[mS^2/\[Mu]^2]*YSig[fl97]*
            YSigbar[fl99])/(192*(-mS^2 + mSig^2)*Pi^2) + 
          (g2*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (g2*mSig^2*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (24*(-mS^2 + mSig^2)*Pi^2), alphaRWlp[fl99_, fl97_] -> 0, 
        alphaRWlpbar[fl99_, fl97_] -> 0, alphaRWltp[fl99_, fl97_] -> 0, 
        alphaRWltpbar[fl99_, fl97_] -> 0, alphaRWq[fl99_, fl97_] -> 0, 
        alphaRWqbar[fl99_, fl97_] -> 0, alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}}, 
     {alphaKB -> 1, alphaKW -> 1, alphaKG -> 1, alphaKq[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKl[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKu[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKd[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKe[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaOmuH2 -> 
       muH^2 + (onelooporder*(-2*lam3*mS^2 - 2*invepsilonbar*lam3*mS^2 - 
           lam4*mS^2 - invepsilonbar*lam4*mS^2 + 2*lam3*mS^2*
            Log[mS^2/\[Mu]^2] + lam4*mS^2*Log[mS^2/\[Mu]^2]))/(16*Pi^2), 
      alphaKH -> 1, alphaOlambda -> lam + onelooporder*
         (-(invepsilonbar*lam3^2)/(16*Pi^2) - (invepsilonbar*lam3*lam4)/
           (16*Pi^2) - (invepsilonbar*lam4^2)/(32*Pi^2) - 
          (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + (g2^4*muH^2)/
           (1920*mS^2*Pi^2) - (lam4^2*muH^2)/(96*mS^2*Pi^2) - 
          (lam5*lam5bar*muH^2)/(96*mS^2*Pi^2) + (g2^4*muH^2)/
           (60*mSig^2*Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2)), 
      alphaOlambdad[mif1_, mif2_] -> yd[mif1, mif2], 
      alphaOlambdae[mif1_, mif2_] -> yl[mif1, mif2] - 
        (3*onelooporder*(mS^4*yl[MIF1, mif2]*YSig[mif1]*YSigbar[MIF1] + 
           2*invepsilonbar*mS^4*yl[MIF1, mif2]*YSig[mif1]*YSigbar[MIF1] - 
           4*mS^2*mSig^2*yl[MIF1, mif2]*YSig[mif1]*YSigbar[MIF1] - 
           4*invepsilonbar*mS^2*mSig^2*yl[MIF1, mif2]*YSig[mif1]*
            YSigbar[MIF1] + 3*mSig^4*yl[MIF1, mif2]*YSig[mif1]*
            YSigbar[MIF1] + 2*invepsilonbar*mSig^4*yl[MIF1, mif2]*YSig[mif1]*
            YSigbar[MIF1] - 2*mS^4*Log[mS^2/\[Mu]^2]*yl[MIF1, mif2]*
            YSig[mif1]*YSigbar[MIF1] + 4*mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
            yl[MIF1, mif2]*YSig[mif1]*YSigbar[MIF1] - 
           2*mSig^4*Log[mSig^2/\[Mu]^2]*yl[MIF1, mif2]*YSig[mif1]*
            YSigbar[MIF1]))/(128*(mS^2 - mSig^2)^2*Pi^2), 
      alphaOlambdau[mif1_, mif2_] -> yu[mif1, mif2], 
      alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKlbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKebar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2], 
      alphaOlambdaebar[mif1_, mif2_] -> ylbar[mif1, mif2] - 
        (3*onelooporder*(mS^4*ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] + 
           2*invepsilonbar*mS^4*ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] - 
           4*mS^2*mSig^2*ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] - 
           4*invepsilonbar*mS^2*mSig^2*ylbar[MIF1, mif2]*YSig[MIF1]*
            YSigbar[mif1] + 3*mSig^4*ylbar[MIF1, mif2]*YSig[MIF1]*
            YSigbar[mif1] + 2*invepsilonbar*mSig^4*ylbar[MIF1, mif2]*
            YSig[MIF1]*YSigbar[mif1] - 2*mS^4*Log[mS^2/\[Mu]^2]*
            ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] + 4*mS^2*mSig^2*
            Log[mS^2/\[Mu]^2]*ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] - 
           2*mSig^4*Log[mSig^2/\[Mu]^2]*ylbar[MIF1, mif2]*YSig[MIF1]*
            YSigbar[mif1]))/(128*(mS^2 - mSig^2)^2*Pi^2), 
      alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2], alphaO3G -> 0, 
      alphaO3Gt -> 0, alphaO3W -> onelooporder*(g2^3/(5760*mS^2*Pi^2) - 
         g2^3/(720*mSig^2*Pi^2)), alphaO3Wt -> 0, alphaOHG -> 0, 
      alphaOHGt -> 0, alphaOHW -> (g2^2*(2*lam3 + lam4)*onelooporder)/
        (768*mS^2*Pi^2), alphaOHWt -> 0, alphaOHB -> 
       (g1^2*(2*lam3 + lam4)*onelooporder)/(768*mS^2*Pi^2), alphaOHBt -> 0, 
      alphaOHWB -> (g1*g2*lam4*onelooporder)/(384*mS^2*Pi^2), 
      alphaOHWBt -> 0, alphaOHBox -> ((-96*g2^4*mS^2 - g1^4*mSig^2 - 
          3*g2^4*mSig^2 - 80*lam3^2*mSig^2 - 80*lam3*lam4*mSig^2 + 
          40*lam5*lam5bar*mSig^2)*onelooporder)/(7680*mS^2*mSig^2*Pi^2), 
      alphaOHD -> ((-g1^4 - 20*lam4^2 + 20*lam5*lam5bar)*onelooporder)/
        (1920*mS^2*Pi^2), alphaOH -> ((-32*g2^4*lam*mS^2 - g2^4*lam*mSig^2 - 
          20*lam3^3*mSig^2 - 30*lam3^2*lam4*mSig^2 + 20*lam*lam4^2*mSig^2 - 
          30*lam3*lam4^2*mSig^2 - 10*lam4^3*mSig^2 + 20*lam*lam5*lam5bar*
           mSig^2 - 30*lam3*lam5*lam5bar*mSig^2 - 30*lam4*lam5*lam5bar*
           mSig^2)*onelooporder)/(960*mS^2*mSig^2*Pi^2), 
      alphaOuG[mif1_, mif2_] -> 0, alphaOuW[mif1_, mif2_] -> 0, 
      alphaOuB[mif1_, mif2_] -> 0, alphaOdG[mif1_, mif2_] -> 0, 
      alphaOdW[mif1_, mif2_] -> 0, alphaOdB[mif1_, mif2_] -> 0, 
      alphaOeW[mif1_, mif2_] -> (onelooporder*
         (-(g2*mS^6*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3]) + 
          4*g2*iCPV^2*mS^6*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          6*g2*mS^4*mSig^2*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          4*g2*iCPV^2*mS^4*mSig^2*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          3*g2*mS^2*mSig^4*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          4*g2*iCPV^2*mS^2*mSig^4*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          2*g2*mSig^6*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          4*g2*iCPV^2*mSig^6*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          8*g2*iCPV^2*mS^4*mSig^2*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] - 6*g2*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*
           YSig[mif1]*YSigbar[mif3] + 8*g2*iCPV^2*mS^2*mSig^4*
           Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          8*g2*iCPV^2*mS^4*mSig^2*Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*
           YSig[mif1]*YSigbar[mif3] + 6*g2*mS^2*mSig^4*Log[mSig^2/\[Mu]^2]*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 8*g2*iCPV^2*mS^2*mSig^4*
           Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3]))/
        (256*(mS^2 - mSig^2)^4*Pi^2), alphaOeB[mif1_, mif2_] -> 
       (onelooporder*(g1*mS^6*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          6*g1*mS^4*mSig^2*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          3*g1*mS^2*mSig^4*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          2*g1*mSig^6*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          6*g1*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] - 6*g1*mS^2*mSig^4*Log[mSig^2/\[Mu]^2]*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3]))/(256*(mS^2 - mSig^2)^4*
         Pi^2), alphaOHq1[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mS^2*Pi^2), 
      alphaOHq3[mif1_, mif2_] -> -(g2^4*(32*mS^2 + mSig^2)*onelooporder*
          KroneckerDelta[mif1, mif2])/(3840*mS^2*mSig^2*Pi^2), 
      alphaOHu[mif1_, mif2_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, 
           mif2])/(2880*mS^2*Pi^2), alphaOHd[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(5760*mS^2*Pi^2), 
      alphaOHud[mif1_, mif2_] -> 0, alphaOHl1[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^6*mSig^2*KroneckerDelta[mif1, mif2] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2] + 
          g1^4*mSig^8*KroneckerDelta[mif1, mif2] - 10*g1^2*mS^8*YSig[mif1]*
           YSigbar[mif2] + 45*g1^2*mS^6*mSig^2*YSig[mif1]*YSigbar[mif2] - 
          90*g1^2*mS^4*mSig^4*YSig[mif1]*YSigbar[mif2] + 55*g1^2*mS^2*mSig^6*
           YSig[mif1]*YSigbar[mif2] + 30*g1^2*mS^2*mSig^6*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 30*g1^2*mS^2*mSig^6*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2]))/(3840*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOHl3[mif1_, mif2_] -> 
       (onelooporder*(-32*g2^4*mS^10*KroneckerDelta[mif1, mif2] + 
          127*g2^4*mS^8*mSig^2*KroneckerDelta[mif1, mif2] - 
          188*g2^4*mS^6*mSig^4*KroneckerDelta[mif1, mif2] + 
          122*g2^4*mS^4*mSig^6*KroneckerDelta[mif1, mif2] - 
          28*g2^4*mS^2*mSig^8*KroneckerDelta[mif1, mif2] - 
          g2^4*mSig^10*KroneckerDelta[mif1, mif2] - 50*g2^2*mS^8*mSig^2*
           YSig[mif1]*YSigbar[mif2] - 60*g2^2*iCPV^2*mS^8*mSig^2*YSig[mif1]*
           YSigbar[mif2] + 255*g2^2*mS^6*mSig^4*YSig[mif1]*YSigbar[mif2] + 
          60*g2^2*iCPV^2*mS^6*mSig^4*YSig[mif1]*YSigbar[mif2] - 
          330*g2^2*mS^4*mSig^6*YSig[mif1]*YSigbar[mif2] + 
          60*g2^2*iCPV^2*mS^4*mSig^6*YSig[mif1]*YSigbar[mif2] + 
          125*g2^2*mS^2*mSig^8*YSig[mif1]*YSigbar[mif2] - 
          60*g2^2*iCPV^2*mS^2*mSig^8*YSig[mif1]*YSigbar[mif2] + 
          80*g2^2*mS^8*mSig^2*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 
          240*g2^2*mS^6*mSig^4*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] + 
          120*g2^2*iCPV^2*mS^6*mSig^4*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] + 120*g2^2*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] - 120*g2^2*iCPV^2*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 10*g2^2*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 80*g2^2*mS^8*mSig^2*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 240*g2^2*mS^6*mSig^4*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 
          120*g2^2*iCPV^2*mS^6*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] - 120*g2^2*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 120*g2^2*iCPV^2*mS^4*mSig^6*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 
          10*g2^2*mS^2*mSig^8*Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2]))/
        (3840*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), alphaOHe[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^6*mSig^2*KroneckerDelta[mif1, mif2] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2] + 
          g1^4*mSig^8*KroneckerDelta[mif1, mif2] + 30*mS^8*yl[mif3, mif2]*
           ylbar[mif4, mif1]*YSig[mif4]*YSigbar[mif3] - 180*mS^6*mSig^2*
           yl[mif3, mif2]*ylbar[mif4, mif1]*YSig[mif4]*YSigbar[mif3] + 
          90*mS^4*mSig^4*yl[mif3, mif2]*ylbar[mif4, mif1]*YSig[mif4]*
           YSigbar[mif3] + 60*mS^2*mSig^6*yl[mif3, mif2]*ylbar[mif4, mif1]*
           YSig[mif4]*YSigbar[mif3] + 180*mS^4*mSig^4*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif2]*ylbar[mif4, mif1]*YSig[mif4]*YSigbar[mif3] - 
          180*mS^4*mSig^4*Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*
           ylbar[mif4, mif1]*YSig[mif4]*YSigbar[mif3]))/
        (1920*mS^2*(mS^2 - mSig^2)^4*Pi^2), alphaOuH[mif1_, mif2_] -> 
       (onelooporder*(-32*g2^4*mS^2*yu[mif1, mif2] - g2^4*mSig^2*
           yu[mif1, mif2] + 20*lam4^2*mSig^2*yu[mif1, mif2] + 
          20*lam5*lam5bar*mSig^2*yu[mif1, mif2]))/(3840*mS^2*mSig^2*Pi^2), 
      alphaOdH[mif1_, mif2_] -> (onelooporder*(-32*g2^4*mS^2*yd[mif1, mif2] - 
          g2^4*mSig^2*yd[mif1, mif2] + 20*lam4^2*mSig^2*yd[mif1, mif2] + 
          20*lam5*lam5bar*mSig^2*yd[mif1, mif2]))/(3840*mS^2*mSig^2*Pi^2), 
      alphaOeH[mif1_, mif2_] -> (onelooporder*
         (-32*g2^4*mS^10*yl[mif1, mif2] + 127*g2^4*mS^8*mSig^2*
           yl[mif1, mif2] + 20*lam4^2*mS^8*mSig^2*yl[mif1, mif2] + 
          20*lam5*lam5bar*mS^8*mSig^2*yl[mif1, mif2] - 188*g2^4*mS^6*mSig^4*
           yl[mif1, mif2] - 80*lam4^2*mS^6*mSig^4*yl[mif1, mif2] - 
          80*lam5*lam5bar*mS^6*mSig^4*yl[mif1, mif2] + 122*g2^4*mS^4*mSig^6*
           yl[mif1, mif2] + 120*lam4^2*mS^4*mSig^6*yl[mif1, mif2] + 
          120*lam5*lam5bar*mS^4*mSig^6*yl[mif1, mif2] - 28*g2^4*mS^2*mSig^8*
           yl[mif1, mif2] - 80*lam4^2*mS^2*mSig^8*yl[mif1, mif2] - 
          80*lam5*lam5bar*mS^2*mSig^8*yl[mif1, mif2] - g2^4*mSig^10*
           yl[mif1, mif2] + 20*lam4^2*mSig^10*yl[mif1, mif2] + 
          20*lam5*lam5bar*mSig^10*yl[mif1, mif2] - 180*lam3*mS^8*mSig^2*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 120*lam4*mS^8*mSig^2*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 900*lam3*mS^6*mSig^4*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 600*lam4*mS^6*mSig^4*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 1260*lam3*mS^4*mSig^6*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 840*lam4*mS^4*mSig^6*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 540*lam3*mS^2*mSig^8*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 360*lam4*mS^2*mSig^8*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 360*lam3*mS^4*mSig^6*
           Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          240*lam4*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] + 360*lam3*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 240*lam4*mS^2*mSig^8*
           Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          360*lam3*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] + 240*lam4*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 360*lam3*mS^2*mSig^8*
           Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          240*lam4*mS^2*mSig^8*Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] + 30*mS^8*mSig^2*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*YSig[mif5]*YSigbar[mif3] - 180*mS^6*mSig^4*
           yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*YSig[mif5]*
           YSigbar[mif3] + 90*mS^4*mSig^6*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*YSig[mif5]*YSigbar[mif3] + 60*mS^2*mSig^8*
           yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*YSig[mif5]*
           YSigbar[mif3] + 180*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*
           yl[mif3, mif2]*ylbar[mif5, mif4]*YSig[mif5]*YSigbar[mif3] - 
          180*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*YSig[mif5]*YSigbar[mif3] + 30*mS^8*mSig^2*
           yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*YSig[mif5]*
           YSigbar[mif4] - 180*mS^6*mSig^4*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*YSig[mif5]*YSigbar[mif4] + 90*mS^4*mSig^6*
           yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*YSig[mif5]*
           YSigbar[mif4] + 60*mS^2*mSig^8*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*YSig[mif5]*YSigbar[mif4] + 180*mS^4*mSig^6*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
           YSig[mif5]*YSigbar[mif4] - 180*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*
           yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*YSig[mif5]*
           YSigbar[mif4]))/(3840*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOuGbar[mif1_, mif2_] -> 0, alphaOuWbar[mif1_, mif2_] -> 0, 
      alphaOuBbar[mif1_, mif2_] -> 0, alphaOdGbar[mif1_, mif2_] -> 0, 
      alphaOdWbar[mif1_, mif2_] -> 0, alphaOdBbar[mif1_, mif2_] -> 0, 
      alphaOeWbar[mif1_, mif2_] -> 
       (onelooporder*(-(g2*mS^6*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1]) + 
          4*g2*iCPV^2*mS^6*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          6*g2*mS^4*mSig^2*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 
          4*g2*iCPV^2*mS^4*mSig^2*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] - 3*g2*mS^2*mSig^4*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] - 4*g2*iCPV^2*mS^2*mSig^4*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 2*g2*mSig^6*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 4*g2*iCPV^2*mSig^6*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 8*g2*iCPV^2*mS^4*mSig^2*
           Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 
          6*g2*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] + 8*g2*iCPV^2*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 8*g2*iCPV^2*mS^4*
           mSig^2*Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] + 6*g2*mS^2*mSig^4*Log[mSig^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 8*g2*iCPV^2*mS^2*
           mSig^4*Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1]))/(256*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOeBbar[mif1_, mif2_] -> 
       (onelooporder*(g1*mS^6*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 
          6*g1*mS^4*mSig^2*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          3*g1*mS^2*mSig^4*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          2*g1*mSig^6*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          6*g1*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] - 6*g1*mS^2*mSig^4*Log[mSig^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1]))/
        (256*(mS^2 - mSig^2)^4*Pi^2), alphaOHq1bar[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mS^2*Pi^2), 
      alphaOHq3bar[mif1_, mif2_] -> -(g2^4*(32*mS^2 + mSig^2)*onelooporder*
          KroneckerDelta[mif1, mif2])/(3840*mS^2*mSig^2*Pi^2), 
      alphaOHubar[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(2880*mS^2*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mS^2*Pi^2), alphaOHudbar[mif1_, mif2_] -> 0, 
      alphaOHl1bar[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^6*mSig^2*KroneckerDelta[mif1, mif2] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2] + 
          g1^4*mSig^8*KroneckerDelta[mif1, mif2] - 10*g1^2*mS^8*YSig[mif2]*
           YSigbar[mif1] + 45*g1^2*mS^6*mSig^2*YSig[mif2]*YSigbar[mif1] - 
          90*g1^2*mS^4*mSig^4*YSig[mif2]*YSigbar[mif1] + 55*g1^2*mS^2*mSig^6*
           YSig[mif2]*YSigbar[mif1] + 30*g1^2*mS^2*mSig^6*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 30*g1^2*mS^2*mSig^6*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1]))/(3840*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOHl3bar[mif1_, mif2_] -> 
       (onelooporder*(-32*g2^4*mS^10*KroneckerDelta[mif1, mif2] + 
          127*g2^4*mS^8*mSig^2*KroneckerDelta[mif1, mif2] - 
          188*g2^4*mS^6*mSig^4*KroneckerDelta[mif1, mif2] + 
          122*g2^4*mS^4*mSig^6*KroneckerDelta[mif1, mif2] - 
          28*g2^4*mS^2*mSig^8*KroneckerDelta[mif1, mif2] - 
          g2^4*mSig^10*KroneckerDelta[mif1, mif2] - 50*g2^2*mS^8*mSig^2*
           YSig[mif2]*YSigbar[mif1] - 60*g2^2*iCPV^2*mS^8*mSig^2*YSig[mif2]*
           YSigbar[mif1] + 255*g2^2*mS^6*mSig^4*YSig[mif2]*YSigbar[mif1] + 
          60*g2^2*iCPV^2*mS^6*mSig^4*YSig[mif2]*YSigbar[mif1] - 
          330*g2^2*mS^4*mSig^6*YSig[mif2]*YSigbar[mif1] + 
          60*g2^2*iCPV^2*mS^4*mSig^6*YSig[mif2]*YSigbar[mif1] + 
          125*g2^2*mS^2*mSig^8*YSig[mif2]*YSigbar[mif1] - 
          60*g2^2*iCPV^2*mS^2*mSig^8*YSig[mif2]*YSigbar[mif1] + 
          80*g2^2*mS^8*mSig^2*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 
          240*g2^2*mS^6*mSig^4*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] + 
          120*g2^2*iCPV^2*mS^6*mSig^4*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] + 120*g2^2*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] - 120*g2^2*iCPV^2*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 10*g2^2*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 80*g2^2*mS^8*mSig^2*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 240*g2^2*mS^6*mSig^4*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 
          120*g2^2*iCPV^2*mS^6*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] - 120*g2^2*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 120*g2^2*iCPV^2*mS^4*mSig^6*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 
          10*g2^2*mS^2*mSig^8*Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1]))/
        (3840*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOHebar[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^6*mSig^2*KroneckerDelta[mif1, mif2] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2] + 
          g1^4*mSig^8*KroneckerDelta[mif1, mif2] + 30*mS^8*yl[mif3, mif1]*
           ylbar[mif4, mif2]*YSig[mif4]*YSigbar[mif3] - 180*mS^6*mSig^2*
           yl[mif3, mif1]*ylbar[mif4, mif2]*YSig[mif4]*YSigbar[mif3] + 
          90*mS^4*mSig^4*yl[mif3, mif1]*ylbar[mif4, mif2]*YSig[mif4]*
           YSigbar[mif3] + 60*mS^2*mSig^6*yl[mif3, mif1]*ylbar[mif4, mif2]*
           YSig[mif4]*YSigbar[mif3] + 180*mS^4*mSig^4*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif1]*ylbar[mif4, mif2]*YSig[mif4]*YSigbar[mif3] - 
          180*mS^4*mSig^4*Log[mSig^2/\[Mu]^2]*yl[mif3, mif1]*
           ylbar[mif4, mif2]*YSig[mif4]*YSigbar[mif3]))/
        (1920*mS^2*(mS^2 - mSig^2)^4*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
       (onelooporder*(-32*g2^4*mS^2*yubar[mif1, mif2] - 
          g2^4*mSig^2*yubar[mif1, mif2] + 20*lam4^2*mSig^2*
           yubar[mif1, mif2] + 20*lam5*lam5bar*mSig^2*yubar[mif1, mif2]))/
        (3840*mS^2*mSig^2*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
       (onelooporder*(-32*g2^4*mS^2*ydbar[mif1, mif2] - 
          g2^4*mSig^2*ydbar[mif1, mif2] + 20*lam4^2*mSig^2*
           ydbar[mif1, mif2] + 20*lam5*lam5bar*mSig^2*ydbar[mif1, mif2]))/
        (3840*mS^2*mSig^2*Pi^2), alphaOeHbar[mif1_, mif2_] -> 
       (onelooporder*(-32*g2^4*mS^10*ylbar[mif1, mif2] + 127*g2^4*mS^8*mSig^2*
           ylbar[mif1, mif2] + 20*lam4^2*mS^8*mSig^2*ylbar[mif1, mif2] + 
          20*lam5*lam5bar*mS^8*mSig^2*ylbar[mif1, mif2] - 
          188*g2^4*mS^6*mSig^4*ylbar[mif1, mif2] - 80*lam4^2*mS^6*mSig^4*
           ylbar[mif1, mif2] - 80*lam5*lam5bar*mS^6*mSig^4*
           ylbar[mif1, mif2] + 122*g2^4*mS^4*mSig^6*ylbar[mif1, mif2] + 
          120*lam4^2*mS^4*mSig^6*ylbar[mif1, mif2] + 120*lam5*lam5bar*mS^4*
           mSig^6*ylbar[mif1, mif2] - 28*g2^4*mS^2*mSig^8*ylbar[mif1, mif2] - 
          80*lam4^2*mS^2*mSig^8*ylbar[mif1, mif2] - 80*lam5*lam5bar*mS^2*
           mSig^8*ylbar[mif1, mif2] - g2^4*mSig^10*ylbar[mif1, mif2] + 
          20*lam4^2*mSig^10*ylbar[mif1, mif2] + 20*lam5*lam5bar*mSig^10*
           ylbar[mif1, mif2] - 180*lam3*mS^8*mSig^2*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 120*lam4*mS^8*mSig^2*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 900*lam3*mS^6*mSig^4*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 600*lam4*mS^6*mSig^4*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 1260*lam3*mS^4*mSig^6*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 840*lam4*mS^4*mSig^6*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 540*lam3*mS^2*mSig^8*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 360*lam4*mS^2*mSig^8*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 360*lam3*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 240*lam4*mS^4*mSig^6*
           Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          360*lam3*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] + 240*lam4*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 360*lam3*mS^4*mSig^6*
           Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          240*lam4*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 360*lam3*mS^2*mSig^8*
           Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 
          240*lam4*mS^2*mSig^8*Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 60*mS^8*mSig^2*yl[mif3, mif4]*
           ylbar[mif1, mif4]*ylbar[mif5, mif2]*YSig[mif5]*YSigbar[mif3] - 
          360*mS^6*mSig^4*yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*
           YSig[mif5]*YSigbar[mif3] + 180*mS^4*mSig^6*yl[mif3, mif4]*
           ylbar[mif1, mif4]*ylbar[mif5, mif2]*YSig[mif5]*YSigbar[mif3] + 
          120*mS^2*mSig^8*yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*
           YSig[mif5]*YSigbar[mif3] + 360*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*YSig[mif5]*
           YSigbar[mif3] - 360*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif1, mif4]*ylbar[mif5, mif2]*YSig[mif5]*YSigbar[mif3]))/
        (3840*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(69120*mS^2*Pi^2), alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
       -(g2^4*(32*mS^2 + mSig^2)*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(7680*mS^2*mSig^2*Pi^2), 
      alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(4320*mS^2*Pi^2), alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(17280*mS^2*Pi^2), alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mS^2*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mS^2*Pi^2), alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(17280*mS^2*Pi^2), alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mS^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3])/(120*mSig^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (7680*mS^2*Pi^2) + (g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2) + 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (240*mSig^2*Pi^2) + (11*g1^2*mS^6*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2])/(1536*(-mS^2 + mSig^2)^4*Pi^2) - 
         (11*g2^2*mS^6*KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (11*g1^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + 
         (11*g2^2*mSig^6*KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) - (g1^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (9*g1^2*mS^4*KroneckerDelta[mif3, 
            mif4]*YSig[mif1]*YSigbar[mif2])/(512*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (512*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) + (3*g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*mSig^4*KroneckerDelta[mif3, 
            mif4]*YSig[mif1]*YSigbar[mif2])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mSig^4*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mSig^4*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g1^2*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^2*Pi^2) + (5*g2^2*mS^2*KroneckerDelta[mif3, 
            mif4]*YSig[mif1]*YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (5*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)*Pi^2) + 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (3*g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*g2^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(768*(-mS^2 + mSig^2)*Pi^2) + 
         (g1^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mSig^4*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(96*(-mS^2 + mSig^2)*Pi^2) + 
         (11*g2^2*mS^6*KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) + (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (128*(-mS^2 + mSig^2)^4*Pi^2) - (11*g2^2*mSig^6*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) - (g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (128*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif1, 
            mif4]*YSig[mif3]*YSigbar[mif2])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif4]*
           YSig[mif3]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mSig^4*KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (5*g2^2*mS^2*KroneckerDelta[mif1, 
            mif4]*YSig[mif3]*YSigbar[mif2])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*
           YSig[mif3]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif1, mif4]*
           YSig[mif3]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (5*g2^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(384*(-mS^2 + mSig^2)*Pi^2) + 
         (g2^2*mSig^6*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(128*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^4*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(48*(-mS^2 + mSig^2)*Pi^2) + 
         (11*g2^2*mS^6*KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) + (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (128*(-mS^2 + mSig^2)^4*Pi^2) - (11*g2^2*mSig^6*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) - (g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (128*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif2, 
            mif3]*YSig[mif1]*YSigbar[mif4])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mS^4*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^4*KroneckerDelta[mif2, mif3]*
           YSig[mif1]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mSig^4*KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (5*g2^2*mS^2*KroneckerDelta[mif2, 
            mif3]*YSig[mif1]*YSigbar[mif4])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*
           YSig[mif1]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif2, mif3]*
           YSig[mif1]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (5*g2^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(384*(-mS^2 + mSig^2)*Pi^2) + 
         (g2^2*mSig^6*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(128*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^4*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(48*(-mS^2 + mSig^2)*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) - 
         (11*g2^2*mS^6*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (11*g1^2*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + 
         (11*g2^2*mSig^6*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) - (g1^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (9*g1^2*mS^4*KroneckerDelta[mif1, 
            mif2]*YSig[mif3]*YSigbar[mif4])/(512*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (512*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) + (3*g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*mSig^4*KroneckerDelta[mif1, 
            mif2]*YSig[mif3]*YSigbar[mif4])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mSig^4*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^4*KroneckerDelta[mif1, mif2]*
           YSig[mif3]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g1^2*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^2*Pi^2) + (5*g2^2*mS^2*KroneckerDelta[mif1, 
            mif2]*YSig[mif3]*YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (5*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*
           YSig[mif3]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif1, mif2]*
           YSig[mif3]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)*Pi^2) + 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (3*g1^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*g1^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*g2^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(768*(-mS^2 + mSig^2)*Pi^2) + 
         (g1^2*mSig^6*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^6*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mSig^4*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(96*(-mS^2 + mSig^2)*Pi^2) + 
         (15*mS^4*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) + (5*invepsilonbar*mS^4*YSig[mif1]*
           YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*
           Pi^2) - (15*mSig^4*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (5*invepsilonbar*mSig^4*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (5*mS^2*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/
          (64*(-mS^2 + mSig^2)^2*Pi^2) + (5*invepsilonbar*mS^2*YSig[mif1]*
           YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*
           Pi^2) + (5*mSig^2*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (5*invepsilonbar*mSig^2*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*mS^4*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (5*mS^2*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (5*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (5*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2)), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(1920*mS^2*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] - 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2]))/(1920*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] + 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] - 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] + 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] + 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2]))/(11520*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-32*g2^4*mS^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 127*g2^4*mS^8*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          188*g2^4*mS^6*mSig^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 122*g2^4*mS^4*mSig^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          28*g2^4*mS^2*mSig^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - g2^4*mSig^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 50*g2^2*mS^8*mSig^2*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          60*g2^2*iCPV^2*mS^8*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 255*g2^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] + 60*g2^2*iCPV^2*mS^6*mSig^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          330*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 60*g2^2*iCPV^2*mS^4*mSig^6*KroneckerDelta[mif3, 
            mif4]*YSig[mif1]*YSigbar[mif2] + 125*g2^2*mS^2*mSig^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          60*g2^2*iCPV^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 80*g2^2*mS^8*mSig^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 240*g2^2*mS^6*mSig^4*
           KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] + 120*g2^2*iCPV^2*mS^6*mSig^4*KroneckerDelta[mif3, 
            mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] + 
          120*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 120*g2^2*iCPV^2*mS^4*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] + 10*g2^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 80*g2^2*mS^8*mSig^2*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] + 240*g2^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 
          120*g2^2*iCPV^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 
          120*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 120*g2^2*iCPV^2*mS^4*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] - 10*g2^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2]))/
        (3840*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(1440*mS^2*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(2880*mS^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(5760*mS^2*Pi^2), alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] + 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] - 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] + 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] + 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2]))/(2880*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] - 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2]))/(5760*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOledq[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(69120*mS^2*Pi^2), alphaOqq3bar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g2^4*(32*mS^2 + mSig^2)*onelooporder*KroneckerDelta[mif1, 
           mif2]*KroneckerDelta[mif3, mif4])/(7680*mS^2*mSig^2*Pi^2), 
      alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(4320*mS^2*Pi^2), alphaOddbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mS^2*Pi^2), 
      alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mS^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mS^2*Pi^2), alphaOqu8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(17280*mS^2*Pi^2), alphaOqd8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mS^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3])/(120*mSig^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (7680*mS^2*Pi^2) + (g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2) + 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (240*mSig^2*Pi^2) + (11*g1^2*mS^6*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1])/(1536*(-mS^2 + mSig^2)^4*Pi^2) - 
         (11*g2^2*mS^6*KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (11*g1^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + 
         (11*g2^2*mSig^6*KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) - (g1^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (9*g1^2*mS^4*KroneckerDelta[mif3, 
            mif4]*YSig[mif2]*YSigbar[mif1])/(512*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (512*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) + (3*g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*mSig^4*KroneckerDelta[mif3, 
            mif4]*YSig[mif2]*YSigbar[mif1])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mSig^4*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mSig^4*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g1^2*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^2*Pi^2) + (5*g2^2*mS^2*KroneckerDelta[mif3, 
            mif4]*YSig[mif2]*YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (5*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)*Pi^2) + 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (3*g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*g2^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(768*(-mS^2 + mSig^2)*Pi^2) + 
         (g1^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mSig^4*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(96*(-mS^2 + mSig^2)*Pi^2) + 
         (11*g2^2*mS^6*KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) + (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (128*(-mS^2 + mSig^2)^4*Pi^2) - (11*g2^2*mSig^6*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) - (g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (128*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif2, 
            mif3]*YSig[mif4]*YSigbar[mif1])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mS^4*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^4*KroneckerDelta[mif2, mif3]*
           YSig[mif4]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mSig^4*KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (5*g2^2*mS^2*KroneckerDelta[mif2, 
            mif3]*YSig[mif4]*YSigbar[mif1])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*
           YSig[mif4]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif2, mif3]*
           YSig[mif4]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (5*g2^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(384*(-mS^2 + mSig^2)*Pi^2) + 
         (g2^2*mSig^6*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(128*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^4*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(48*(-mS^2 + mSig^2)*Pi^2) + 
         (11*g2^2*mS^6*KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) + (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (128*(-mS^2 + mSig^2)^4*Pi^2) - (11*g2^2*mSig^6*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) - (g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (128*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif1, 
            mif4]*YSig[mif2]*YSigbar[mif3])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif4]*
           YSig[mif2]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mSig^4*KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (5*g2^2*mS^2*KroneckerDelta[mif1, 
            mif4]*YSig[mif2]*YSigbar[mif3])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*
           YSig[mif2]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif1, mif4]*
           YSig[mif2]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*mS^6*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (5*g2^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(384*(-mS^2 + mSig^2)*Pi^2) + 
         (g2^2*mSig^6*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(128*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^4*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(48*(-mS^2 + mSig^2)*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) - 
         (11*g2^2*mS^6*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (11*g1^2*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + 
         (11*g2^2*mSig^6*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) - (g1^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (9*g1^2*mS^4*KroneckerDelta[mif1, 
            mif2]*YSig[mif4]*YSigbar[mif3])/(512*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (512*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) + (3*g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*mSig^4*KroneckerDelta[mif1, 
            mif2]*YSig[mif4]*YSigbar[mif3])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mSig^4*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^4*KroneckerDelta[mif1, mif2]*
           YSig[mif4]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g1^2*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^2*Pi^2) + (5*g2^2*mS^2*KroneckerDelta[mif1, 
            mif2]*YSig[mif4]*YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (5*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*
           YSig[mif4]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif1, mif2]*
           YSig[mif4]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)*Pi^2) + 
         (3*g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (3*g1^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*g1^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*g2^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(768*(-mS^2 + mSig^2)*Pi^2) + 
         (g1^2*mSig^6*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^6*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mSig^4*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(96*(-mS^2 + mSig^2)*Pi^2) + 
         (15*mS^4*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) + (5*invepsilonbar*mS^4*YSig[mif2]*
           YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*
           Pi^2) - (15*mSig^4*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (5*invepsilonbar*mSig^4*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (5*mS^2*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/
          (64*(-mS^2 + mSig^2)^2*Pi^2) + (5*invepsilonbar*mS^2*YSig[mif2]*
           YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*
           Pi^2) + (5*mSig^2*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (5*invepsilonbar*mSig^2*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*mS^4*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (5*mS^2*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (5*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (5*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2)), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(1920*mS^2*Pi^2), alphaOlebar[mif1_, mif2_, mif3_, 
        mif4_] -> (onelooporder*(-(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] - 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1]))/(1920*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] + 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] - 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] + 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] + 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1]))/(11520*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-32*g2^4*mS^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 127*g2^4*mS^8*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          188*g2^4*mS^6*mSig^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 122*g2^4*mS^4*mSig^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          28*g2^4*mS^2*mSig^8*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - g2^4*mSig^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 50*g2^2*mS^8*mSig^2*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          60*g2^2*iCPV^2*mS^8*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 255*g2^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] + 60*g2^2*iCPV^2*mS^6*mSig^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          330*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 60*g2^2*iCPV^2*mS^4*mSig^6*KroneckerDelta[mif3, 
            mif4]*YSig[mif2]*YSigbar[mif1] + 125*g2^2*mS^2*mSig^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          60*g2^2*iCPV^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 80*g2^2*mS^8*mSig^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 240*g2^2*mS^6*mSig^4*
           KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] + 120*g2^2*iCPV^2*mS^6*mSig^4*KroneckerDelta[mif3, 
            mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] + 
          120*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 120*g2^2*iCPV^2*mS^4*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] + 10*g2^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 80*g2^2*mS^8*mSig^2*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] + 240*g2^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 
          120*g2^2*iCPV^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 
          120*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 120*g2^2*iCPV^2*mS^4*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] - 10*g2^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1]))/
        (3840*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(1440*mS^2*Pi^2), alphaOedbar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(2880*mS^2*Pi^2), alphaOqebar[mif1_, mif2_, mif3_, 
        mif4_] -> (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
         KroneckerDelta[mif3, mif4])/(5760*mS^2*Pi^2), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] + 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] - 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] + 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] + 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1]))/(2880*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOldbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] - 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1]))/(5760*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 0, alphaWeinbergbar[mif1_, mif2_] -> 0}, 
     {g1 -> g1*(1 + (onelooporder*((g1^2*invepsilonbar)/(96*Pi^2) - 
            (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2)))/2), 
      g2 -> g2*(1 + (onelooporder*((17*g2^2*invepsilonbar)/(96*Pi^2) - 
            (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2) - (g2^2*Log[mSig^2/\[Mu]^2])/
             (6*Pi^2)))/2), g3 -> g3}}


==> anc/example_models/Scotogenic/Sc3/ScotoTypeIII_1G_MM/MatchingProblems.dat <==
problist = {{2, {"lLbar", "lL", "B"}, 
      {(((7*I)/192)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/32)*g1*mS^4*mSig^2*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/96)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/64)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/64)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/32)*g1*invepsilonbar*mSig^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/32)*g1*mS^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/16)*g1*invepsilonbar*mS^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/64)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mSig^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*mS^2*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^2*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/64)*g1*mS^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/128)*g1*mSig^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mSig^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*mS^2*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/64)*g1*mS^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/128)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mSig^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*mS^2*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/768)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/128)*g1*mS^4*mSig^2*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/256)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/384)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/256)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/256)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*invepsilonbar*mSig^6*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) + (((9*I)/128)*g1*mS^4*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^4*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/256)*g1*mSig^4*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) + (((3*I)/128)*g1*mS^2*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^2*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/256)*g1*mS^4*gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((7*I)/128)*g1*invepsilonbar*mS^4*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((7*I)/64)*g1*mS^2*mSig^2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/64)*g1*invepsilonbar*mS^2*mSig^2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((21*I)/256)*g1*mSig^4*gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((7*I)/128)*g1*invepsilonbar*mSig^4*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) + (((9*I)/256)*g1*mS^4*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^4*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((9*I)/256)*g1*mSig^4*gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((3*I)/128)*g1*invepsilonbar*mSig^4*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((3*I)/64)*g1*mS^2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/64)*g1*mS^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/128)*g1*mSig^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mSig^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*mS^2*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/64)*g1*mS^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/128)*g1*mSig^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mSig^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*mS^2*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/768)*g1*mS^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/128)*g1*mS^4*mSig^2*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/256)*g1*mS^2*mSig^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/384)*g1*mSig^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/256)*g1*mS^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/256)*g1*mSig^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*invepsilonbar*mSig^6*sSS^2*p3 . p3*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) + (((9*I)/128)*g1*mS^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/256)*g1*mSig^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mSig^4*sSS^2*p3 . p3*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) + (((3*I)/128)*g1*mS^2*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^2*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/192)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/32)*g1*mS^4*mSig^2*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/96)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/64)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/64)*g1*mSig^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/32)*g1*invepsilonbar*mSig^6*
          sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/32)*g1*mS^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/16)*g1*invepsilonbar*mS^4*sSS^2*
          p2 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/64)*g1*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mSig^4*
          sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*mS^2*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^2*sSS^2*
          p2 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/384)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/192)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/128)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/128)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*invepsilonbar*mSig^6*
          sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/64)*g1*mS^4*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/128)*g1*mSig^4*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mSig^4*
          sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*mS^2*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/384)*g1*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/192)*g1*mSig^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/128)*g1*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/128)*g1*mSig^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*invepsilonbar*mSig^6*
          sSS^2*p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/64)*g1*mS^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/128)*g1*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mSig^4*
          sSS^2*p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*mS^2*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/768)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/128)*g1*mS^4*mSig^2*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/256)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/384)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/256)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mS^6*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/256)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/128)*g1*invepsilonbar*mSig^6*
          sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/128)*g1*mS^4*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/256)*g1*mSig^4*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mSig^4*
          sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/128)*g1*mS^2*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mS^2*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/256)*g1*mS^4*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((7*I)/128)*g1*invepsilonbar*mS^4*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) - (((7*I)/64)*g1*invepsilonbar*mS^2*mSig^2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((21*I)/256)*g1*mSig^4*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((7*I)/128)*g1*invepsilonbar*mSig^4*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((9*I)/256)*g1*mS^4*gam[y99, FIVE, pol3, 
           y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^4*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((9*I)/256)*g1*mSig^4*gam[y99, FIVE, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/128)*g1*invepsilonbar*mSig^4*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*mS^2*gam[y99, FIVE, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, 
           y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/64)*g1*mS^4*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*
          p2 . p2*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/128)*g1*mSig^4*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mSig^4*
          sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*mS^2*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*
          p2 . p2*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/384)*g1*mS^6*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/192)*g1*mSig^6*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/128)*g1*mS^6*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*
          p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/128)*g1*mSig^6*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*invepsilonbar*mSig^6*
          sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/64)*g1*mS^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*
          p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/128)*g1*mSig^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mSig^4*
          sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*mS^2*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*
          p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/768)*g1*mS^6*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/128)*g1*mS^4*mSig^2*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/256)*g1*mS^2*mSig^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/384)*g1*mSig^6*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/256)*g1*mS^6*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mS^6*sSS^2*
          p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/256)*g1*mSig^6*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/128)*g1*invepsilonbar*mSig^6*
          sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/128)*g1*mS^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^4*sSS^2*
          p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/256)*g1*mSig^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mSig^4*
          sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/128)*g1*mS^2*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mS^2*sSS^2*
          p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/32)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/32)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/16)*g1*mS^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/32)*g1*mS^2*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/128)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mS^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/128)*g1*mS^2*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((7*I)/128)*g1*mS^4*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((3*I)/128)*g1*mS^4*gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/64)*g1*mS^2*gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mS^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mS^6*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . p3*gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*mS^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mS^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/128)*g1*mS^2*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/32)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/32)*g1*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/16)*g1*mS^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/32)*g1*mS^2*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mS^4*sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/128)*g1*mS^2*sSS^2*p3 . pol3*gam[y99, FIVE, p3, 
           y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((7*I)/128)*g1*mS^4*
          gam[y99, FIVE, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/64)*g1*mS^2*mSig^2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((3*I)/128)*g1*mS^4*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) - (((3*I)/64)*g1*mS^2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*mS^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*mS^6*sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*mS^6*sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mS^4*sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/128)*g1*mS^2*sSS^2*p3 . p3*gam[y99, FIVE, pol3, 
           y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((7*I)/32)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/32)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/128)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/128)*g1*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/128)*g1*mSig^4*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((3*I)/128)*g1*mSig^4*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p2*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p2 . p2*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . p2*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . p3*gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/128)*g1*mSig^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/128)*g1*mSig^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((7*I)/32)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/32)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, FIVE, p2, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p3 . pol3*gam[y99, FIVE, p2, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, FIVE, p3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, FIVE, p3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/128)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/128)*g1*mSig^4*sSS^2*p3 . pol3*gam[y99, FIVE, p3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/128)*g1*mSig^4*
          gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*mSig^4*gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p2 . p3*gam[y99, FIVE, pol3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) + (((3*I)/128)*g1*mSig^6*sSS^2*p3 . p3*gam[y99, FIVE, pol3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/128)*g1*mSig^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2), 0, 0, 
       (((7*I)/192)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/32)*g1*mS^4*mSig^2*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/96)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/64)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/64)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/32)*g1*invepsilonbar*mSig^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/32)*g1*mS^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/16)*g1*invepsilonbar*mS^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/64)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mSig^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*mS^2*sSS^2*p2 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^2*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/64)*g1*mS^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/128)*g1*mSig^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mSig^4*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*mS^2*sSS^2*p3 . pol3*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*p3 . pol3*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/64)*g1*mS^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/128)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mSig^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*mS^2*sSS^2*p2 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/768)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/128)*g1*mS^4*mSig^2*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/256)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/384)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/256)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/256)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*invepsilonbar*mSig^6*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) + (((9*I)/128)*g1*mS^4*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^4*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/256)*g1*mSig^4*sSS^2*p3 . pol3*gam[y99, p3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) + (((3*I)/128)*g1*mS^2*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^2*sSS^2*p3 . pol3*gam[y99, p3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/256)*g1*mS^4*gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((7*I)/128)*g1*invepsilonbar*mS^4*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((7*I)/64)*g1*mS^2*mSig^2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/64)*g1*invepsilonbar*mS^2*mSig^2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((21*I)/256)*g1*mSig^4*gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((7*I)/128)*g1*invepsilonbar*mSig^4*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) + (((9*I)/256)*g1*mS^4*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^4*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((9*I)/256)*g1*mSig^4*gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((3*I)/128)*g1*invepsilonbar*mSig^4*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((3*I)/64)*g1*mS^2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/64)*g1*mS^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/128)*g1*mSig^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mSig^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*mS^2*sSS^2*p2 . p2*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((9*I)/64)*g1*mS^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/128)*g1*mSig^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mSig^4*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*mS^2*sSS^2*p2 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*p2 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/768)*g1*mS^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/128)*g1*mS^4*mSig^2*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/256)*g1*mS^2*mSig^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/384)*g1*mSig^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/256)*g1*mS^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/256)*g1*mSig^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*invepsilonbar*mSig^6*sSS^2*p3 . p3*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) + (((9*I)/128)*g1*mS^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((9*I)/256)*g1*mSig^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mSig^4*sSS^2*p3 . p3*
          gam[y99, pol3, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) + (((3*I)/128)*g1*mS^2*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^2*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/192)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/32)*g1*mS^4*mSig^2*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/96)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/64)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*g1*invepsilonbar*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/64)*g1*mSig^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/32)*g1*invepsilonbar*mSig^6*
          sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/32)*g1*mS^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/16)*g1*invepsilonbar*mS^4*sSS^2*
          p2 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/64)*g1*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mSig^4*
          sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*mS^2*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^2*sSS^2*
          p2 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/384)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/192)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/128)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/128)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*invepsilonbar*mSig^6*
          sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/64)*g1*mS^4*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/128)*g1*mSig^4*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mSig^4*
          sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*mS^2*sSS^2*p3 . pol3*
          gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/384)*g1*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/192)*g1*mSig^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/128)*g1*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/128)*g1*mSig^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*invepsilonbar*mSig^6*
          sSS^2*p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/64)*g1*mS^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/128)*g1*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mSig^4*
          sSS^2*p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*mS^2*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/768)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/128)*g1*mS^4*mSig^2*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/256)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/384)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/256)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mS^6*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/256)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/128)*g1*invepsilonbar*mSig^6*
          sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/128)*g1*mS^4*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/256)*g1*mSig^4*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mSig^4*
          sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/128)*g1*mS^2*sSS^2*p3 . pol3*
          gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mS^2*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/256)*g1*mS^4*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((7*I)/128)*g1*invepsilonbar*mS^4*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) - (((7*I)/64)*g1*invepsilonbar*mS^2*mSig^2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((21*I)/256)*g1*mSig^4*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((7*I)/128)*g1*invepsilonbar*mSig^4*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((9*I)/256)*g1*mS^4*gam[y99, FIVE, pol3, 
           y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*invepsilonbar*mS^4*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((9*I)/256)*g1*mSig^4*gam[y99, FIVE, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/128)*g1*invepsilonbar*mSig^4*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*g1*mS^2*gam[y99, FIVE, pol3, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((7*I)/384)*g1*mS^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/192)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((11*I)/128)*g1*mS^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, 
           y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((11*I)/128)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*invepsilonbar*mSig^6*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/64)*g1*mS^4*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*
          p2 . p2*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/128)*g1*mSig^4*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mSig^4*
          sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*mS^2*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*
          p2 . p2*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/384)*g1*mS^6*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/64)*g1*mS^4*mSig^2*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/192)*g1*mSig^6*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/128)*g1*mS^6*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^6*sSS^2*
          p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/128)*g1*mSig^6*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*invepsilonbar*mSig^6*
          sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/64)*g1*mS^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*g1*invepsilonbar*mS^4*sSS^2*
          p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/128)*g1*mSig^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mSig^4*
          sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*mS^2*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^2*sSS^2*
          p2 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/768)*g1*mS^6*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((7*I)/128)*g1*mS^4*mSig^2*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/256)*g1*mS^2*mSig^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((7*I)/384)*g1*mSig^6*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((11*I)/256)*g1*mS^6*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mS^6*sSS^2*
          p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((11*I)/256)*g1*mSig^6*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/128)*g1*invepsilonbar*mSig^6*
          sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((9*I)/128)*g1*mS^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/64)*g1*invepsilonbar*mS^4*sSS^2*
          p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((9*I)/256)*g1*mSig^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mSig^4*
          sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/128)*g1*mS^2*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/128)*g1*invepsilonbar*mS^2*sSS^2*
          p3 . p3*gam[y99, FIVE, pol3, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/32)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/32)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/16)*g1*mS^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/32)*g1*mS^2*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*mS^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/128)*g1*mS^6*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mS^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/128)*g1*mS^2*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((7*I)/128)*g1*mS^4*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((3*I)/128)*g1*mS^4*gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/64)*g1*mS^2*gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) + 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mS^6*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . p2*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mS^6*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . p3*gam[y99, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*mS^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mS^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/128)*g1*mS^2*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/32)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/32)*g1*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/16)*g1*mS^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/32)*g1*mS^2*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mS^6*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . pol3*
          gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*mS^6*sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mS^4*sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/128)*g1*mS^2*sSS^2*p3 . pol3*gam[y99, FIVE, p3, 
           y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((7*I)/128)*g1*mS^4*
          gam[y99, FIVE, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/64)*g1*mS^2*mSig^2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((3*I)/128)*g1*mS^4*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) - (((3*I)/64)*g1*mS^2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*mS^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/64)*g1*mS^6*sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mS^4*sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/64)*g1*mS^2*sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((3*I)/128)*g1*mS^6*sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mS^4*sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((3*I)/128)*g1*mS^2*sSS^2*p3 . p3*gam[y99, FIVE, pol3, 
           y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((7*I)/32)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/32)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, p3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/128)*g1*mSig^6*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/128)*g1*mSig^4*sSS^2*p3 . pol3*
          gam[y99, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/128)*g1*mSig^4*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) + (((3*I)/128)*g1*mSig^4*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p2*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p2 . p2*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . p2*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . p3*
          gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . p3*gam[y99, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/128)*g1*mSig^6*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/128)*g1*mSig^4*sSS^2*p3 . p3*gam[y99, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) - (((7*I)/32)*g1*mS^2*mSig^4*sSS^2*p2 . pol3*
          gam[y99, FIVE, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/32)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/32)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, FIVE, p2, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p3 . pol3*gam[y99, FIVE, p2, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*
          p2 . pol3*gam[y99, FIVE, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/64)*g1*mSig^6*sSS^2*p2 . pol3*gam[y99, FIVE, p3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . pol3*gam[y99, FIVE, p3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*
          p3 . pol3*gam[y99, FIVE, p3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((3*I)/128)*g1*mSig^6*sSS^2*p3 . pol3*gam[y99, FIVE, p3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) - (((3*I)/128)*g1*mSig^4*sSS^2*p3 . pol3*gam[y99, FIVE, p3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) - (((7*I)/128)*g1*mSig^4*
          gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((3*I)/128)*g1*mSig^4*gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p2*gam[y99, FIVE, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p2 . p2*gam[y99, FIVE, pol3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . p2*
          gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((7*I)/64)*g1*mS^2*mSig^4*sSS^2*p2 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) + (((3*I)/64)*g1*mSig^6*sSS^2*p2 . p3*gam[y99, FIVE, pol3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/64)*g1*mSig^4*sSS^2*p2 . p3*
          gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((7*I)/128)*g1*mS^2*mSig^4*sSS^2*p3 . p3*gam[y99, FIVE, pol3, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) + (((3*I)/128)*g1*mSig^6*sSS^2*p3 . p3*gam[y99, FIVE, pol3, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) - (((3*I)/128)*g1*mSig^4*sSS^2*p3 . p3*
          gam[y99, FIVE, pol3, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2)}}, 
     {2, {"lLbar", "lL"}, {(((-7*I)/128)*mS^4*sSS*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/64)*invepsilonbar*mS^4*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/32)*mS^2*mSig^2*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/32)*invepsilonbar*mS^2*mSig^2*sSS*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((21*I)/128)*mSig^4*sSS*gam[y99, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) - (((7*I)/64)*invepsilonbar*mSig^4*sSS*
          gam[y99, p2, y97]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((9*I)/128)*mS^4*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/64)*invepsilonbar*mS^4*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((9*I)/128)*mSig^4*sSS*gam[y99, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*invepsilonbar*mSig^4*sSS*
          gam[y99, p2, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) - (((3*I)/32)*mS^2*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^2*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((7*I)/192)*mS^6*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/32)*mS^4*mSig^2*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/96)*mSig^6*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((11*I)/64)*mS^6*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^6*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((11*I)/64)*mSig^6*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*invepsilonbar*mSig^6*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((9*I)/32)*mS^4*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/16)*invepsilonbar*mS^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((9*I)/64)*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/32)*mS^2*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^2*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((7*I)/128)*mS^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/64)*invepsilonbar*mS^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/32)*mS^2*mSig^2*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/32)*invepsilonbar*mS^2*mSig^2*sSS*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((21*I)/128)*mSig^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/64)*invepsilonbar*mSig^4*sSS*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((9*I)/128)*mS^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/64)*invepsilonbar*mS^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((9*I)/128)*mSig^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*invepsilonbar*mSig^4*sSS*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/32)*mS^2*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^2*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((7*I)/192)*mS^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/32)*mS^4*mSig^2*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/96)*mSig^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((11*I)/64)*mS^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((11*I)/64)*mSig^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*invepsilonbar*mSig^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, 
           y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((9*I)/32)*mS^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/16)*invepsilonbar*mS^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((9*I)/64)*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, 
           y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/32)*mS^2*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^2*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/64)*mS^4*sSS*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/32)*mS^2*mSig^2*sSS*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((3*I)/64)*mS^4*sSS*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/32)*mS^2*sSS*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((7*I)/32)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) + (((3*I)/32)*mS^6*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) + (((3*I)/16)*mS^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) + (((3*I)/32)*mS^2*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*mS^4*sSS*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((7*I)/32)*mS^2*mSig^2*sSS*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) + (((3*I)/64)*mS^4*sSS*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((3*I)/32)*mS^2*sSS*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)*
          Pi^2) - (((7*I)/32)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, 
           y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/32)*mS^6*sSS^3*p2 . p2*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/16)*mS^4*sSS^3*p2 . p2*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*mS^2*sSS^3*p2 . p2*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/64)*mSig^4*sSS*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((3*I)/64)*mSig^4*sSS*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/32)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) - (((3*I)/32)*mSig^6*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) + (((3*I)/32)*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) + (((7*I)/64)*mSig^4*sSS*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((3*I)/64)*mSig^4*sSS*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/32)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/32)*mSig^6*sSS^3*p2 . p2*
          gam[y99, FIVE, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2), 0, 0, (((-7*I)/128)*mS^4*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/64)*invepsilonbar*mS^4*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/32)*mS^2*mSig^2*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/32)*invepsilonbar*mS^2*mSig^2*sSS*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((21*I)/128)*mSig^4*sSS*gam[y99, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^2*Pi^2) - (((7*I)/64)*invepsilonbar*mSig^4*sSS*
          gam[y99, p2, y97]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((9*I)/128)*mS^4*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/64)*invepsilonbar*mS^4*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((9*I)/128)*mSig^4*sSS*gam[y99, p2, y97]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((3*I)/64)*invepsilonbar*mSig^4*sSS*
          gam[y99, p2, y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) - (((3*I)/32)*mS^2*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^2*sSS*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((7*I)/192)*mS^6*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/32)*mS^4*mSig^2*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/96)*mSig^6*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((11*I)/64)*mS^6*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^6*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((11*I)/64)*mSig^6*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*invepsilonbar*mSig^6*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((9*I)/32)*mS^4*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/16)*invepsilonbar*mS^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((9*I)/64)*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/32)*mS^2*sSS^3*p2 . p2*gam[y99, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^2*sSS^3*p2 . p2*gam[y99, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((7*I)/128)*mS^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/64)*invepsilonbar*mS^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/32)*mS^2*mSig^2*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((7*I)/32)*invepsilonbar*mS^2*mSig^2*sSS*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((21*I)/128)*mSig^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/64)*invepsilonbar*mSig^4*sSS*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((9*I)/128)*mS^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/64)*invepsilonbar*mS^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((9*I)/128)*mSig^4*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/64)*invepsilonbar*mSig^4*sSS*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/32)*mS^2*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^2*sSS*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((7*I)/192)*mS^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) + 
        (((7*I)/32)*mS^4*mSig^2*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/64)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((7*I)/96)*mSig^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^4*Pi^2) - 
        (((11*I)/64)*mS^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((11*I)/64)*mSig^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*invepsilonbar*mSig^6*sSS^3*p2 . p2*gam[y99, FIVE, p2, 
           y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) - 
        (((9*I)/32)*mS^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/16)*invepsilonbar*mS^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((9*I)/64)*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, 
           y97]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*Pi^2) - 
        (((3*I)/32)*mS^2*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) - 
        (((3*I)/32)*invepsilonbar*mS^2*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((7*I)/64)*mS^4*sSS*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) - 
        (((7*I)/32)*mS^2*mSig^2*sSS*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*
          YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*Pi^2) + 
        (((3*I)/64)*mS^4*sSS*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^2*Pi^2) + 
        (((3*I)/32)*mS^2*sSS*gam[y99, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)*Pi^2) - 
        (((7*I)/32)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) + (((3*I)/32)*mS^6*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) + (((3*I)/16)*mS^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) + (((3*I)/32)*mS^2*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/64)*mS^4*sSS*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((7*I)/32)*mS^2*mSig^2*sSS*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) + (((3*I)/64)*mS^4*sSS*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((3*I)/32)*mS^2*sSS*gam[y99, FIVE, p2, y97]*
          Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)*
          Pi^2) - (((7*I)/32)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, 
           y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) + (((3*I)/32)*mS^6*sSS^3*p2 . p2*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^4*Pi^2) + (((3*I)/16)*mS^4*sSS^3*p2 . p2*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^3*Pi^2) + (((3*I)/32)*mS^2*sSS^3*p2 . p2*
          gam[y99, FIVE, p2, y97]*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((-mS^2 + mSig^2)^2*Pi^2) + (((7*I)/64)*mSig^4*sSS*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((3*I)/64)*mSig^4*sSS*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/32)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^4*
          Pi^2) - (((3*I)/32)*mSig^6*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^4*
          Pi^2) + (((3*I)/32)*mSig^4*sSS^3*p2 . p2*gam[y99, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2) + (((7*I)/64)*mSig^4*sSS*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((mS^2 - mSig^2)^2*
          Pi^2) - (((3*I)/64)*mSig^4*sSS*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^2*
          Pi^2) + (((7*I)/32)*mS^2*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, 
           y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
         ((mS^2 - mSig^2)^4*Pi^2) - (((3*I)/32)*mSig^6*sSS^3*p2 . p2*
          gam[y99, FIVE, p2, y97]*Log[mSig^2/\[Mu]^2]*YSig[fl99]*
          YSigbar[fl97])/((-mS^2 + mSig^2)^4*Pi^2) + 
        (((3*I)/32)*mSig^4*sSS^3*p2 . p2*gam[y99, FIVE, p2, y97]*
          Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/((-mS^2 + mSig^2)^3*
          Pi^2)}}, {2, {"Wi", "Wi"}, 
      {((I/3)*g2^2*invepsilonbar*sSS^2*p2 . pol1*p2 . pol2)/Pi^2 - 
        ((I/3)*g2^2*invepsilonbar*sSS^2*p2 . p2*pol1 . pol2)/Pi^2 - 
        ((I/3)*g2^2*sSS^2*p2 . pol1*p2 . pol2*Log[mSig^2/\[Mu]^2])/Pi^2 + 
        ((I/3)*g2^2*sSS^2*p2 . p2*pol1 . pol2*Log[mSig^2/\[Mu]^2])/Pi^2, 0, 
       0, 0, ((I/3)*g2^2*invepsilonbar*sSS^2*p2 . pol1*p2 . pol2)/Pi^2 - 
        ((I/3)*g2^2*invepsilonbar*sSS^2*p2 . p2*pol1 . pol2)/Pi^2 - 
        ((I/3)*g2^2*sSS^2*p2 . pol1*p2 . pol2*Log[mSig^2/\[Mu]^2])/Pi^2 + 
        ((I/3)*g2^2*sSS^2*p2 . p2*pol1 . pol2*Log[mSig^2/\[Mu]^2])/Pi^2, 0, 
       0, 0, ((I/3)*g2^2*invepsilonbar*sSS^2*p2 . pol1*p2 . pol2)/Pi^2 - 
        ((I/3)*g2^2*invepsilonbar*sSS^2*p2 . p2*pol1 . pol2)/Pi^2 - 
        ((I/3)*g2^2*sSS^2*p2 . pol1*p2 . pol2*Log[mSig^2/\[Mu]^2])/Pi^2 + 
        ((I/3)*g2^2*sSS^2*p2 . p2*pol1 . pol2*Log[mSig^2/\[Mu]^2])/Pi^2}}, 
     {2, {"Wi", "Wi", "Wi"}, {0, 0, 0, 0, 0, 
       (2*g2^3*sSS^3*p2 . pol1*p2 . pol2*p2 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . pol2*p2 . pol3*p3 . pol1)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . pol1*p2 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . pol2*p3 . pol1*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p3 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p2*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p3*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . pol3*p3 . p3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . p2*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p3 . p3*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . p2*p2 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . pol2*p3 . p3*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p2*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p3 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . p2*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . p3*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . pol1*p3 . p3*pol2 . pol3)/(5*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . p2*p3 . pol1*pol2 . pol3)/(5*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p3 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2), 0, 
       (-2*g2^3*sSS^3*p2 . pol1*p2 . pol2*p2 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . pol2*p2 . pol3*p3 . pol1)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . pol1*p2 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . pol2*p3 . pol1*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p3 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p2*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p3*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . pol3*p3 . p3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . p2*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p3 . p3*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . p2*p2 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . pol2*p3 . p3*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p2*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p3 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . p2*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . p3*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . pol1*p3 . p3*pol2 . pol3)/(5*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . p2*p3 . pol1*pol2 . pol3)/(5*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p3 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2), 0, 0, 0, 
       (-2*g2^3*sSS^3*p2 . pol1*p2 . pol2*p2 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . pol2*p2 . pol3*p3 . pol1)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . pol1*p2 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . pol2*p3 . pol1*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p3 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p2*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p3*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . pol3*p3 . p3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . p2*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p3 . p3*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . p2*p2 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . pol2*p3 . p3*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p2*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p3 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . p2*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . p3*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . pol1*p3 . p3*pol2 . pol3)/(5*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . p2*p3 . pol1*pol2 . pol3)/(5*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p3 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2), 0, 0, 0, 
       (2*g2^3*sSS^3*p2 . pol1*p2 . pol2*p2 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . pol2*p2 . pol3*p3 . pol1)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . pol1*p2 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . pol2*p3 . pol1*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p3 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p2*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p3*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . pol3*p3 . p3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . p2*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p3 . p3*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . p2*p2 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . pol2*p3 . p3*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p2*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p3 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . p2*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . p3*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . pol1*p3 . p3*pol2 . pol3)/(5*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . p2*p3 . pol1*pol2 . pol3)/(5*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p3 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2), 0, 0, 0, 
       (2*g2^3*sSS^3*p2 . pol1*p2 . pol2*p2 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . pol2*p2 . pol3*p3 . pol1)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . pol1*p2 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . pol2*p3 . pol1*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p3 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p2*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p3*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . pol3*p3 . p3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . p2*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p3 . p3*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . p2*p2 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . pol2*p3 . p3*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p2*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p3 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . p2*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . p3*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . pol1*p3 . p3*pol2 . pol3)/(5*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . p2*p3 . pol1*pol2 . pol3)/(5*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p3 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2), 0, 
       (-2*g2^3*sSS^3*p2 . pol1*p2 . pol2*p2 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . pol2*p2 . pol3*p3 . pol1)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . pol1*p2 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . pol2*p3 . pol1*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p3 . pol1*p3 . pol2*p3 . pol3)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p2*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . p3*p2 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (4*g2^3*sSS^3*p2 . pol3*p3 . p3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . p2*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p3 . p3*p3 . pol3*pol1 . pol2)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . p2*p2 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . pol2*p3 . p3*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p2*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p2 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (4*g2^3*sSS^3*p3 . p3*p3 . pol2*pol1 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . p2*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) - 
        (2*g2^3*sSS^3*p2 . p3*p2 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) - 
        (g2^3*sSS^3*p2 . pol1*p3 . p3*pol2 . pol3)/(5*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p2 . p2*p3 . pol1*pol2 . pol3)/(5*mSig^2*Pi^2) + 
        (2*g2^3*sSS^3*p2 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2) + 
        (g2^3*sSS^3*p3 . p3*p3 . pol1*pol2 . pol3)/(15*mSig^2*Pi^2), 0, 0, 0, 
       0, 0}}}


==> anc/example_models/Scotogenic/Sc3/ScotoTypeIII_1G_MM/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> (g1^2*invepsilonbar)/(96*Pi^2) - 
          (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2), alphaKG -> 0, alphaKH -> 0, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> g2^3/(5760*mS^2*Pi^2) - 
          g2^3/(180*mSig^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(48*mS^2*Pi^2) - (lam3^2*lam4)/(32*mS^2*Pi^2) - 
          (lam3*lam4^2)/(32*mS^2*Pi^2) - lam4^3/(96*mS^2*Pi^2) - 
          (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - (lam4*lam5*lam5bar)/
           (32*mS^2*Pi^2), alphaOHB -> (g1^2*lam3)/(384*mS^2*Pi^2) + 
          (g1^2*lam4)/(768*mS^2*Pi^2), alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - 
          (lam3*lam4)/(96*mS^2*Pi^2) - lam4^2/(192*mS^2*Pi^2), 
        alphaOHBt -> 0, alphaOHD -> -lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2), alphaOHG -> 0, alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/
           (768*mS^2*Pi^2), alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2), 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         -(invepsilonbar*lam3^2)/(16*Pi^2) - (invepsilonbar*lam3*lam4)/
           (16*Pi^2) - (invepsilonbar*lam4^2)/(32*Pi^2) - 
          (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/
           (16*Pi^2) + (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2), 
        alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - (invepsilonbar*lam3*mS^2)/
           (8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - (invepsilonbar*lam4*mS^2)/
           (16*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/(8*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2), 
        alphaR2B -> g1^2/(960*mS^2*Pi^2), alphaR2G -> 0, alphaRBDH -> 0, 
        alphaRDH -> 0, alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2), alphaRHDpp -> 0, alphaRWDH -> 0, 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 
         (mS^2*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^2*mSig^2*
            YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) - (mSig^4*YSig[fl93]*YSig[fl99]*
            YSigbar[fl95]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 
         (mS^2*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^2*mSig^2*
            YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) - (mSig^4*YSig[fl95]*YSig[fl97]*
            YSigbar[fl93]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (3*mS^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^4*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (mS^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*mS^2*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (3*mS^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^4*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (mS^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*mS^2*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> (-3*g2*mS^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g2*mSig^4*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*
            Pi^2) + (g2*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*mSig^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*invepsilonbar*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (g2*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2), alphaEWlpbar[fl99_, fl97_] -> 
         (-3*g2*mS^4*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (g2*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*g2*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*mSig^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*invepsilonbar*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (g2*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2), alphaEWltp[fl99_, fl97_] -> 0, 
        alphaEWltpbar[fl99_, fl97_] -> 0, alphaEWq[fl99_, fl97_] -> 0, 
        alphaEWqbar[fl99_, fl97_] -> 0, alphaEWqp[fl99_, fl97_] -> 0, 
        alphaEWqpbar[fl99_, fl97_] -> 0, alphaEWqtp[fl99_, fl97_] -> 0, 
        alphaEWqtpbar[fl99_, fl97_] -> 0, alphaKd[fl99_, fl97_] -> 0, 
        alphaKdbar[fl99_, fl97_] -> 0, alphaKe[fl99_, fl97_] -> 0, 
        alphaKebar[fl99_, fl97_] -> 0, alphaKq[fl99_, fl97_] -> 0, 
        alphaKqbar[fl99_, fl97_] -> 0, alphaKu[fl99_, fl97_] -> 0, 
        alphaKubar[fl99_, fl97_] -> 0, alphaOdB[fl97_, fl99_] -> 0, 
        alphaOdBbar[fl97_, fl99_] -> 0, alphaOdd[fl93_, fl95_, fl99_, 
          fl97_] -> 0, alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 0, 
        alphaOlambdaebar[fl97_, fl99_] -> 0, alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (27*mS^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (9*invepsilonbar*mS^4*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (27*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mS^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (9*invepsilonbar*mS^2*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (9*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (27*mS^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (9*invepsilonbar*mS^4*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (27*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mS^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (9*invepsilonbar*mS^2*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (9*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> (-11*g1*mS^6*YSig[fl99]*YSigbar[fl97])/
           (384*(-mS^2 + mSig^2)^4*Pi^2) - (g1*invepsilonbar*mS^6*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^4*Pi^2) + 
          (11*g1*mSig^6*YSig[fl99]*YSigbar[fl97])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) + (g1*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (9*g1*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g1*mS^2*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*mS^2*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g1*invepsilonbar*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (3*g1*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g1*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g1*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2), alphaRBlbar[fl99_, fl97_] -> 
         (-11*g1*mS^6*YSig[fl97]*YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) - (g1*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (11*g1*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (9*g1*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g1*mS^2*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*mS^2*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g1*invepsilonbar*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (3*g1*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g1*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g1*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2), alphaRBlp[fl99_, fl97_] -> 0, 
        alphaRBlpbar[fl99_, fl97_] -> 0, alphaRBltp[fl99_, fl97_] -> 0, 
        alphaRBltpbar[fl99_, fl97_] -> 0, alphaRBq[fl99_, fl97_] -> 0, 
        alphaRBqbar[fl99_, fl97_] -> 0, alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 0, 
        alphaRGqbar[fl99_, fl97_] -> 0, alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 
         (-9*lam3*mS^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*invepsilonbar*lam3*mS^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (9*lam4*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*invepsilonbar*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam3*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam4*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam4*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*lam3*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*lam4*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam4*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*lam3*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)*Pi^2) - 
          (3*invepsilonbar*lam4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) + (3*lam3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*lam4*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*lam3*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)*Pi^2) + 
          (3*lam4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (3*lam3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*lam4*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2), alphaRHl1pbar[fl99_, fl97_] -> 
         (-9*lam3*mS^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*invepsilonbar*lam3*mS^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (9*lam4*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*invepsilonbar*lam4*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam3*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam4*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam4*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*lam3*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*lam4*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam4*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*lam3*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)*Pi^2) - 
          (3*invepsilonbar*lam4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) + (3*lam3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*lam4*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*lam3*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)*Pi^2) + 
          (3*lam4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (3*lam3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*lam4*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2), alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 
         (-3*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (invepsilonbar*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam4*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (lam4*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam4*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (lam4*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lam4*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam4*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (lam4*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (lam4*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> (77*g2*mS^6*YSig[fl99]*YSigbar[fl97])/
           (1152*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2*invepsilonbar*mS^6*
            YSig[fl99]*YSigbar[fl97])/(192*(-mS^2 + mSig^2)^4*Pi^2) - 
          (77*g2*mSig^6*YSig[fl99]*YSigbar[fl97])/(1152*(-mS^2 + mSig^2)^4*
            Pi^2) - (7*g2*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) + (21*g2*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (7*g2*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*mSig^2*YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (8*(-mS^2 + mSig^2)^2*Pi^2) - (17*g2*invepsilonbar*YSig[fl99]*
            YSigbar[fl97])/(192*(-mS^2 + mSig^2)*Pi^2) - 
          (7*g2*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g2*Log[mS^2/\[Mu]^2]*YSig[fl99]*
            YSigbar[fl97])/(192*(-mS^2 + mSig^2)*Pi^2) + 
          (7*g2*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (g2*mSig^2*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (12*(-mS^2 + mSig^2)*Pi^2), alphaRWlbar[fl99_, fl97_] -> 
         (77*g2*mS^6*YSig[fl97]*YSigbar[fl99])/(1152*(-mS^2 + mSig^2)^4*
            Pi^2) + (7*g2*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (77*g2*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(1152*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*g2*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) + (21*g2*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (7*g2*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*mSig^2*YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (8*(-mS^2 + mSig^2)^2*Pi^2) - (17*g2*invepsilonbar*YSig[fl97]*
            YSigbar[fl99])/(192*(-mS^2 + mSig^2)*Pi^2) - 
          (7*g2*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g2*Log[mS^2/\[Mu]^2]*YSig[fl97]*
            YSigbar[fl99])/(192*(-mS^2 + mSig^2)*Pi^2) + 
          (7*g2*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (g2*mSig^2*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (12*(-mS^2 + mSig^2)*Pi^2), alphaRWlp[fl99_, fl97_] -> 0, 
        alphaRWlpbar[fl99_, fl97_] -> 0, alphaRWltp[fl99_, fl97_] -> 0, 
        alphaRWltpbar[fl99_, fl97_] -> 0, alphaRWq[fl99_, fl97_] -> 0, 
        alphaRWqbar[fl99_, fl97_] -> 0, alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 
         -(lam5bar*mS^2*mSig*YSigbar[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam5bar*mS^2*mSig*
            YSigbar[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam5bar*mSig^3*YSigbar[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*
            Pi^2) + (invepsilonbar*lam5bar*mSig^3*YSigbar[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam5bar*mSig*YSigbar[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)*Pi^2) + (lam5bar*mS^2*mSig*Log[mS^2/\[Mu]^2]*
            YSigbar[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam5bar*mSig*Log[mS^2/\[Mu]^2]*YSigbar[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)*Pi^2) - (lam5bar*mSig^3*Log[mSig^2/\[Mu]^2]*
            YSigbar[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaWeinbergbar[fl97_, fl99_] -> 
         -(lam5*mS^2*mSig*YSig[fl97]*YSig[fl99])/(32*(-mS^2 + mSig^2)^2*
            Pi^2) - (invepsilonbar*lam5*mS^2*mSig*YSig[fl97]*YSig[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (lam5*mSig^3*YSig[fl97]*YSig[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*lam5*mSig^3*
            YSig[fl97]*YSig[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam5*mSig*YSig[fl97]*YSig[fl99])/
           (32*(-mS^2 + mSig^2)*Pi^2) + (lam5*mS^2*mSig*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSig[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam5*mSig*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSig[fl99])/
           (32*(-mS^2 + mSig^2)*Pi^2) - (lam5*mSig^3*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSig[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaKW -> (g2^2*(65*invepsilonbar - Log[mS^2/\[Mu]^2] - 
            64*Log[mSig^2/\[Mu]^2]))/(96*Pi^2), alphaR2W -> 
         (g2^2*(64*mS^2 + mSig^2))/(960*mS^2*mSig^2*Pi^2), 
        alphaKl[fl99_, fl97_] -> 
         (7*((mS^2 - mSig^2)*((1 + 2*invepsilonbar)*mS^2 - 
              (3 + 2*invepsilonbar)*mSig^2) - 2*(mS^4 - 2*mS^2*mSig^2)*
             Log[mS^2/\[Mu]^2] - 2*mSig^4*Log[mSig^2/\[Mu]^2])*YSig[fl99]*
           YSigbar[fl97])/(64*(mS^2 - mSig^2)^2*Pi^2), 
        alphaKlbar[fl99_, fl97_] -> 
         (7*((mS^2 - mSig^2)*((1 + 2*invepsilonbar)*mS^2 - 
              (3 + 2*invepsilonbar)*mSig^2) - 2*(mS^4 - 2*mS^2*mSig^2)*
             Log[mS^2/\[Mu]^2] - 2*mSig^4*Log[mSig^2/\[Mu]^2])*YSig[fl97]*
           YSigbar[fl99])/(64*(mS^2 - mSig^2)^2*Pi^2), 
        alphaRlD[fl99_, fl97_] -> (-7*(mS^6 - 6*mS^4*mSig^2 + 3*mS^2*mSig^4 + 
            2*mSig^6 + 6*mS^2*mSig^4*Log[mS^2/\[Mu]^2] - 6*mS^2*mSig^4*
             Log[mSig^2/\[Mu]^2])*YSig[fl99]*YSigbar[fl97])/
          (96*(mS^2 - mSig^2)^4*Pi^2), alphaRlDbar[fl99_, fl97_] -> 
         (-7*(mS^6 - 6*mS^4*mSig^2 + 3*mS^2*mSig^4 + 2*mSig^6 + 
            6*mS^2*mSig^4*Log[mS^2/\[Mu]^2] - 6*mS^2*mSig^4*
             Log[mSig^2/\[Mu]^2])*YSig[fl97]*YSigbar[fl99])/
          (96*(mS^2 - mSig^2)^4*Pi^2)}, 
       {alphaKW -> (65*g2^2*invepsilonbar)/(96*Pi^2) - 
          (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2) - (2*g2^2*Log[mSig^2/\[Mu]^2])/
           (3*Pi^2), alphaKW -> (11*g2^2*invepsilonbar)/(32*Pi^2) - 
          (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2) - (g2^2*Log[mSig^2/\[Mu]^2])/
           (3*Pi^2), alphaR2W -> g2^2/(960*mS^2*Pi^2) + 
          g2^2/(15*mSig^2*Pi^2), alphaR2W -> g2^2/(960*mS^2*Pi^2) + 
          (2*g2^2)/(15*mSig^2*Pi^2), alphaKl[fl99_, fl97_] -> 
         (11*mS^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (mS^2*mSig^2*YSig[fl99]*
            YSigbar[fl97])/(2*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (2*(-mS^2 + mSig^2)^2*Pi^2) + (21*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (7*invepsilonbar*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mS^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (invepsilonbar*mS^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)*
            Pi^2) - (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(2*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (7*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaKl[fl99_, fl97_] -> (-9*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (3*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (3*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2), alphaKlbar[fl99_, fl97_] -> 
         (11*mS^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (mS^2*mSig^2*YSig[fl97]*
            YSigbar[fl99])/(2*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (2*(-mS^2 + mSig^2)^2*Pi^2) + (21*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (7*invepsilonbar*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mS^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (invepsilonbar*mS^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)*
            Pi^2) - (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(2*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (7*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaKlbar[fl99_, fl97_] -> (-9*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*mS^4*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (3*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (3*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2), alphaRlD[fl99_, fl97_] -> 
         (77*mS^6*YSig[fl99]*YSigbar[fl97])/(96*(-mS^2 + mSig^2)^4*Pi^2) + 
          (7*invepsilonbar*mS^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (77*mSig^6*YSig[fl99]*
            YSigbar[fl97])/(96*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (21*mS^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (7*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (21*mSig^4*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (7*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (7*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (7*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (7*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (7*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (7*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (7*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRlD[fl99_, fl97_] -> 
         (11*mS^6*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (11*mSig^6*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (9*mS^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mSig^4*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRlDbar[fl99_, fl97_] -> 
         (77*mS^6*YSig[fl97]*YSigbar[fl99])/(96*(-mS^2 + mSig^2)^4*Pi^2) + 
          (7*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (77*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(96*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (21*mS^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (7*invepsilonbar*mS^4*YSig[fl97]*
            YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (21*mSig^4*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (7*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (7*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (7*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (7*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (7*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (7*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (7*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRlDbar[fl99_, fl97_] -> 
         (11*mS^6*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (11*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (9*mS^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*invepsilonbar*mS^4*YSig[fl97]*
            YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mSig^4*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2)}}}, 
     {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> 0, alphaRHepbar[fl99_, fl97_] -> 0, 
        alphaRHepp[fl99_, fl97_] -> 0, alphaRHeppbar[fl99_, fl97_] -> 0, 
        alphaRHl1p[fl99_, fl97_] -> 0, alphaRHl1pbar[fl99_, fl97_] -> 0, 
        alphaRHl1pp[fl99_, fl97_] -> 0, alphaRHl1ppbar[fl99_, fl97_] -> 0, 
        alphaRHl3p[fl99_, fl97_] -> 0, alphaRHl3pbar[fl99_, fl97_] -> 0, 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRlD[fl99_, fl97_] -> 0, alphaRlDbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> 0, alphaRWlbar[fl99_, fl97_] -> 0, 
        alphaRWlp[fl99_, fl97_] -> 0, alphaRWlpbar[fl99_, fl97_] -> 0, 
        alphaRWltp[fl99_, fl97_] -> 0, alphaRWltpbar[fl99_, fl97_] -> 0, 
        alphaRWq[fl99_, fl97_] -> 0, alphaRWqbar[fl99_, fl97_] -> 0, 
        alphaRWqp[fl99_, fl97_] -> 0, alphaRWqpbar[fl99_, fl97_] -> 0, 
        alphaRWqtp[fl99_, fl97_] -> 0, alphaRWqtpbar[fl99_, fl97_] -> 0, 
        alphaWeinberg[fl97_, fl99_] -> 0, alphaWeinbergbar[fl97_, fl99_] -> 
         0}, {}}, {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaO3G -> 0, 
        alphaO3Gt -> 0, alphaO3W -> g2^3/(5760*mS^2*Pi^2) - 
          g2^3/(180*mSig^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> -lam3^3/(48*mS^2*Pi^2) - (lam3^2*lam4)/(32*mS^2*Pi^2) - 
          (lam3*lam4^2)/(32*mS^2*Pi^2) - lam4^3/(96*mS^2*Pi^2) - 
          (lam3*lam5*lam5bar)/(32*mS^2*Pi^2) - (lam4*lam5*lam5bar)/
           (32*mS^2*Pi^2), alphaOHB -> (g1^2*lam3)/(384*mS^2*Pi^2) + 
          (g1^2*lam4)/(768*mS^2*Pi^2), alphaOHBox -> -lam3^2/(96*mS^2*Pi^2) - 
          (lam3*lam4)/(96*mS^2*Pi^2) - lam4^2/(192*mS^2*Pi^2), 
        alphaOHBt -> 0, alphaOHD -> -lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2), alphaOHG -> 0, alphaOHGt -> 0, 
        alphaOHW -> (g2^2*lam3)/(384*mS^2*Pi^2) + (g2^2*lam4)/
           (768*mS^2*Pi^2), alphaOHWB -> (g1*g2*lam4)/(384*mS^2*Pi^2), 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         -(invepsilonbar*lam3^2)/(16*Pi^2) - (invepsilonbar*lam3*lam4)/
           (16*Pi^2) - (invepsilonbar*lam4^2)/(32*Pi^2) - 
          (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/
           (16*Pi^2) + (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2), 
        alphaOmuH2 -> -(lam3*mS^2)/(8*Pi^2) - (invepsilonbar*lam3*mS^2)/
           (8*Pi^2) - (lam4*mS^2)/(16*Pi^2) - (invepsilonbar*lam4*mS^2)/
           (16*Pi^2) + (lam3*mS^2*Log[mS^2/\[Mu]^2])/(8*Pi^2) + 
          (lam4*mS^2*Log[mS^2/\[Mu]^2])/(16*Pi^2), 
        alphaR2B -> g1^2/(960*mS^2*Pi^2), alphaR2G -> 0, alphaRBDH -> 0, 
        alphaRDH -> 0, alphaRHDp -> lam4^2/(96*mS^2*Pi^2) + 
          (lam5*lam5bar)/(96*mS^2*Pi^2), alphaRHDpp -> 0, alphaRWDH -> 0, 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> 0, alphaEBepbar[fl99_, fl97_] -> 0, 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 
         (mS^2*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^2*mSig^2*
            YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) - (mSig^4*YSig[fl93]*YSig[fl99]*
            YSigbar[fl95]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 
         (mS^2*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^2*mSig^2*
            YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) - (mSig^4*YSig[fl95]*YSig[fl97]*
            YSigbar[fl93]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 
         (3*mS^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^4*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (mS^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*mS^2*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 
         (3*mS^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (invepsilonbar*mS^4*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (mS^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*mS^2*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^4*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> (-3*g2*mS^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (g2*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g2*mSig^4*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*
            Pi^2) + (g2*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*mSig^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*invepsilonbar*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (g2*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2), alphaEWlpbar[fl99_, fl97_] -> 
         (-3*g2*mS^4*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (g2*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*g2*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*mSig^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (g2*invepsilonbar*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (g2*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2), alphaEWltp[fl99_, fl97_] -> 0, 
        alphaEWltpbar[fl99_, fl97_] -> 0, alphaEWq[fl99_, fl97_] -> 0, 
        alphaEWqbar[fl99_, fl97_] -> 0, alphaEWqp[fl99_, fl97_] -> 0, 
        alphaEWqpbar[fl99_, fl97_] -> 0, alphaEWqtp[fl99_, fl97_] -> 0, 
        alphaEWqtpbar[fl99_, fl97_] -> 0, alphaKd[fl99_, fl97_] -> 0, 
        alphaKdbar[fl99_, fl97_] -> 0, alphaKe[fl99_, fl97_] -> 0, 
        alphaKebar[fl99_, fl97_] -> 0, alphaKq[fl99_, fl97_] -> 0, 
        alphaKqbar[fl99_, fl97_] -> 0, alphaKu[fl99_, fl97_] -> 0, 
        alphaKubar[fl99_, fl97_] -> 0, alphaOdB[fl97_, fl99_] -> 0, 
        alphaOdBbar[fl97_, fl99_] -> 0, alphaOdd[fl93_, fl95_, fl99_, 
          fl97_] -> 0, alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> 0, alphaOlambdadbar[fl97_, fl99_] -> 
         0, alphaOlambdae[fl97_, fl99_] -> 
         (-7*((mS^2 - mSig^2)*((1 + 2*invepsilonbar)*mS^2 - 
              (3 + 2*invepsilonbar)*mSig^2) - 2*(mS^4 - 2*mS^2*mSig^2)*
             Log[mS^2/\[Mu]^2] - 2*mSig^4*Log[mSig^2/\[Mu]^2])*yl[MIF1, fl99]*
           YSig[fl97]*YSigbar[MIF1])/(128*(mS^2 - mSig^2)^2*Pi^2), 
        alphaOlambdaebar[fl97_, fl99_] -> 
         (-7*((mS^2 - mSig^2)*((1 + 2*invepsilonbar)*mS^2 - 
              (3 + 2*invepsilonbar)*mSig^2) - 2*(mS^4 - 2*mS^2*mSig^2)*
             Log[mS^2/\[Mu]^2] - 2*mSig^4*Log[mSig^2/\[Mu]^2])*
           ylbar[MIF1, fl99]*YSig[MIF1]*YSigbar[fl97])/(128*(mS^2 - mSig^2)^2*
           Pi^2), alphaOlambdau[fl97_, fl99_] -> 0, 
        alphaOlambdaubar[fl97_, fl99_] -> 0, alphaOld[fl95_, fl93_, fl99_, 
          fl97_] -> 0, alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 
         (27*mS^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (9*invepsilonbar*mS^4*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (27*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*invepsilonbar*mSig^4*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mS^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (9*invepsilonbar*mS^2*YSig[fl93]*
            YSig[fl99]*YSigbar[fl95]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (9*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mSig^2*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl93]*YSig[fl99]*YSigbar[fl95]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 
         (27*mS^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (256*(-mS^2 + mSig^2)^3*Pi^2) + (9*invepsilonbar*mS^4*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (27*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*invepsilonbar*mSig^4*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mS^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/
           (128*(-mS^2 + mSig^2)^2*Pi^2) + (9*invepsilonbar*mS^2*YSig[fl95]*
            YSig[fl97]*YSigbar[fl93]*YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*
            Pi^2) + (9*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mSig^2*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
          (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (9*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[fl95]*YSig[fl97]*YSigbar[fl93]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> (-11*g1*mS^6*YSig[fl99]*YSigbar[fl97])/
           (384*(-mS^2 + mSig^2)^4*Pi^2) - (g1*invepsilonbar*mS^6*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^4*Pi^2) + 
          (11*g1*mSig^6*YSig[fl99]*YSigbar[fl97])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) + (g1*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (9*g1*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g1*mS^2*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*mS^2*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g1*invepsilonbar*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (3*g1*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g1*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g1*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^4*Pi^2), alphaRBlbar[fl99_, fl97_] -> 
         (-11*g1*mS^6*YSig[fl97]*YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*
            Pi^2) - (g1*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (11*g1*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(384*(-mS^2 + mSig^2)^4*Pi^2) + 
          (g1*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) - (9*g1*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*g1*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*g1*mS^2*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*g1*invepsilonbar*mS^2*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g1*invepsilonbar*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (g1*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2) + (3*g1*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*g1*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g1*Log[mS^2/\[Mu]^2]*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) - 
          (g1*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^4*Pi^2), alphaRBlp[fl99_, fl97_] -> 0, 
        alphaRBlpbar[fl99_, fl97_] -> 0, alphaRBltp[fl99_, fl97_] -> 0, 
        alphaRBltpbar[fl99_, fl97_] -> 0, alphaRBq[fl99_, fl97_] -> 0, 
        alphaRBqbar[fl99_, fl97_] -> 0, alphaRBqp[fl99_, fl97_] -> 0, 
        alphaRBqpbar[fl99_, fl97_] -> 0, alphaRBqtp[fl99_, fl97_] -> 0, 
        alphaRBqtpbar[fl99_, fl97_] -> 0, alphaRBu[fl99_, fl97_] -> 0, 
        alphaRBubar[fl99_, fl97_] -> 0, alphaRBup[fl99_, fl97_] -> 0, 
        alphaRBupbar[fl99_, fl97_] -> 0, alphaRButp[fl99_, fl97_] -> 0, 
        alphaRButpbar[fl99_, fl97_] -> 0, alphaRdD[fl99_, fl97_] -> 0, 
        alphaRdDbar[fl99_, fl97_] -> 0, alphaRdHD1[fl97_, fl99_] -> 0, 
        alphaRdHD1bar[fl97_, fl99_] -> 0, alphaRdHD2[fl97_, fl99_] -> 0, 
        alphaRdHD2bar[fl97_, fl99_] -> 0, alphaRdHD3[fl97_, fl99_] -> 0, 
        alphaRdHD3bar[fl97_, fl99_] -> 0, alphaRdHD4[fl97_, fl99_] -> 0, 
        alphaRdHD4bar[fl97_, fl99_] -> 0, alphaReD[fl99_, fl97_] -> 0, 
        alphaReDbar[fl99_, fl97_] -> 0, alphaReHD1[fl97_, fl99_] -> 0, 
        alphaReHD1bar[fl97_, fl99_] -> 0, alphaReHD2[fl97_, fl99_] -> 0, 
        alphaReHD2bar[fl97_, fl99_] -> 0, alphaReHD3[fl97_, fl99_] -> 0, 
        alphaReHD3bar[fl97_, fl99_] -> 0, alphaReHD4[fl97_, fl99_] -> 0, 
        alphaReHD4bar[fl97_, fl99_] -> 0, alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 0, 
        alphaRGqbar[fl99_, fl97_] -> 0, alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 0, 
        alphaRHepbar[fl99_, fl97_] -> 0, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 
         (-9*lam3*mS^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*invepsilonbar*lam3*mS^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (9*lam4*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*invepsilonbar*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam3*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam4*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam4*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*lam3*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*lam4*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam4*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*lam3*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)*Pi^2) - 
          (3*invepsilonbar*lam4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) + (3*lam3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*lam4*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*lam3*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)*Pi^2) + 
          (3*lam4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (3*lam3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*lam4*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2), alphaRHl1pbar[fl99_, fl97_] -> 
         (-9*lam3*mS^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*
            Pi^2) - (3*invepsilonbar*lam3*mS^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) - (9*lam4*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*invepsilonbar*lam4*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam3*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam3*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^3*Pi^2) + (9*lam4*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*lam4*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (3*lam3*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) - (3*lam4*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*invepsilonbar*lam4*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*lam3*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)*Pi^2) - 
          (3*invepsilonbar*lam4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) + (3*lam3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*lam4*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*lam3*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)*Pi^2) + 
          (3*lam4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (3*lam3*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*lam4*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2), alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 
         (-3*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*
            Pi^2) - (invepsilonbar*lam4*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam4*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (lam4*mS^2*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam4*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (lam4*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2), 
        alphaRHl3pbar[fl99_, fl97_] -> (-3*lam4*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
          (invepsilonbar*lam4*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*lam4*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (invepsilonbar*lam4*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (lam4*mS^2*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam4*mS^2*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam4*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)*Pi^2) + 
          (lam4*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) + (lam4*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)*Pi^2) - (lam4*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2), 
        alphaRHl3pp[fl99_, fl97_] -> 0, alphaRHl3ppbar[fl99_, fl97_] -> 0, 
        alphaRHq1p[fl99_, fl97_] -> 0, alphaRHq1pbar[fl99_, fl97_] -> 0, 
        alphaRHq1pp[fl99_, fl97_] -> 0, alphaRHq1ppbar[fl99_, fl97_] -> 0, 
        alphaRHq3p[fl99_, fl97_] -> 0, alphaRHq3pbar[fl99_, fl97_] -> 0, 
        alphaRHq3pp[fl99_, fl97_] -> 0, alphaRHq3ppbar[fl99_, fl97_] -> 0, 
        alphaRHup[fl99_, fl97_] -> 0, alphaRHupbar[fl99_, fl97_] -> 0, 
        alphaRHupp[fl99_, fl97_] -> 0, alphaRHuppbar[fl99_, fl97_] -> 0, 
        alphaRqD[fl99_, fl97_] -> 0, alphaRqDbar[fl99_, fl97_] -> 0, 
        alphaRuD[fl99_, fl97_] -> 0, alphaRuDbar[fl99_, fl97_] -> 0, 
        alphaRuHD1[fl97_, fl99_] -> 0, alphaRuHD1bar[fl97_, fl99_] -> 0, 
        alphaRuHD2[fl97_, fl99_] -> 0, alphaRuHD2bar[fl97_, fl99_] -> 0, 
        alphaRuHD3[fl97_, fl99_] -> 0, alphaRuHD3bar[fl97_, fl99_] -> 0, 
        alphaRuHD4[fl97_, fl99_] -> 0, alphaRuHD4bar[fl97_, fl99_] -> 0, 
        alphaRWl[fl99_, fl97_] -> (77*g2*mS^6*YSig[fl99]*YSigbar[fl97])/
           (1152*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2*invepsilonbar*mS^6*
            YSig[fl99]*YSigbar[fl97])/(192*(-mS^2 + mSig^2)^4*Pi^2) - 
          (77*g2*mSig^6*YSig[fl99]*YSigbar[fl97])/(1152*(-mS^2 + mSig^2)^4*
            Pi^2) - (7*g2*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) + (21*g2*mS^4*YSig[fl99]*
            YSigbar[fl97])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (7*g2*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*mSig^2*YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (8*(-mS^2 + mSig^2)^2*Pi^2) - (17*g2*invepsilonbar*YSig[fl99]*
            YSigbar[fl97])/(192*(-mS^2 + mSig^2)*Pi^2) - 
          (7*g2*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g2*Log[mS^2/\[Mu]^2]*YSig[fl99]*
            YSigbar[fl97])/(192*(-mS^2 + mSig^2)*Pi^2) + 
          (7*g2*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (g2*mSig^2*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (12*(-mS^2 + mSig^2)*Pi^2), alphaRWlbar[fl99_, fl97_] -> 
         (77*g2*mS^6*YSig[fl97]*YSigbar[fl99])/(1152*(-mS^2 + mSig^2)^4*
            Pi^2) + (7*g2*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (77*g2*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(1152*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*g2*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) + (21*g2*mS^4*YSig[fl97]*
            YSigbar[fl99])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
          (7*g2*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^3*Pi^2) - (g2*mS^2*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (g2*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*mSig^2*YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*invepsilonbar*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (8*(-mS^2 + mSig^2)^2*Pi^2) - (17*g2*invepsilonbar*YSig[fl97]*
            YSigbar[fl99])/(192*(-mS^2 + mSig^2)*Pi^2) - 
          (7*g2*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
          (g2*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (g2*Log[mS^2/\[Mu]^2]*YSig[fl97]*
            YSigbar[fl99])/(192*(-mS^2 + mSig^2)*Pi^2) + 
          (7*g2*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (192*(-mS^2 + mSig^2)^4*Pi^2) - (g2*mSig^2*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^2*Pi^2) + 
          (g2*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (12*(-mS^2 + mSig^2)*Pi^2), alphaRWlp[fl99_, fl97_] -> 0, 
        alphaRWlpbar[fl99_, fl97_] -> 0, alphaRWltp[fl99_, fl97_] -> 0, 
        alphaRWltpbar[fl99_, fl97_] -> 0, alphaRWq[fl99_, fl97_] -> 0, 
        alphaRWqbar[fl99_, fl97_] -> 0, alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 
         -(lam5bar*mS^2*mSig*YSigbar[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (invepsilonbar*lam5bar*mS^2*mSig*
            YSigbar[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam5bar*mSig^3*YSigbar[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*
            Pi^2) + (invepsilonbar*lam5bar*mSig^3*YSigbar[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam5bar*mSig*YSigbar[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)*Pi^2) + (lam5bar*mS^2*mSig*Log[mS^2/\[Mu]^2]*
            YSigbar[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam5bar*mSig*Log[mS^2/\[Mu]^2]*YSigbar[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)*Pi^2) - (lam5bar*mSig^3*Log[mSig^2/\[Mu]^2]*
            YSigbar[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaWeinbergbar[fl97_, fl99_] -> 
         -(lam5*mS^2*mSig*YSig[fl97]*YSig[fl99])/(32*(-mS^2 + mSig^2)^2*
            Pi^2) - (invepsilonbar*lam5*mS^2*mSig*YSig[fl97]*YSig[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (lam5*mSig^3*YSig[fl97]*YSig[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (invepsilonbar*lam5*mSig^3*
            YSig[fl97]*YSig[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*lam5*mSig*YSig[fl97]*YSig[fl99])/
           (32*(-mS^2 + mSig^2)*Pi^2) + (lam5*mS^2*mSig*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSig[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (lam5*mSig*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSig[fl99])/
           (32*(-mS^2 + mSig^2)*Pi^2) - (lam5*mSig^3*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSig[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaKW -> 0, alphaR2W -> (g2^2*(64*mS^2 + mSig^2))/
          (960*mS^2*mSig^2*Pi^2), alphaKl[fl99_, fl97_] -> 0, 
        alphaKlbar[fl99_, fl97_] -> 0, alphaRlD[fl99_, fl97_] -> 
         (-7*(mS^6 - 6*mS^4*mSig^2 + 3*mS^2*mSig^4 + 2*mSig^6 + 
            6*mS^2*mSig^4*Log[mS^2/\[Mu]^2] - 6*mS^2*mSig^4*
             Log[mSig^2/\[Mu]^2])*YSig[fl99]*YSigbar[fl97])/
          (96*(mS^2 - mSig^2)^4*Pi^2), alphaRlDbar[fl99_, fl97_] -> 
         (-7*(mS^6 - 6*mS^4*mSig^2 + 3*mS^2*mSig^4 + 2*mSig^6 + 
            6*mS^2*mSig^4*Log[mS^2/\[Mu]^2] - 6*mS^2*mSig^4*
             Log[mSig^2/\[Mu]^2])*YSig[fl97]*YSigbar[fl99])/
          (96*(mS^2 - mSig^2)^4*Pi^2)}, 
       {alphaKW -> (65*g2^2*invepsilonbar)/(96*Pi^2) - 
          (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2) - (2*g2^2*Log[mSig^2/\[Mu]^2])/
           (3*Pi^2), alphaKW -> (11*g2^2*invepsilonbar)/(32*Pi^2) - 
          (g2^2*Log[mS^2/\[Mu]^2])/(96*Pi^2) - (g2^2*Log[mSig^2/\[Mu]^2])/
           (3*Pi^2), alphaR2W -> g2^2/(960*mS^2*Pi^2) + 
          g2^2/(15*mSig^2*Pi^2), alphaR2W -> g2^2/(960*mS^2*Pi^2) + 
          (2*g2^2)/(15*mSig^2*Pi^2), alphaKl[fl99_, fl97_] -> 
         (11*mS^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mS^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (mS^2*mSig^2*YSig[fl99]*
            YSigbar[fl97])/(2*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*mSig^2*YSig[fl99]*YSigbar[fl97])/
           (2*(-mS^2 + mSig^2)^2*Pi^2) + (21*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (7*invepsilonbar*mSig^4*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mS^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (invepsilonbar*mS^2*YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)*
            Pi^2) - (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(2*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (7*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaKl[fl99_, fl97_] -> (-9*mS^4*YSig[fl99]*YSigbar[fl97])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*YSig[fl99]*YSigbar[fl97])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (3*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (3*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (32*(-mS^2 + mSig^2)^2*Pi^2), alphaKlbar[fl99_, fl97_] -> 
         (11*mS^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*invepsilonbar*mS^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (mS^2*mSig^2*YSig[fl97]*
            YSigbar[fl99])/(2*(-mS^2 + mSig^2)^2*Pi^2) - 
          (invepsilonbar*mS^2*mSig^2*YSig[fl97]*YSigbar[fl99])/
           (2*(-mS^2 + mSig^2)^2*Pi^2) + (21*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) + (7*invepsilonbar*mSig^4*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (mS^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (invepsilonbar*mS^2*YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)*
            Pi^2) - (9*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(2*(-mS^2 + mSig^2)^2*Pi^2) - 
          (mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (7*mSig^4*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2), 
        alphaKlbar[fl99_, fl97_] -> (-9*mS^4*YSig[fl97]*YSigbar[fl99])/
           (64*(-mS^2 + mSig^2)^2*Pi^2) - (3*invepsilonbar*mS^4*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
          (9*mSig^4*YSig[fl97]*YSigbar[fl99])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) - (3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)*Pi^2) - (3*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)*Pi^2) + 
          (3*mS^4*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2) + (3*mS^2*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (32*(-mS^2 + mSig^2)^2*Pi^2), alphaRlD[fl99_, fl97_] -> 
         (77*mS^6*YSig[fl99]*YSigbar[fl97])/(96*(-mS^2 + mSig^2)^4*Pi^2) + 
          (7*invepsilonbar*mS^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (77*mSig^6*YSig[fl99]*
            YSigbar[fl97])/(96*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (21*mS^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (7*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (21*mSig^4*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (7*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (7*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (7*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (7*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (7*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (7*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (7*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRlD[fl99_, fl97_] -> 
         (11*mS^6*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (11*mSig^6*YSig[fl99]*
            YSigbar[fl97])/(32*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*invepsilonbar*mSig^6*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (9*mS^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*invepsilonbar*mS^4*YSig[fl99]*
            YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mSig^4*YSig[fl99]*YSigbar[fl97])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*mS^2*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mS^2*YSig[fl99]*
            YSigbar[fl97])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl99]*YSigbar[fl97])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl99]*YSigbar[fl97])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRlDbar[fl99_, fl97_] -> 
         (77*mS^6*YSig[fl97]*YSigbar[fl99])/(96*(-mS^2 + mSig^2)^4*Pi^2) + 
          (7*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (77*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(96*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (21*mS^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (7*invepsilonbar*mS^4*YSig[fl97]*
            YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (21*mSig^4*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (7*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (7*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (7*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (7*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (7*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (7*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (7*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (7*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2), alphaRlDbar[fl99_, fl97_] -> 
         (11*mS^6*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^4*Pi^2) + 
          (3*invepsilonbar*mS^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (11*mSig^6*YSig[fl97]*
            YSigbar[fl99])/(32*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*invepsilonbar*mSig^6*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) + (9*mS^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*invepsilonbar*mS^4*YSig[fl97]*
            YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) + 
          (9*mSig^4*YSig[fl97]*YSigbar[fl99])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
          (3*invepsilonbar*mSig^4*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2) + (3*mS^2*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*invepsilonbar*mS^2*YSig[fl97]*
            YSigbar[fl99])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
          (3*mS^6*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^4*Pi^2) - (3*mS^4*Log[mS^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(8*(-mS^2 + mSig^2)^3*Pi^2) - 
          (3*mS^2*Log[mS^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^2*Pi^2) + (3*mSig^6*Log[mSig^2/\[Mu]^2]*
            YSig[fl97]*YSigbar[fl99])/(16*(-mS^2 + mSig^2)^4*Pi^2) - 
          (3*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[fl97]*YSigbar[fl99])/
           (16*(-mS^2 + mSig^2)^3*Pi^2)}}}, {alphaKB -> 1, alphaKW -> 1, 
      alphaKG -> 1, alphaKq[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKl[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKu[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKd[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKe[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOmuH2 -> muH^2 + (onelooporder*(-2*lam3*mS^2 - 
           2*invepsilonbar*lam3*mS^2 - lam4*mS^2 - invepsilonbar*lam4*mS^2 + 
           2*lam3*mS^2*Log[mS^2/\[Mu]^2] + lam4*mS^2*Log[mS^2/\[Mu]^2]))/
         (16*Pi^2), alphaKH -> 1, alphaOlambda -> 
       lam + onelooporder*(-(invepsilonbar*lam3^2)/(16*Pi^2) - 
          (invepsilonbar*lam3*lam4)/(16*Pi^2) - (invepsilonbar*lam4^2)/
           (32*Pi^2) - (invepsilonbar*lam5*lam5bar)/(32*Pi^2) + 
          (g2^4*muH^2)/(1920*mS^2*Pi^2) - (lam4^2*muH^2)/(96*mS^2*Pi^2) - 
          (lam5*lam5bar*muH^2)/(96*mS^2*Pi^2) + (g2^4*muH^2)/
           (30*mSig^2*Pi^2) + (lam3^2*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam3*lam4*Log[mS^2/\[Mu]^2])/(16*Pi^2) + 
          (lam4^2*Log[mS^2/\[Mu]^2])/(32*Pi^2) + 
          (lam5*lam5bar*Log[mS^2/\[Mu]^2])/(32*Pi^2)), 
      alphaOlambdad[mif1_, mif2_] -> yd[mif1, mif2], 
      alphaOlambdae[mif1_, mif2_] -> yl[mif1, mif2] - 
        (7*onelooporder*(mS^4*yl[MIF1, mif2]*YSig[mif1]*YSigbar[MIF1] + 
           2*invepsilonbar*mS^4*yl[MIF1, mif2]*YSig[mif1]*YSigbar[MIF1] - 
           4*mS^2*mSig^2*yl[MIF1, mif2]*YSig[mif1]*YSigbar[MIF1] - 
           4*invepsilonbar*mS^2*mSig^2*yl[MIF1, mif2]*YSig[mif1]*
            YSigbar[MIF1] + 3*mSig^4*yl[MIF1, mif2]*YSig[mif1]*
            YSigbar[MIF1] + 2*invepsilonbar*mSig^4*yl[MIF1, mif2]*YSig[mif1]*
            YSigbar[MIF1] - 2*mS^4*Log[mS^2/\[Mu]^2]*yl[MIF1, mif2]*
            YSig[mif1]*YSigbar[MIF1] + 4*mS^2*mSig^2*Log[mS^2/\[Mu]^2]*
            yl[MIF1, mif2]*YSig[mif1]*YSigbar[MIF1] - 
           2*mSig^4*Log[mSig^2/\[Mu]^2]*yl[MIF1, mif2]*YSig[mif1]*
            YSigbar[MIF1]))/(128*(mS^2 - mSig^2)^2*Pi^2), 
      alphaOlambdau[mif1_, mif2_] -> yu[mif1, mif2], 
      alphaKqbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKlbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKubar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKdbar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaKebar[mif1_, mif2_] -> KroneckerDelta[mif1, mif2], 
      alphaOlambdadbar[mif1_, mif2_] -> ydbar[mif1, mif2], 
      alphaOlambdaebar[mif1_, mif2_] -> ylbar[mif1, mif2] - 
        (7*onelooporder*(mS^4*ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] + 
           2*invepsilonbar*mS^4*ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] - 
           4*mS^2*mSig^2*ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] - 
           4*invepsilonbar*mS^2*mSig^2*ylbar[MIF1, mif2]*YSig[MIF1]*
            YSigbar[mif1] + 3*mSig^4*ylbar[MIF1, mif2]*YSig[MIF1]*
            YSigbar[mif1] + 2*invepsilonbar*mSig^4*ylbar[MIF1, mif2]*
            YSig[MIF1]*YSigbar[mif1] - 2*mS^4*Log[mS^2/\[Mu]^2]*
            ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] + 4*mS^2*mSig^2*
            Log[mS^2/\[Mu]^2]*ylbar[MIF1, mif2]*YSig[MIF1]*YSigbar[mif1] - 
           2*mSig^4*Log[mSig^2/\[Mu]^2]*ylbar[MIF1, mif2]*YSig[MIF1]*
            YSigbar[mif1]))/(128*(mS^2 - mSig^2)^2*Pi^2), 
      alphaOlambdaubar[mif1_, mif2_] -> yubar[mif1, mif2], alphaO3G -> 0, 
      alphaO3Gt -> 0, alphaO3W -> onelooporder*(g2^3/(5760*mS^2*Pi^2) - 
         g2^3/(180*mSig^2*Pi^2)), alphaO3Wt -> 0, alphaOHG -> 0, 
      alphaOHGt -> 0, alphaOHW -> (g2^2*(2*lam3 + lam4)*onelooporder)/
        (768*mS^2*Pi^2), alphaOHWt -> 0, alphaOHB -> 
       (g1^2*(2*lam3 + lam4)*onelooporder)/(768*mS^2*Pi^2), alphaOHBt -> 0, 
      alphaOHWB -> (g1*g2*lam4*onelooporder)/(384*mS^2*Pi^2), 
      alphaOHWBt -> 0, alphaOHBox -> ((-192*g2^4*mS^2 - g1^4*mSig^2 - 
          3*g2^4*mSig^2 - 80*lam3^2*mSig^2 - 80*lam3*lam4*mSig^2 + 
          40*lam5*lam5bar*mSig^2)*onelooporder)/(7680*mS^2*mSig^2*Pi^2), 
      alphaOHD -> ((-g1^4 - 20*lam4^2 + 20*lam5*lam5bar)*onelooporder)/
        (1920*mS^2*Pi^2), alphaOH -> ((-64*g2^4*lam*mS^2 - g2^4*lam*mSig^2 - 
          20*lam3^3*mSig^2 - 30*lam3^2*lam4*mSig^2 + 20*lam*lam4^2*mSig^2 - 
          30*lam3*lam4^2*mSig^2 - 10*lam4^3*mSig^2 + 20*lam*lam5*lam5bar*
           mSig^2 - 30*lam3*lam5*lam5bar*mSig^2 - 30*lam4*lam5*lam5bar*
           mSig^2)*onelooporder)/(960*mS^2*mSig^2*Pi^2), 
      alphaOuG[mif1_, mif2_] -> 0, alphaOuW[mif1_, mif2_] -> 0, 
      alphaOuB[mif1_, mif2_] -> 0, alphaOdG[mif1_, mif2_] -> 0, 
      alphaOdW[mif1_, mif2_] -> 0, alphaOdB[mif1_, mif2_] -> 0, 
      alphaOeW[mif1_, mif2_] -> (onelooporder*(-7*g2*mS^6*yl[mif3, mif2]*
           YSig[mif1]*YSigbar[mif3] + 24*g2*iCPV^2*mS^6*yl[mif3, mif2]*
           YSig[mif1]*YSigbar[mif3] + 42*g2*mS^4*mSig^2*yl[mif3, mif2]*
           YSig[mif1]*YSigbar[mif3] - 24*g2*iCPV^2*mS^4*mSig^2*yl[mif3, mif2]*
           YSig[mif1]*YSigbar[mif3] - 21*g2*mS^2*mSig^4*yl[mif3, mif2]*
           YSig[mif1]*YSigbar[mif3] - 24*g2*iCPV^2*mS^2*mSig^4*yl[mif3, mif2]*
           YSig[mif1]*YSigbar[mif3] - 14*g2*mSig^6*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] + 24*g2*iCPV^2*mSig^6*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] - 48*g2*iCPV^2*mS^4*mSig^2*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 42*g2*mS^2*mSig^4*
           Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          48*g2*iCPV^2*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*
           YSig[mif1]*YSigbar[mif3] + 48*g2*iCPV^2*mS^4*mSig^2*
           Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          42*g2*mS^2*mSig^4*Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] - 48*g2*iCPV^2*mS^2*mSig^4*Log[mSig^2/\[Mu]^2]*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3]))/(768*(mS^2 - mSig^2)^4*
         Pi^2), alphaOeB[mif1_, mif2_] -> 
       (7*onelooporder*(g1*mS^6*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          6*g1*mS^4*mSig^2*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          3*g1*mS^2*mSig^4*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          2*g1*mSig^6*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          6*g1*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] - 6*g1*mS^2*mSig^4*Log[mSig^2/\[Mu]^2]*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3]))/(768*(mS^2 - mSig^2)^4*
         Pi^2), alphaOHq1[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mS^2*Pi^2), 
      alphaOHq3[mif1_, mif2_] -> -(g2^4*(64*mS^2 + mSig^2)*onelooporder*
          KroneckerDelta[mif1, mif2])/(3840*mS^2*mSig^2*Pi^2), 
      alphaOHu[mif1_, mif2_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, 
           mif2])/(2880*mS^2*Pi^2), alphaOHd[mif1_, mif2_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(5760*mS^2*Pi^2), 
      alphaOHud[mif1_, mif2_] -> 0, alphaOHl1[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^6*mSig^2*KroneckerDelta[mif1, mif2] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2] + 
          g1^4*mSig^8*KroneckerDelta[mif1, mif2] - 10*g1^2*mS^8*YSig[mif1]*
           YSigbar[mif2] + 45*g1^2*mS^6*mSig^2*YSig[mif1]*YSigbar[mif2] - 
          90*g1^2*mS^4*mSig^4*YSig[mif1]*YSigbar[mif2] + 55*g1^2*mS^2*mSig^6*
           YSig[mif1]*YSigbar[mif2] + 30*g1^2*mS^2*mSig^6*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 30*g1^2*mS^2*mSig^6*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2]))/(3840*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOHl3[mif1_, mif2_] -> 
       (onelooporder*(-192*g2^4*mS^10*KroneckerDelta[mif1, mif2] + 
          765*g2^4*mS^8*mSig^2*KroneckerDelta[mif1, mif2] - 
          1140*g2^4*mS^6*mSig^4*KroneckerDelta[mif1, mif2] + 
          750*g2^4*mS^4*mSig^6*KroneckerDelta[mif1, mif2] - 
          180*g2^4*mS^2*mSig^8*KroneckerDelta[mif1, mif2] - 
          3*g2^4*mSig^10*KroneckerDelta[mif1, mif2] - 290*g2^2*mS^8*mSig^2*
           YSig[mif1]*YSigbar[mif2] - 360*g2^2*iCPV^2*mS^8*mSig^2*YSig[mif1]*
           YSigbar[mif2] + 1485*g2^2*mS^6*mSig^4*YSig[mif1]*YSigbar[mif2] + 
          360*g2^2*iCPV^2*mS^6*mSig^4*YSig[mif1]*YSigbar[mif2] - 
          1890*g2^2*mS^4*mSig^6*YSig[mif1]*YSigbar[mif2] + 
          360*g2^2*iCPV^2*mS^4*mSig^6*YSig[mif1]*YSigbar[mif2] + 
          695*g2^2*mS^2*mSig^8*YSig[mif1]*YSigbar[mif2] - 
          360*g2^2*iCPV^2*mS^2*mSig^8*YSig[mif1]*YSigbar[mif2] + 
          480*g2^2*mS^8*mSig^2*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 
          1440*g2^2*mS^6*mSig^4*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] + 
          720*g2^2*iCPV^2*mS^6*mSig^4*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] + 720*g2^2*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] - 720*g2^2*iCPV^2*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 30*g2^2*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 480*g2^2*mS^8*mSig^2*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] + 
          1440*g2^2*mS^6*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] - 720*g2^2*iCPV^2*mS^6*mSig^4*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 720*g2^2*mS^4*mSig^6*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] + 
          720*g2^2*iCPV^2*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] - 30*g2^2*mS^2*mSig^8*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2]))/(11520*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOHe[mif1_, mif2_] -> (onelooporder*
         (g1^4*mS^8*KroneckerDelta[mif1, mif2] - 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2] + 6*g1^4*mS^4*mSig^4*
           KroneckerDelta[mif1, mif2] - 4*g1^4*mS^2*mSig^6*
           KroneckerDelta[mif1, mif2] + g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2] + 70*mS^8*yl[mif3, mif2]*ylbar[mif4, mif1]*YSig[mif4]*
           YSigbar[mif3] - 420*mS^6*mSig^2*yl[mif3, mif2]*ylbar[mif4, mif1]*
           YSig[mif4]*YSigbar[mif3] + 210*mS^4*mSig^4*yl[mif3, mif2]*
           ylbar[mif4, mif1]*YSig[mif4]*YSigbar[mif3] + 140*mS^2*mSig^6*
           yl[mif3, mif2]*ylbar[mif4, mif1]*YSig[mif4]*YSigbar[mif3] + 
          420*mS^4*mSig^4*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*ylbar[mif4, mif1]*
           YSig[mif4]*YSigbar[mif3] - 420*mS^4*mSig^4*Log[mSig^2/\[Mu]^2]*
           yl[mif3, mif2]*ylbar[mif4, mif1]*YSig[mif4]*YSigbar[mif3]))/
        (1920*mS^2*(mS^2 - mSig^2)^4*Pi^2), alphaOuH[mif1_, mif2_] -> 
       (onelooporder*(-64*g2^4*mS^2*yu[mif1, mif2] - g2^4*mSig^2*
           yu[mif1, mif2] + 20*lam4^2*mSig^2*yu[mif1, mif2] + 
          20*lam5*lam5bar*mSig^2*yu[mif1, mif2]))/(3840*mS^2*mSig^2*Pi^2), 
      alphaOdH[mif1_, mif2_] -> (onelooporder*(-64*g2^4*mS^2*yd[mif1, mif2] - 
          g2^4*mSig^2*yd[mif1, mif2] + 20*lam4^2*mSig^2*yd[mif1, mif2] + 
          20*lam5*lam5bar*mSig^2*yd[mif1, mif2]))/(3840*mS^2*mSig^2*Pi^2), 
      alphaOeH[mif1_, mif2_] -> (onelooporder*
         (-64*g2^4*mS^10*yl[mif1, mif2] + 255*g2^4*mS^8*mSig^2*
           yl[mif1, mif2] + 20*lam4^2*mS^8*mSig^2*yl[mif1, mif2] + 
          20*lam5*lam5bar*mS^8*mSig^2*yl[mif1, mif2] - 380*g2^4*mS^6*mSig^4*
           yl[mif1, mif2] - 80*lam4^2*mS^6*mSig^4*yl[mif1, mif2] - 
          80*lam5*lam5bar*mS^6*mSig^4*yl[mif1, mif2] + 250*g2^4*mS^4*mSig^6*
           yl[mif1, mif2] + 120*lam4^2*mS^4*mSig^6*yl[mif1, mif2] + 
          120*lam5*lam5bar*mS^4*mSig^6*yl[mif1, mif2] - 60*g2^4*mS^2*mSig^8*
           yl[mif1, mif2] - 80*lam4^2*mS^2*mSig^8*yl[mif1, mif2] - 
          80*lam5*lam5bar*mS^2*mSig^8*yl[mif1, mif2] - g2^4*mSig^10*
           yl[mif1, mif2] + 20*lam4^2*mSig^10*yl[mif1, mif2] + 
          20*lam5*lam5bar*mSig^10*yl[mif1, mif2] - 180*lam3*mS^8*mSig^2*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 120*lam4*mS^8*mSig^2*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 900*lam3*mS^6*mSig^4*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 600*lam4*mS^6*mSig^4*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 1260*lam3*mS^4*mSig^6*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 840*lam4*mS^4*mSig^6*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 540*lam3*mS^2*mSig^8*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 360*lam4*mS^2*mSig^8*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 360*lam3*mS^4*mSig^6*
           Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          240*lam4*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] + 360*lam3*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 240*lam4*mS^2*mSig^8*
           Log[mS^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] + 
          360*lam3*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] + 240*lam4*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*
           yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 360*lam3*mS^2*mSig^8*
           Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*YSigbar[mif3] - 
          240*lam4*mS^2*mSig^8*Log[mSig^2/\[Mu]^2]*yl[mif3, mif2]*YSig[mif1]*
           YSigbar[mif3] + 70*mS^8*mSig^2*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*YSig[mif5]*YSigbar[mif3] - 420*mS^6*mSig^4*
           yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*YSig[mif5]*
           YSigbar[mif3] + 210*mS^4*mSig^6*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*YSig[mif5]*YSigbar[mif3] + 140*mS^2*mSig^8*
           yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif5, mif4]*YSig[mif5]*
           YSigbar[mif3] + 420*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*yl[mif1, mif4]*
           yl[mif3, mif2]*ylbar[mif5, mif4]*YSig[mif5]*YSigbar[mif3] - 
          420*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*yl[mif1, mif4]*yl[mif3, mif2]*
           ylbar[mif5, mif4]*YSig[mif5]*YSigbar[mif3] + 70*mS^8*mSig^2*
           yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*YSig[mif5]*
           YSigbar[mif4] - 420*mS^6*mSig^4*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*YSig[mif5]*YSigbar[mif4] + 210*mS^4*mSig^6*
           yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*YSig[mif5]*
           YSigbar[mif4] + 140*mS^2*mSig^8*yl[mif1, mif3]*yl[mif4, mif2]*
           ylbar[mif5, mif3]*YSig[mif5]*YSigbar[mif4] + 420*mS^4*mSig^6*
           Log[mS^2/\[Mu]^2]*yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*
           YSig[mif5]*YSigbar[mif4] - 420*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*
           yl[mif1, mif3]*yl[mif4, mif2]*ylbar[mif5, mif3]*YSig[mif5]*
           YSigbar[mif4]))/(3840*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOuGbar[mif1_, mif2_] -> 0, alphaOuWbar[mif1_, mif2_] -> 0, 
      alphaOuBbar[mif1_, mif2_] -> 0, alphaOdGbar[mif1_, mif2_] -> 0, 
      alphaOdWbar[mif1_, mif2_] -> 0, alphaOdBbar[mif1_, mif2_] -> 0, 
      alphaOeWbar[mif1_, mif2_] -> 
       (onelooporder*(-7*g2*mS^6*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          24*g2*iCPV^2*mS^6*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          42*g2*mS^4*mSig^2*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 
          24*g2*iCPV^2*mS^4*mSig^2*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] - 21*g2*mS^2*mSig^4*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] - 24*g2*iCPV^2*mS^2*mSig^4*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 14*g2*mSig^6*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 24*g2*iCPV^2*mSig^6*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 48*g2*iCPV^2*mS^4*mSig^2*
           Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 
          42*g2*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] + 48*g2*iCPV^2*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 48*g2*iCPV^2*mS^4*
           mSig^2*Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] + 42*g2*mS^2*mSig^4*Log[mSig^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 48*g2*iCPV^2*mS^2*
           mSig^4*Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1]))/(768*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOeBbar[mif1_, mif2_] -> (7*onelooporder*
         (g1*mS^6*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 
          6*g1*mS^4*mSig^2*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          3*g1*mS^2*mSig^4*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          2*g1*mSig^6*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          6*g1*mS^2*mSig^4*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] - 6*g1*mS^2*mSig^4*Log[mSig^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1]))/
        (768*(mS^2 - mSig^2)^4*Pi^2), alphaOHq1bar[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(11520*mS^2*Pi^2), 
      alphaOHq3bar[mif1_, mif2_] -> -(g2^4*(64*mS^2 + mSig^2)*onelooporder*
          KroneckerDelta[mif1, mif2])/(3840*mS^2*mSig^2*Pi^2), 
      alphaOHubar[mif1_, mif2_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2])/(2880*mS^2*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> (g1^4*onelooporder*KroneckerDelta[mif1, 
          mif2])/(5760*mS^2*Pi^2), alphaOHudbar[mif1_, mif2_] -> 0, 
      alphaOHl1bar[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^6*mSig^2*KroneckerDelta[mif1, mif2] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2] + 
          g1^4*mSig^8*KroneckerDelta[mif1, mif2] - 10*g1^2*mS^8*YSig[mif2]*
           YSigbar[mif1] + 45*g1^2*mS^6*mSig^2*YSig[mif2]*YSigbar[mif1] - 
          90*g1^2*mS^4*mSig^4*YSig[mif2]*YSigbar[mif1] + 55*g1^2*mS^2*mSig^6*
           YSig[mif2]*YSigbar[mif1] + 30*g1^2*mS^2*mSig^6*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 30*g1^2*mS^2*mSig^6*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1]))/(3840*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOHl3bar[mif1_, mif2_] -> 
       (onelooporder*(-192*g2^4*mS^10*KroneckerDelta[mif1, mif2] + 
          765*g2^4*mS^8*mSig^2*KroneckerDelta[mif1, mif2] - 
          1140*g2^4*mS^6*mSig^4*KroneckerDelta[mif1, mif2] + 
          750*g2^4*mS^4*mSig^6*KroneckerDelta[mif1, mif2] - 
          180*g2^4*mS^2*mSig^8*KroneckerDelta[mif1, mif2] - 
          3*g2^4*mSig^10*KroneckerDelta[mif1, mif2] - 290*g2^2*mS^8*mSig^2*
           YSig[mif2]*YSigbar[mif1] - 360*g2^2*iCPV^2*mS^8*mSig^2*YSig[mif2]*
           YSigbar[mif1] + 1485*g2^2*mS^6*mSig^4*YSig[mif2]*YSigbar[mif1] + 
          360*g2^2*iCPV^2*mS^6*mSig^4*YSig[mif2]*YSigbar[mif1] - 
          1890*g2^2*mS^4*mSig^6*YSig[mif2]*YSigbar[mif1] + 
          360*g2^2*iCPV^2*mS^4*mSig^6*YSig[mif2]*YSigbar[mif1] + 
          695*g2^2*mS^2*mSig^8*YSig[mif2]*YSigbar[mif1] - 
          360*g2^2*iCPV^2*mS^2*mSig^8*YSig[mif2]*YSigbar[mif1] + 
          480*g2^2*mS^8*mSig^2*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 
          1440*g2^2*mS^6*mSig^4*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] + 
          720*g2^2*iCPV^2*mS^6*mSig^4*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] + 720*g2^2*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] - 720*g2^2*iCPV^2*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 30*g2^2*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 480*g2^2*mS^8*mSig^2*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] + 
          1440*g2^2*mS^6*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] - 720*g2^2*iCPV^2*mS^6*mSig^4*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 720*g2^2*mS^4*mSig^6*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] + 
          720*g2^2*iCPV^2*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] - 30*g2^2*mS^2*mSig^8*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1]))/(11520*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOHebar[mif1_, mif2_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^6*mSig^2*KroneckerDelta[mif1, mif2] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2] - 
          4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2] + 
          g1^4*mSig^8*KroneckerDelta[mif1, mif2] + 70*mS^8*yl[mif3, mif1]*
           ylbar[mif4, mif2]*YSig[mif4]*YSigbar[mif3] - 420*mS^6*mSig^2*
           yl[mif3, mif1]*ylbar[mif4, mif2]*YSig[mif4]*YSigbar[mif3] + 
          210*mS^4*mSig^4*yl[mif3, mif1]*ylbar[mif4, mif2]*YSig[mif4]*
           YSigbar[mif3] + 140*mS^2*mSig^6*yl[mif3, mif1]*ylbar[mif4, mif2]*
           YSig[mif4]*YSigbar[mif3] + 420*mS^4*mSig^4*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif1]*ylbar[mif4, mif2]*YSig[mif4]*YSigbar[mif3] - 
          420*mS^4*mSig^4*Log[mSig^2/\[Mu]^2]*yl[mif3, mif1]*
           ylbar[mif4, mif2]*YSig[mif4]*YSigbar[mif3]))/
        (1920*mS^2*(mS^2 - mSig^2)^4*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
       (onelooporder*(-64*g2^4*mS^2*yubar[mif1, mif2] - 
          g2^4*mSig^2*yubar[mif1, mif2] + 20*lam4^2*mSig^2*
           yubar[mif1, mif2] + 20*lam5*lam5bar*mSig^2*yubar[mif1, mif2]))/
        (3840*mS^2*mSig^2*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
       (onelooporder*(-64*g2^4*mS^2*ydbar[mif1, mif2] - 
          g2^4*mSig^2*ydbar[mif1, mif2] + 20*lam4^2*mSig^2*
           ydbar[mif1, mif2] + 20*lam5*lam5bar*mSig^2*ydbar[mif1, mif2]))/
        (3840*mS^2*mSig^2*Pi^2), alphaOeHbar[mif1_, mif2_] -> 
       (onelooporder*(-64*g2^4*mS^10*ylbar[mif1, mif2] + 255*g2^4*mS^8*mSig^2*
           ylbar[mif1, mif2] + 20*lam4^2*mS^8*mSig^2*ylbar[mif1, mif2] + 
          20*lam5*lam5bar*mS^8*mSig^2*ylbar[mif1, mif2] - 
          380*g2^4*mS^6*mSig^4*ylbar[mif1, mif2] - 80*lam4^2*mS^6*mSig^4*
           ylbar[mif1, mif2] - 80*lam5*lam5bar*mS^6*mSig^4*
           ylbar[mif1, mif2] + 250*g2^4*mS^4*mSig^6*ylbar[mif1, mif2] + 
          120*lam4^2*mS^4*mSig^6*ylbar[mif1, mif2] + 120*lam5*lam5bar*mS^4*
           mSig^6*ylbar[mif1, mif2] - 60*g2^4*mS^2*mSig^8*ylbar[mif1, mif2] - 
          80*lam4^2*mS^2*mSig^8*ylbar[mif1, mif2] - 80*lam5*lam5bar*mS^2*
           mSig^8*ylbar[mif1, mif2] - g2^4*mSig^10*ylbar[mif1, mif2] + 
          20*lam4^2*mSig^10*ylbar[mif1, mif2] + 20*lam5*lam5bar*mSig^10*
           ylbar[mif1, mif2] - 180*lam3*mS^8*mSig^2*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 120*lam4*mS^8*mSig^2*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 900*lam3*mS^6*mSig^4*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 600*lam4*mS^6*mSig^4*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 1260*lam3*mS^4*mSig^6*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 840*lam4*mS^4*mSig^6*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 540*lam3*mS^2*mSig^8*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 360*lam4*mS^2*mSig^8*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 360*lam3*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 240*lam4*mS^4*mSig^6*
           Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          360*lam3*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*
           YSigbar[mif1] + 240*lam4*mS^2*mSig^8*Log[mS^2/\[Mu]^2]*
           ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 360*lam3*mS^4*mSig^6*
           Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] + 
          240*lam4*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] - 360*lam3*mS^2*mSig^8*
           Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*YSig[mif3]*YSigbar[mif1] - 
          240*lam4*mS^2*mSig^8*Log[mSig^2/\[Mu]^2]*ylbar[mif3, mif2]*
           YSig[mif3]*YSigbar[mif1] + 140*mS^8*mSig^2*yl[mif3, mif4]*
           ylbar[mif1, mif4]*ylbar[mif5, mif2]*YSig[mif5]*YSigbar[mif3] - 
          840*mS^6*mSig^4*yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*
           YSig[mif5]*YSigbar[mif3] + 420*mS^4*mSig^6*yl[mif3, mif4]*
           ylbar[mif1, mif4]*ylbar[mif5, mif2]*YSig[mif5]*YSigbar[mif3] + 
          280*mS^2*mSig^8*yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*
           YSig[mif5]*YSigbar[mif3] + 840*mS^4*mSig^6*Log[mS^2/\[Mu]^2]*
           yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif5, mif2]*YSig[mif5]*
           YSigbar[mif3] - 840*mS^4*mSig^6*Log[mSig^2/\[Mu]^2]*yl[mif3, mif4]*
           ylbar[mif1, mif4]*ylbar[mif5, mif2]*YSig[mif5]*YSigbar[mif3]))/
        (3840*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(69120*mS^2*Pi^2), alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
       -(g2^4*(64*mS^2 + mSig^2)*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(7680*mS^2*mSig^2*Pi^2), 
      alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(4320*mS^2*Pi^2), alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(17280*mS^2*Pi^2), alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mS^2*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mS^2*Pi^2), alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(17280*mS^2*Pi^2), alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       0, alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mS^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3])/(60*mSig^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (7680*mS^2*Pi^2) + (g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2) + 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (120*mSig^2*Pi^2) + (11*g1^2*mS^6*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2])/(1536*(-mS^2 + mSig^2)^4*Pi^2) - 
         (77*g2^2*mS^6*KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (4608*(-mS^2 + mSig^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) - (11*g1^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + 
         (77*g2^2*mSig^6*KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (4608*(-mS^2 + mSig^2)^4*Pi^2) - (g1^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) + (9*g1^2*mS^4*KroneckerDelta[mif3, 
            mif4]*YSig[mif1]*YSigbar[mif2])/(512*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (512*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*mSig^4*KroneckerDelta[mif3, 
            mif4]*YSig[mif1]*YSigbar[mif2])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mSig^4*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mSig^4*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g1^2*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2])/
          (256*(-mS^2 + mSig^2)^2*Pi^2) + (9*g2^2*mS^2*KroneckerDelta[mif3, 
            mif4]*YSig[mif1]*YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (9*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)*Pi^2) + 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2])/(768*(-mS^2 + mSig^2)*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (7*g2^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(768*(-mS^2 + mSig^2)^4*Pi^2) - 
         (3*g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (9*g2^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(768*(-mS^2 + mSig^2)*Pi^2) + 
         (g1^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (7*g2^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(768*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mSig^4*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2])/(48*(-mS^2 + mSig^2)*Pi^2) + 
         (77*g2^2*mS^6*KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (2304*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (384*(-mS^2 + mSig^2)^4*Pi^2) - (77*g2^2*mSig^6*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (2304*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (384*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif1, 
            mif4]*YSig[mif3]*YSigbar[mif2])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif4]*
           YSig[mif3]*YSigbar[mif2])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mSig^4*KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (16*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif3]*YSigbar[mif2])/
          (16*(-mS^2 + mSig^2)^3*Pi^2) - (9*g2^2*mS^2*KroneckerDelta[mif1, 
            mif4]*YSig[mif3]*YSigbar[mif2])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
         (9*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*
           YSig[mif3]*YSigbar[mif2])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif1, mif4]*
           YSig[mif3]*YSigbar[mif2])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YSig[mif3]*
           YSigbar[mif2])/(384*(-mS^2 + mSig^2)*Pi^2) - 
         (7*g2^2*mS^6*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(384*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (9*g2^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(384*(-mS^2 + mSig^2)*Pi^2) + 
         (7*g2^2*mSig^6*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(384*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^4*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif2])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif2])/(24*(-mS^2 + mSig^2)*Pi^2) + 
         (77*g2^2*mS^6*KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (2304*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (384*(-mS^2 + mSig^2)^4*Pi^2) - (77*g2^2*mSig^6*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (2304*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (384*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif2, 
            mif3]*YSig[mif1]*YSigbar[mif4])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mS^4*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^4*KroneckerDelta[mif2, mif3]*
           YSig[mif1]*YSigbar[mif4])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mSig^4*KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (16*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif1]*YSigbar[mif4])/
          (16*(-mS^2 + mSig^2)^3*Pi^2) - (9*g2^2*mS^2*KroneckerDelta[mif2, 
            mif3]*YSig[mif1]*YSigbar[mif4])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
         (9*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*
           YSig[mif1]*YSigbar[mif4])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif2, mif3]*
           YSig[mif1]*YSigbar[mif4])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YSig[mif1]*
           YSigbar[mif4])/(384*(-mS^2 + mSig^2)*Pi^2) - 
         (7*g2^2*mS^6*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(384*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (9*g2^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(384*(-mS^2 + mSig^2)*Pi^2) + 
         (7*g2^2*mSig^6*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(384*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^4*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif4])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif4])/(24*(-mS^2 + mSig^2)*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) - 
         (77*g2^2*mS^6*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (4608*(-mS^2 + mSig^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) - (11*g1^2*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + 
         (77*g2^2*mSig^6*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (4608*(-mS^2 + mSig^2)^4*Pi^2) - (g1^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) + (9*g1^2*mS^4*KroneckerDelta[mif1, 
            mif2]*YSig[mif3]*YSigbar[mif4])/(512*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (512*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*mSig^4*KroneckerDelta[mif1, 
            mif2]*YSig[mif3]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mSig^4*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^4*KroneckerDelta[mif1, mif2]*
           YSig[mif3]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g1^2*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*YSigbar[mif4])/
          (256*(-mS^2 + mSig^2)^2*Pi^2) + (9*g2^2*mS^2*KroneckerDelta[mif1, 
            mif2]*YSig[mif3]*YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (9*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*
           YSig[mif3]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif1, mif2]*
           YSig[mif3]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)*Pi^2) + 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YSig[mif3]*
           YSigbar[mif4])/(768*(-mS^2 + mSig^2)*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (7*g2^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(768*(-mS^2 + mSig^2)^4*Pi^2) - 
         (3*g1^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*g1^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (9*g2^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(768*(-mS^2 + mSig^2)*Pi^2) + 
         (g1^2*mSig^6*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (7*g2^2*mSig^6*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(768*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mSig^4*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif3]*YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*YSig[mif3]*
           YSigbar[mif4])/(48*(-mS^2 + mSig^2)*Pi^2) + 
         (15*mS^4*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) + (5*invepsilonbar*mS^4*YSig[mif1]*
           YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*
           Pi^2) + (mS^2*mSig^2*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (invepsilonbar*mS^2*mSig^2*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (19*mSig^4*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) - (7*invepsilonbar*mSig^4*YSig[mif1]*
           YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*
           Pi^2) + (5*mS^2*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/
          (64*(-mS^2 + mSig^2)^2*Pi^2) + (5*invepsilonbar*mS^2*YSig[mif1]*
           YSig[mif3]*YSigbar[mif2]*YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*
           Pi^2) + (5*mSig^2*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (7*invepsilonbar*mSig^2*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*mS^4*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (5*mS^2*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (mSig^2*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (7*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSig[mif3]*YSigbar[mif2]*
           YSigbar[mif4])/(32*(-mS^2 + mSig^2)^2*Pi^2)), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(1920*mS^2*Pi^2), alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] - 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2]))/(1920*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOlq1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] + 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] - 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] + 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] + 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2]))/(11520*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-192*g2^4*mS^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 765*g2^4*mS^8*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          1140*g2^4*mS^6*mSig^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 750*g2^4*mS^4*mSig^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          180*g2^4*mS^2*mSig^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g2^4*mSig^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 290*g2^2*mS^8*mSig^2*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          360*g2^2*iCPV^2*mS^8*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 1485*g2^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] + 360*g2^2*iCPV^2*mS^6*mSig^4*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          1890*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 360*g2^2*iCPV^2*mS^4*mSig^6*KroneckerDelta[mif3, 
            mif4]*YSig[mif1]*YSigbar[mif2] + 695*g2^2*mS^2*mSig^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          360*g2^2*iCPV^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 480*g2^2*mS^8*mSig^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 1440*g2^2*mS^6*mSig^4*
           KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] + 720*g2^2*iCPV^2*mS^6*mSig^4*KroneckerDelta[mif3, 
            mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] + 
          720*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 720*g2^2*iCPV^2*mS^4*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] + 30*g2^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 480*g2^2*mS^8*mSig^2*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] + 1440*g2^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 
          720*g2^2*iCPV^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2] - 
          720*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 720*g2^2*iCPV^2*mS^4*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2] - 30*g2^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif1]*YSigbar[mif2]))/
        (11520*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(1440*mS^2*Pi^2), alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(2880*mS^2*Pi^2), alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(5760*mS^2*Pi^2), alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] + 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] - 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] + 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] + 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] - 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2]))/(2880*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif1]*
           YSigbar[mif2] + 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif1]*YSigbar[mif2] - 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif1]*YSigbar[mif2] - 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSigbar[mif2] + 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSigbar[mif2]))/(5760*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOledq[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(69120*mS^2*Pi^2), alphaOqq3bar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g2^4*(64*mS^2 + mSig^2)*onelooporder*KroneckerDelta[mif1, 
           mif2]*KroneckerDelta[mif3, mif4])/(7680*mS^2*mSig^2*Pi^2), 
      alphaOuubar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(4320*mS^2*Pi^2), alphaOddbar[mif1_, mif2_, mif3_, 
        mif4_] -> -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(17280*mS^2*Pi^2), 
      alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(4320*mS^2*Pi^2), alphaOud8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(8640*mS^2*Pi^2), alphaOqu8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(17280*mS^2*Pi^2), alphaOqd8bar[mif1_, mif2_, mif3_, 
        mif4_] -> 0, alphaOquqd1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> onelooporder*
        (-(g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, mif3])/
          (3840*mS^2*Pi^2) - (g2^4*KroneckerDelta[mif1, mif4]*
           KroneckerDelta[mif2, mif3])/(60*mSig^2*Pi^2) - 
         (g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (7680*mS^2*Pi^2) + (g2^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4])/(7680*mS^2*Pi^2) + 
         (g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4])/
          (120*mSig^2*Pi^2) + (11*g1^2*mS^6*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1])/(1536*(-mS^2 + mSig^2)^4*Pi^2) - 
         (77*g2^2*mS^6*KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (4608*(-mS^2 + mSig^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) - (11*g1^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + 
         (77*g2^2*mSig^6*KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (4608*(-mS^2 + mSig^2)^4*Pi^2) - (g1^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) + (9*g1^2*mS^4*KroneckerDelta[mif3, 
            mif4]*YSig[mif2]*YSigbar[mif1])/(512*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (512*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mS^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*mSig^4*KroneckerDelta[mif3, 
            mif4]*YSig[mif2]*YSigbar[mif1])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mSig^4*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mSig^4*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g1^2*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1])/
          (256*(-mS^2 + mSig^2)^2*Pi^2) + (9*g2^2*mS^2*KroneckerDelta[mif3, 
            mif4]*YSig[mif2]*YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (9*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)*Pi^2) + 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1])/(768*(-mS^2 + mSig^2)*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (7*g2^2*mS^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(768*(-mS^2 + mSig^2)^4*Pi^2) - 
         (3*g1^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*g1^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (9*g2^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(768*(-mS^2 + mSig^2)*Pi^2) + 
         (g1^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (7*g2^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(768*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mSig^4*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1])/(48*(-mS^2 + mSig^2)*Pi^2) + 
         (77*g2^2*mS^6*KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (2304*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (384*(-mS^2 + mSig^2)^4*Pi^2) - (77*g2^2*mSig^6*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (2304*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (384*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif2, 
            mif3]*YSig[mif4]*YSigbar[mif1])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mS^4*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^4*KroneckerDelta[mif2, mif3]*
           YSig[mif4]*YSigbar[mif1])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mSig^4*KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (16*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif2, mif3]*YSig[mif4]*YSigbar[mif1])/
          (16*(-mS^2 + mSig^2)^3*Pi^2) - (9*g2^2*mS^2*KroneckerDelta[mif2, 
            mif3]*YSig[mif4]*YSigbar[mif1])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
         (9*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif2, mif3]*
           YSig[mif4]*YSigbar[mif1])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif2, mif3]*
           YSig[mif4]*YSigbar[mif1])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif2, mif3]*YSig[mif4]*
           YSigbar[mif1])/(384*(-mS^2 + mSig^2)*Pi^2) - 
         (7*g2^2*mS^6*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(384*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (9*g2^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(384*(-mS^2 + mSig^2)*Pi^2) + 
         (7*g2^2*mSig^6*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(384*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^4*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif1])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif2, mif3]*Log[mSig^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif1])/(24*(-mS^2 + mSig^2)*Pi^2) + 
         (77*g2^2*mS^6*KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (2304*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (384*(-mS^2 + mSig^2)^4*Pi^2) - (77*g2^2*mSig^6*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (2304*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (384*(-mS^2 + mSig^2)^4*Pi^2) - (3*g2^2*mS^4*KroneckerDelta[mif1, 
            mif4]*YSig[mif2]*YSigbar[mif3])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^4*KroneckerDelta[mif1, mif4]*
           YSig[mif2]*YSigbar[mif3])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mSig^4*KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (16*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mSig^4*
           KroneckerDelta[mif1, mif4]*YSig[mif2]*YSigbar[mif3])/
          (16*(-mS^2 + mSig^2)^3*Pi^2) - (9*g2^2*mS^2*KroneckerDelta[mif1, 
            mif4]*YSig[mif2]*YSigbar[mif3])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
         (9*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif4]*
           YSig[mif2]*YSigbar[mif3])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif1, mif4]*
           YSig[mif2]*YSigbar[mif3])/(16*(-mS^2 + mSig^2)^2*Pi^2) - 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif1, mif4]*YSig[mif2]*
           YSigbar[mif3])/(384*(-mS^2 + mSig^2)*Pi^2) - 
         (7*g2^2*mS^6*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(384*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (9*g2^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(128*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(384*(-mS^2 + mSig^2)*Pi^2) + 
         (7*g2^2*mSig^6*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(384*(-mS^2 + mSig^2)^4*Pi^2) - 
         (g2^2*mSig^4*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(16*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(16*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif3])/(16*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*KroneckerDelta[mif1, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif3])/(24*(-mS^2 + mSig^2)*Pi^2) + 
         (11*g1^2*mS^6*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) - 
         (77*g2^2*mS^6*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (4608*(-mS^2 + mSig^2)^4*Pi^2) + (g1^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) - (7*g2^2*invepsilonbar*mS^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) - (11*g1^2*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (1536*(-mS^2 + mSig^2)^4*Pi^2) + 
         (77*g2^2*mSig^6*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (4608*(-mS^2 + mSig^2)^4*Pi^2) - (g1^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^4*Pi^2) + (7*g2^2*invepsilonbar*mSig^6*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (768*(-mS^2 + mSig^2)^4*Pi^2) + (9*g1^2*mS^4*KroneckerDelta[mif1, 
            mif2]*YSig[mif4]*YSigbar[mif3])/(512*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*mS^4*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (512*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*iCPV^2*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (64*(-mS^2 + mSig^2)^3*Pi^2) + (3*g1^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) + (g2^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^3*Pi^2) - (g2^2*iCPV^2*invepsilonbar*mS^4*
           KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (32*(-mS^2 + mSig^2)^3*Pi^2) - (3*g2^2*mSig^4*KroneckerDelta[mif1, 
            mif2]*YSig[mif4]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*invepsilonbar*mSig^4*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*invepsilonbar*mSig^4*KroneckerDelta[mif1, mif2]*
           YSig[mif4]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (3*g1^2*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*YSigbar[mif3])/
          (256*(-mS^2 + mSig^2)^2*Pi^2) + (9*g2^2*mS^2*KroneckerDelta[mif1, 
            mif2]*YSig[mif4]*YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (3*g1^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (9*g2^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mS^2*KroneckerDelta[mif1, mif2]*
           YSig[mif4]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*iCPV^2*invepsilonbar*mSig^2*KroneckerDelta[mif1, mif2]*
           YSig[mif4]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g1^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)*Pi^2) + 
         (17*g2^2*invepsilonbar*KroneckerDelta[mif1, mif2]*YSig[mif4]*
           YSigbar[mif3])/(768*(-mS^2 + mSig^2)*Pi^2) - 
         (g1^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^4*Pi^2) + 
         (7*g2^2*mS^6*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(768*(-mS^2 + mSig^2)^4*Pi^2) - 
         (3*g1^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mS^4*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*g1^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) - 
         (9*g2^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)^2*Pi^2) + 
         (g2^2*iCPV^2*mS^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g1^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(256*(-mS^2 + mSig^2)*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mS^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(768*(-mS^2 + mSig^2)*Pi^2) + 
         (g1^2*mSig^6*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(256*(-mS^2 + mSig^2)^4*Pi^2) - 
         (7*g2^2*mSig^6*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(768*(-mS^2 + mSig^2)^4*Pi^2) + 
         (g2^2*mSig^4*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (g2^2*iCPV^2*mSig^4*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (g2^2*iCPV^2*mSig^2*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*
           YSig[mif4]*YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2) - 
         (g2^2*KroneckerDelta[mif1, mif2]*Log[mSig^2/\[Mu]^2]*YSig[mif4]*
           YSigbar[mif3])/(48*(-mS^2 + mSig^2)*Pi^2) + 
         (15*mS^4*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) + (5*invepsilonbar*mS^4*YSig[mif2]*
           YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*
           Pi^2) + (mS^2*mSig^2*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) + 
         (invepsilonbar*mS^2*mSig^2*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (19*mSig^4*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/
          (128*(-mS^2 + mSig^2)^3*Pi^2) - (7*invepsilonbar*mSig^4*YSig[mif2]*
           YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*
           Pi^2) + (5*mS^2*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/
          (64*(-mS^2 + mSig^2)^2*Pi^2) + (5*invepsilonbar*mS^2*YSig[mif2]*
           YSig[mif4]*YSigbar[mif1]*YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*
           Pi^2) + (5*mSig^2*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (7*invepsilonbar*mSig^2*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (5*mS^4*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (mS^2*mSig^2*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^3*Pi^2) - 
         (5*mS^2*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) - 
         (mSig^2*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^2*Pi^2) + 
         (7*mSig^4*Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(64*(-mS^2 + mSig^2)^3*Pi^2) - 
         (3*mSig^2*Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSig[mif4]*YSigbar[mif1]*
           YSigbar[mif3])/(32*(-mS^2 + mSig^2)^2*Pi^2)), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(1920*mS^2*Pi^2), alphaOlebar[mif1_, mif2_, mif3_, 
        mif4_] -> (onelooporder*(-(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] - 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1]))/(1920*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] + 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] - 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] + 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] + 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1]))/(11520*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-192*g2^4*mS^10*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 765*g2^4*mS^8*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          1140*g2^4*mS^6*mSig^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 750*g2^4*mS^4*mSig^6*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          180*g2^4*mS^2*mSig^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 3*g2^4*mSig^10*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 290*g2^2*mS^8*mSig^2*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          360*g2^2*iCPV^2*mS^8*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 1485*g2^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] + 360*g2^2*iCPV^2*mS^6*mSig^4*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          1890*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 360*g2^2*iCPV^2*mS^4*mSig^6*KroneckerDelta[mif3, 
            mif4]*YSig[mif2]*YSigbar[mif1] + 695*g2^2*mS^2*mSig^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          360*g2^2*iCPV^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 480*g2^2*mS^8*mSig^2*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 1440*g2^2*mS^6*mSig^4*
           KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] + 720*g2^2*iCPV^2*mS^6*mSig^4*KroneckerDelta[mif3, 
            mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] + 
          720*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 720*g2^2*iCPV^2*mS^4*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] + 30*g2^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*
           Log[mS^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 480*g2^2*mS^8*mSig^2*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] + 1440*g2^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 
          720*g2^2*iCPV^2*mS^6*mSig^4*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1] - 
          720*g2^2*mS^4*mSig^6*KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 720*g2^2*iCPV^2*mS^4*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1] - 30*g2^2*mS^2*mSig^8*KroneckerDelta[mif3, mif4]*
           Log[mSig^2/\[Mu]^2]*YSig[mif2]*YSigbar[mif1]))/
        (11520*mS^2*mSig^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(1440*mS^2*Pi^2), alphaOedbar[mif1_, mif2_, mif3_, mif4_] -> 
       -(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
           mif4])/(2880*mS^2*Pi^2), alphaOqebar[mif1_, mif2_, mif3_, 
        mif4_] -> (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
         KroneckerDelta[mif3, mif4])/(5760*mS^2*Pi^2), 
      alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] + 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] - 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] + 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] - 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] + 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] + 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] - 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1]))/(2880*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOldbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-(g1^4*mS^8*KroneckerDelta[mif1, mif2]*
            KroneckerDelta[mif3, mif4]) + 4*g1^4*mS^6*mSig^2*
           KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, mif4] - 
          6*g1^4*mS^4*mSig^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + 4*g1^4*mS^2*mSig^6*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] - g1^4*mSig^8*KroneckerDelta[mif1, 
            mif2]*KroneckerDelta[mif3, mif4] + 10*g1^2*mS^8*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          45*g1^2*mS^6*mSig^2*KroneckerDelta[mif3, mif4]*YSig[mif2]*
           YSigbar[mif1] + 90*g1^2*mS^4*mSig^4*KroneckerDelta[mif3, mif4]*
           YSig[mif2]*YSigbar[mif1] - 55*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*YSig[mif2]*YSigbar[mif1] - 
          30*g1^2*mS^2*mSig^6*KroneckerDelta[mif3, mif4]*Log[mS^2/\[Mu]^2]*
           YSig[mif2]*YSigbar[mif1] + 30*g1^2*mS^2*mSig^6*
           KroneckerDelta[mif3, mif4]*Log[mSig^2/\[Mu]^2]*YSig[mif2]*
           YSigbar[mif1]))/(5760*mS^2*(mS^2 - mSig^2)^4*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaWeinberg[mif1_, mif2_] -> 
       (onelooporder*(-(lam5bar*mS^2*mSig*YSigbar[mif1]*YSigbar[mif2]) + 
          lam5bar*mSig^3*YSigbar[mif1]*YSigbar[mif2] + lam5bar*mSig^3*
           Log[mS^2/\[Mu]^2]*YSigbar[mif1]*YSigbar[mif2] - 
          lam5bar*mSig^3*Log[mSig^2/\[Mu]^2]*YSigbar[mif1]*YSigbar[mif2]))/
        (32*(mS^2 - mSig^2)^2*Pi^2), alphaWeinbergbar[mif1_, mif2_] -> 
       (onelooporder*(-(lam5*mS^2*mSig*YSig[mif1]*YSig[mif2]) + 
          lam5*mSig^3*YSig[mif1]*YSig[mif2] + lam5*mSig^3*Log[mS^2/\[Mu]^2]*
           YSig[mif1]*YSig[mif2] - lam5*mSig^3*Log[mSig^2/\[Mu]^2]*YSig[mif1]*
           YSig[mif2]))/(32*(mS^2 - mSig^2)^2*Pi^2)}, 
     {g1 -> g1*(1 + (onelooporder*((g1^2*invepsilonbar)/(96*Pi^2) - 
            (g1^2*Log[mS^2/\[Mu]^2])/(96*Pi^2)))/2), 
      g2 -> g2*(1 + (g2^2*onelooporder*(65*invepsilonbar - 
            Log[mS^2/\[Mu]^2] - 64*Log[mSig^2/\[Mu]^2]))/(192*Pi^2)), 
      g3 -> g3}}

